NNLO QCD$\otimes$QED corrections to unpolarized and polarized SIDIS

We present the first computation of next-to-next-to-leading order (NNLO) pure QED and mixed QCD$\otimes$QED corrections to unpolarized and polarized semi-inclusive deep-inelastic scattering (SIDIS). Building on our previous NNLO QCD results, these corrections are crucial for improving the theoretical precision. The coefficient functions are derived within the QCD factorization framework using dimensional regularization, with consistent renormalization and mass factorization. A detailed phenomenological analysis shows that the NNLO QED and QCD$\otimes$QED terms enhance perturbative stability and reduce scale uncertainties. These results are essential for high-precision SIDIS predictions at future facilities such as the Electron-Ion Collider.

==> anc/Pol.m <==
(* ::Package:: *)

(* 
Paper Name: NNLO QCD\[CircleTimes]QED corrections to unpolarized and polarized SIDIS
Authors: Saurav Goyal, Roman Lee, Sven-Olaf Moch, Vaibhav Pathak and V. Ravindran
Date: October 2025
*)

(* This File contains polarized coefficient function Subscript[\[CapitalDelta]\[ScriptCapitalC], {I,ab}] for I=1,2 in MSbar's Scheme, see of eq. (5) upto NNLO in QCD\[CircleTimes]QED. *)

(*
Symbols/Functions used:
Q2 = Q^2, xp = x', zp = z', 
Log[a]   = Natural Logarithm for a,
PolyLog[a,b] = Polylogarithmic function, 
ArcTan[a]= Tangent Inverse function,
InvTanInt[a] = Integrate[ ArcTan[u]/u,{u,0,a}], 
lqf = Log[Q2/muF2].
All CFs are real-valued and continuous throughout the entire kinematic region, 0<=xp,zp<=1.

zeta2, zeta3, . . . are the usual Zeta function with, zeta2 = Pi^2/6 and so on. 
muF2 is the square of factorisation scale,
as is the Strong Coupling constant at muF2 scale,

Plus Distributions are defined as,
Dxp[a] = Subscript[[Log^a(1-xp)/(1-xp)], +], Dzp[a] = Subscript[[Log^a(1-zp)/(1-zp)], +],
delta1mxp = DiracDelta[1-xp], delta1mzp = DiracDelta[1-zp],

Ca = N and Cf = (N^2-1)/(2 N) in SU(N) gauge theory. N=3 for QCD, Tf = 1/2. 
nf is the number of active light quark flavours.

Notation:
Subscript[\[CapitalDelta]\[ScriptCapitalC], {I,ab}]= \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(\[Infinity]\)], \(i, j = 0\)]\(
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(s\)]\((muF2)\))\), \(i\)]
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(e\)]\((muF2)\))\), \(j\)]\ Subscript[\[CapitalDelta]\[ScriptCapitalC]^\((i, j)\), {I, ab}]\)\);
here, (i,j) corresponds to (QCD,QED) expansion and ab means `a' initiated and `b' fragmenting parton and I = 1,2.
`a' or `b' can be: q(quark), OverBar[q](anti-quark), g(gluon), ph(photon). 
Also, q' denotes the quark with different flavor from that of q.
 
(***************************************************)
(* NLO *)
(* Pure QCD: (i=1,j=0) *)
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,0),{I,qq}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,0), {I,OverBar[q] OverBar[q]}] = (eq^2)*Subscript[\[CapitalDelta]C^(1,0),{I,qq}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,0),{I,qg}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,0), {I,OverBar[q] g}] = (eq^2)*Subscript[\[CapitalDelta]C^(1,0),{I,qg}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,0),{I,gq}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,0), {I,g OverBar[q]}] = (eq^2)*Subscript[\[CapitalDelta]C^(1,0),{I,gq}].

(* Pure QED: (i=0,j=1) *)
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,1),{I,qq}] = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,1), {I,OverBar[q] OverBar[q]}] = (eq^4)*Subscript[\[CapitalDelta]C^(0,1),{I,qq}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,1),{I,qph}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,1), {I,OverBar[q] ph}] = (eq^4)*Subscript[\[CapitalDelta]C^(0,1),{I,qph}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,1),{I,phq}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,1), {I,ph OverBar[q]}] = (eq^4)*Subscript[\[CapitalDelta]C^(0,1),{I,phq}].
(***************************************************)

(*NNLO*)
(* Pure QCD: (i=2,j=0) *)
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,qq}] = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,OverBar[q] OverBar[q]}] = (eq^2)*Subscript[\[CapitalDelta]C^(2,0),{I,qq,NS}] + (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\))*Subscript[\[CapitalDelta]C^(2,0),{I,qq,PS}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,qg}] = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,OverBar[q] g}]  = (eq^2)*Subscript[\[CapitalDelta]C^(2,0),{I,qg}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,gq}] = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,g OverBar[q]}]  = (eq^2)*Subscript[\[CapitalDelta]C^(2,0),{I,gq}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,gg}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\))*Subscript[\[CapitalDelta]C^(2,0),{I,gg}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,q OverBar[q]}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,OverBar[q] q}]   = (eq^2)*Subscript[\[CapitalDelta]C^(2,0),{I,q OverBar[q]}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,qq'}] = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,OverBar[q] OverBar[q]'}] = (eq^2)*Subscript[\[CapitalDelta]C^(2,0),{I,qq',[1]}] + (eq'^2)* Subscript[\[CapitalDelta]C^(2,0),{I,qq',[2]}] + (eq*eq')*Subscript[\[CapitalDelta]C^(2,0),{I,qq',[3]}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,q OverBar[q]'}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2,0),{I,OverBar[q] q'}] = (eq^2)*Subscript[\[CapitalDelta]C^(2,0),{I,qq',[1]}] + (eq'^2)* Subscript[\[CapitalDelta]C^(2,0),{I,qq',[2]}] - (eq*eq')*Subscript[\[CapitalDelta]C^(2,0),{I,qq',[3]}].

(* Pure QED: (i=0,j=2) *)
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,qq}]   = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,OverBar[q] OverBar[q]}] = (eq^6)*Subscript[\[CapitalDelta]C^(0,2),{I,qq,[1]}] + eq^4*(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(ef_{i}^2\)\))*Subscript[\[CapitalDelta]C^(0,2),{I,qq,[2]}] + eq^2*(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(ef_{i}^4\)\))*Subscript[\[CapitalDelta]C^(0,2),{I,qq,[3]}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,qph}]  = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,OverBar[q] ph}]  = (eq^6)*Subscript[\[CapitalDelta]C^(0,2),{I,qph}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,phq}]  = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,ph OverBar[q]}]  = (eq^6)*Subscript[\[CapitalDelta]C^(0,2),{I,phq}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,phph}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(ef_{i}^6\)\))*Subscript[\[CapitalDelta]C^(0,2),{I,phph}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,q OverBar[q]}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,OverBar[q] q}]   = (eq^6)*Subscript[\[CapitalDelta]C^(0,2),{I,q OverBar[q]}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,qq'}] = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,OverBar[q] OverBar[q]'}] = (eq^4*eq'^2)*Subscript[\[CapitalDelta]C^(0,2),{I,qq',[1]}] + (eq^2*eq'^4)* Subscript[\[CapitalDelta]C^(0,2),{I,qq',[2]}] + (eq^3*eq'^3)*Subscript[\[CapitalDelta]C^(0,2),{I,qq',[3]}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,q OverBar[q]'}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(0,2),{I,OverBar[q] q'}] = (eq^4*eq'^2)*Subscript[\[CapitalDelta]C^(0,2),{I,qq',[1]}] + (eq^2*eq'^4)* Subscript[\[CapitalDelta]C^(0,2),{I,qq',[2]}] - (eq^3*eq'^3)*Subscript[\[CapitalDelta]C^(0,2),{I,qq',[3]}].

(* Mixed QCD\[CircleTimes]QED: (i=1,j=1) *)
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,qq}]  = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,OverBar[q] OverBar[q]}] = (eq^4)*Subscript[\[CapitalDelta]C^(1,1),{I,qq}] 
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,qg}]  = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,OverBar[q] g}]  = (eq^4)*Subscript[\[CapitalDelta]C^(1,1),{I,qg}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,qph}] = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,OverBar[q] ph}] = (eq^4)*Subscript[\[CapitalDelta]C^(1,1),{I,qph}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,gq}]  = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,g OverBar[q]}]  = (eq^4)*Subscript[\[CapitalDelta]C^(1,1),{I,gq}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,phq}] = Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,ph OverBar[q]}] = (eq^4)*Subscript[\[CapitalDelta]C^(1,1),{I,phq}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,q OverBar[q]}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,OverBar[q] q}]  = (eq^4)*Subscript[\[CapitalDelta]C^(1,1),{I,q OverBar[q]}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,gph}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^4\)\))*Subscript[\[CapitalDelta]C^(1,1),{I,gph}],
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1,1),{I,phg}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^4\)\))*Subscript[\[CapitalDelta]C^(1,1),{I,phg}].
(***************************************************)

Above, eq is the electric charge of quark q, eq' is the electric charge of quark q'.
(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^k\)\)) = (\!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(nf\)], \(i\)]\ \(\((eq_{i})\)^k\)\)), nf is the number of quark flavours. 
(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(ef_{i}^k\)\)) = (\!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(nf\)], \(i\)]\ \(N*\((eq_{i})\)^k\)\) + \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(nL\)], \(i\)]\ \(\((el_{i})\)^k\)\)), el is the electric charge of lepton and nL is the number of lepton flavours. 

*)



Pol={"Subscript[\[CapitalDelta]C^(0,0),{1,qq}]" -> delta1mxp*delta1mzp, "Subscript[\[CapitalDelta]C^(1,0),{1,gq}]" -> delta1mzp*lqf*(-1 + 2*xp) - 
   ((-1 + 2*xp)*(-1 + 2*zp))/zp + (-1 + 2*xp)*Dzp[0] + 
   delta1mzp*(-2*(-1 + xp) + (-1 + 2*xp)*Log[1 - xp] + (1 - 2*xp)*Log[xp]), 
 "Subscript[\[CapitalDelta]C^(0,1),{1,phq}]" -> 2*delta1mzp*lqf*N*(-1 + 2*xp) + 
   N*((-2*(-1 + 2*xp)*(-1 + 2*zp))/zp + 2*(-1 + 2*xp)*Dzp[0] + 
     delta1mzp*(-4*(-1 + xp) + 2*(-1 + 2*xp)*Log[1 - xp] - 
       2*(-1 + 2*xp)*Log[xp])), "Subscript[\[CapitalDelta]C^(1,0),{1,qg}]" -> 
  (2*Cf*delta1mxp*lqf*(2 - 2*zp + zp^2))/zp + 
   Cf*((-2*(1 + xp - 2*zp - 2*xp*zp + 2*zp^2))/zp + 
     (2*(2 - 2*zp + zp^2)*Dxp[0])/zp + 
     delta1mxp*(2*zp + (2*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (2*(2 - 2*zp + zp^2)*Log[zp])/zp)), 
 "Subscript[\[CapitalDelta]C^(0,1),{1,qph}]" -> (2*delta1mxp*lqf*(2 - 2*zp + zp^2))/zp - 
   (2*(1 + xp - 2*zp - 2*xp*zp + 2*zp^2))/zp + (2*(2 - 2*zp + zp^2)*Dxp[0])/
    zp + delta1mxp*(2*zp + (2*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
     (2*(2 - 2*zp + zp^2)*Log[zp])/zp), 
 "Subscript[\[CapitalDelta]C^(0,1),{1,qq}]" -> -16*delta1mxp*delta1mzp + 4*(xp + zp) - 2*(1 + zp)*Dxp[0] + 
   4*delta1mzp*Dxp[1] - 2*(1 + xp)*Dzp[0] + 4*Dxp[0]*Dzp[0] + 
   lqf*(6*delta1mxp*delta1mzp - 2*delta1mzp*(1 + xp) - 2*delta1mxp*(1 + zp) + 
     4*delta1mzp*Dxp[0] + 4*delta1mxp*Dzp[0]) + 4*delta1mxp*Dzp[1] + 
   delta1mzp*(-2*(-1 + xp) - 2*(1 + xp)*Log[1 - xp] + 
     (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
   delta1mxp*(-2*(-1 + zp) - 2*(1 + zp)*Log[1 - zp] - 
     (2*(1 + zp^2)*Log[zp])/(-1 + zp)), 
 "Subscript[\[CapitalDelta]C^(1,0),{1,qq}]" -> Cf*lqf*(6*delta1mxp*delta1mzp - 2*delta1mzp*(1 + xp) - 
     2*delta1mxp*(1 + zp) + 4*delta1mzp*Dxp[0] + 4*delta1mxp*Dzp[0]) + 
   Cf*(-16*delta1mxp*delta1mzp + 4*(xp + zp) - 2*(1 + zp)*Dxp[0] + 
     4*delta1mzp*Dxp[1] - 2*(1 + xp)*Dzp[0] + 4*Dxp[0]*Dzp[0] + 
     4*delta1mxp*Dzp[1] + delta1mzp*(-2*(-1 + xp) - 2*(1 + xp)*Log[1 - xp] + 
       (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-2*(-1 + zp) - 2*(1 + zp)*Log[1 - zp] - 
       (2*(1 + zp^2)*Log[zp])/(-1 + zp))), 
 "Subscript[\[CapitalDelta]C^(2,0),{1,gg}]" -> (4*Cf*lqf^2*(-1 + 2*xp)*(2 - 2*zp + zp^2))/zp + 
   Cf*lqf*((2*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2))/zp + 
     (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (4*(-3 + 6*xp + 2*zp - 4*xp*zp + 4*xp*zp^2)*Log[xp])/zp + 
     (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     16*(-1 + 2*xp)*Log[zp]) + Ca*((-8*(-9 + 11*xp)*(-1 + zp))/zp + 
     (4*Pi^2*(3 - 4*xp - 2*zp + 6*xp*zp - 4*xp^2*zp + 3*zp^2 - 4*xp*zp^2 + 
        6*xp^2*zp^2 - 2*zp^3 + 6*xp*zp^3))/(3*(-1 + zp)*zp*(1 + zp)) - 
     (4*(5*xp + zp + 5*xp^2*zp + 5*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*zp^(3/2)) + ((4*(2 + 9*xp)*(-1 + zp))/zp + 
       (8*(-1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp)*Log[xp] + 
     (4*(5*xp + zp + 5*xp^2*zp + 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*zp^(3/2)) + (4*(5*xp + zp + 5*xp^2*zp + 5*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*zp^(3/2)) - 
     (8*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (4*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*
       Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (8*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*Log[xp]*Log[1 + xp])/
      ((-1 + zp)*zp) + ((28*(-1 + xp)*(1 + zp))/zp - 
       (8*(-1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp)*Log[zp] - 
     (4*(5*xp + zp + 5*xp^2*zp + 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*zp^(3/2)) + (4*(5*xp + zp + 5*xp^2*zp + 5*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*zp^(3/2)) - 
     (8*(1 + 2*xp)*(1 + zp)*Log[xp]*Log[zp])/zp - 
     (4*(1 - 2*xp - 2*zp + 4*xp*zp - 4*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[zp]^2)/
      ((-1 + zp)*zp*(1 + zp)) - (8*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 
        2*xp*zp^3)*Log[xp]*Log[xp + zp])/((-1 + zp)*zp*(1 + zp)) + 
     (8*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*Log[zp]*Log[xp + zp])/
      ((-1 + zp)*zp*(1 + zp)) - (8*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*
       Log[xp]*Log[1 + xp*zp])/((-1 + zp)*zp*(1 + zp)) - 
     (8*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*Log[zp]*Log[1 + xp*zp])/
      ((-1 + zp)*zp*(1 + zp)) - 
     (16*(-1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/zp - 
     (16*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (16*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) + 
     (8*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*PolyLog[2, -xp])/
      ((-1 + zp)*zp) - (8*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, xp])/(zp*(1 + zp)) + 
     (8*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*zp*(1 + zp)) - (8*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*
       PolyLog[2, -(xp*zp)])/((-1 + zp)*zp*(1 + zp)) + 
     (16*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) - (16*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp))) + 
   Cf*(-((13 + 12*xp + 14*zp - 40*xp*zp - 43*zp^2 + 44*xp*zp^2)/zp) + 
     (2*Pi^2*(-7 + 14*xp + 10*zp - 28*xp*zp + 8*xp^2*zp - 9*zp^2 + 
        14*xp*zp^2 - 24*xp^2*zp^2 + 6*zp^3 - 20*xp*zp^3 + 8*xp^2*zp^3 - 
        8*zp^4 + 4*xp*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     32*Sqrt[xp]*Sqrt[zp]*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     (2*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2)*Log[1 - xp])/
      zp + (4*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp + 
     (4*(-11 + 16*xp + 6*zp - 16*xp*zp + 7*zp^2)*Log[xp])/zp + 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] + 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] - 
     (8*(-1 + 2*xp - zp + 2*xp*zp - 2*xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
        2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (8*(1 - 2*xp - zp - xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 + 
        zp^3 - 4*xp*zp^3 + xp^2*zp^3 - zp^4 + 2*xp*zp^4)*Log[xp]^2)/
      ((-1 + zp)*zp*(1 + zp)) - (16*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*
       Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (2*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2)*Log[1 - zp])/
      zp + (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (4*(-3 + 6*xp + 2*zp - 4*xp*zp + 4*xp*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (4*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (2*(-33 + 52*xp + 6*zp - 9*zp^2 + 10*xp*zp^2)*Log[zp])/zp - 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] + 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     16*(-1 + 2*xp)*Log[1 - xp]*Log[zp] - 
     (4*(-3 + 6*xp + 10*zp - 12*xp*zp + 8*xp^2*zp - 2*zp^2 + 8*xp*zp^2)*
       Log[xp]*Log[zp])/zp - 16*(-1 + 2*xp)*Log[1 - zp]*Log[zp] - 
     (4*(2 - 4*xp + 6*zp - 12*xp*zp + 4*xp^2*zp - 3*zp^2 + 6*xp*zp^2 - 
        4*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3 - 3*zp^4 + 6*xp*zp^4)*
       Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (16*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (16*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (16*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*Log[xp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) + 
     (16*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*Log[zp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (16*(-1 + 2*xp + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/zp + 
     (32*(-1 + 2*xp + zp - 2*xp*zp + 2*xp^2*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (16*(-1 + 2*xp + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 
        2*xp*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      zp + (16*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (16*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*PolyLog[2, -xp])/
      (-1 + zp) - (4*(1 - 2*xp - zp + 2*xp*zp - 4*xp^2*zp + 2*zp^2 - 
        8*xp*zp^2 + 4*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*PolyLog[2, xp])/
      (zp*(1 + zp)) - 16*(-1 + 2*xp)*PolyLog[2, 1 - zp] - 
     (16*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (16*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 
        2*xp*zp^3)*PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (16*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) - (16*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 
        2*xp*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp))), "Subscript[\[CapitalDelta]C^(1,1),{1,gph}]" -> 
  (4*lqf^2*(-1 + 2*xp)*(2 - 2*zp + zp^2))/zp - 
   (13 + 12*xp + 14*zp - 40*xp*zp - 43*zp^2 + 44*xp*zp^2)/zp + 
   (2*Pi^2*(-7 + 14*xp + 10*zp - 28*xp*zp + 8*xp^2*zp - 9*zp^2 + 14*xp*zp^2 - 
      24*xp^2*zp^2 + 6*zp^3 - 20*xp*zp^3 + 8*xp^2*zp^3 - 8*zp^4 + 4*xp*zp^4))/
    (3*(-1 + zp)*zp*(1 + zp)) - 32*Sqrt[xp]*Sqrt[zp]*
    (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
     InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
   (2*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2)*Log[1 - xp])/zp + 
   (4*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp + 
   (4*(-11 + 16*xp + 6*zp - 16*xp*zp + 7*zp^2)*Log[xp])/zp + 
   32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] + 
   32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] - 
   (8*(-1 + 2*xp - zp + 2*xp*zp - 2*xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
      2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[1 - xp]*Log[xp])/(zp*(1 + zp)) + 
   (8*(1 - 2*xp - zp - xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 + zp^3 - 4*xp*zp^3 + 
      xp^2*zp^3 - zp^4 + 2*xp*zp^4)*Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
   (16*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*Log[xp]*Log[1 + xp])/
    (-1 + zp) + (2*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2)*
     Log[1 - zp])/zp + (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp]*
     Log[1 - zp])/zp - (4*(-3 + 6*xp + 2*zp - 4*xp*zp + 4*xp*zp^2)*Log[xp]*
     Log[1 - zp])/zp + (4*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
   (2*(-33 + 52*xp + 6*zp - 9*zp^2 + 10*xp*zp^2)*Log[zp])/zp - 
   32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] + 
   32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
   16*(-1 + 2*xp)*Log[1 - xp]*Log[zp] - 
   (4*(-3 + 6*xp + 10*zp - 12*xp*zp + 8*xp^2*zp - 2*zp^2 + 8*xp*zp^2)*Log[xp]*
     Log[zp])/zp - 16*(-1 + 2*xp)*Log[1 - zp]*Log[zp] - 
   (4*(2 - 4*xp + 6*zp - 12*xp*zp + 4*xp^2*zp - 3*zp^2 + 6*xp*zp^2 - 
      4*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3 - 3*zp^4 + 6*xp*zp^4)*
     Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
   lqf*((2*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2))/zp + 
     (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (4*(-3 + 6*xp + 2*zp - 4*xp*zp + 4*xp*zp^2)*Log[xp])/zp + 
     (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     16*(-1 + 2*xp)*Log[zp]) + (16*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*
     Log[xp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) - 
   (16*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*Log[zp]*Log[xp + zp])/
    ((-1 + zp)*(1 + zp)) + (16*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*
     Log[xp]*Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) + 
   (16*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*Log[zp]*Log[1 + xp*zp])/
    ((-1 + zp)*(1 + zp)) - (16*(-1 + 2*xp + 2*zp - 4*xp*zp + 2*xp^2*zp - 
      zp^2 + 2*xp*zp^2)*Log[xp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/zp + 
   (32*(-1 + 2*xp + zp - 2*xp*zp + 2*xp^2*zp)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp)) + 
   (16*(-1 + 2*xp + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/zp + 
   (16*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
     Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
   (16*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*PolyLog[2, -xp])/(-1 + zp) - 
   (4*(1 - 2*xp - zp + 2*xp*zp - 4*xp^2*zp + 2*zp^2 - 8*xp*zp^2 + 
      4*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*PolyLog[2, xp])/(zp*(1 + zp)) - 
   16*(-1 + 2*xp)*PolyLog[2, 1 - zp] - 
   (16*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*PolyLog[2, -(zp/xp)])/
    ((-1 + zp)*(1 + zp)) + (16*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*
     PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
   (16*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
     PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    (zp*(1 + zp)) - (16*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
     PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    (zp*(1 + zp)), "Subscript[\[CapitalDelta]C^(1,1),{1,gq}]" -> 
  (4*Pi^2*(-2 - 3*xp^2 + 3*zp + 3*xp*zp + 4*xp^2*zp - zp^2 - 6*xp*zp^2 + 
      zp^3 + xp*zp^3))/(3*(-1 + zp)*zp) + 
   (-17 - 13*xp + 21*xp^2 + 13*xp^3 - 4*xp^4 + 67*zp + 132*xp*zp - 
     133*xp^2*zp - 22*xp^3*zp + 8*xp^4*zp - 97*zp^2 - 343*xp*zp^2 + 
     321*xp^2*zp^2 - 25*xp^3*zp^2 - 44*xp^4*zp^2 + 43*zp^3 + 422*xp*zp^3 - 
     465*xp^2*zp^3 + 132*xp^3*zp^3 - 172*xp*zp^4 + 176*xp^2*zp^4)/
    (2*zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
   6*(-1 + 2*xp)*Dzp[2] - ((-6 + 12*xp + 16*zp - 20*xp*zp - 8*xp^2*zp - 
      3*zp^2 + 6*xp*zp^2)*Log[1 - xp])/zp - 2*(-1 + 2*xp)*(1 + zp)*
    Log[1 - xp]^2 - ((5*xp + 8*xp^2 - 9*xp^3 - 18*xp^4 + 3*xp^5 + 12*xp^6 + 
      xp^7 - 2*xp^8 - 5*zp - 50*xp*zp - 89*xp^2*zp + 90*xp^3*zp + 
      189*xp^4*zp - 62*xp^5*zp - 131*xp^6*zp + 14*xp^7*zp + 36*xp^8*zp + 
      8*xp^9*zp + 38*zp^2 + 175*xp*zp^2 + 426*xp^2*zp^2 - 192*xp^3*zp^2 - 
      914*xp^4*zp^2 + 307*xp^5*zp^2 + 386*xp^6*zp^2 - 90*xp^7*zp^2 - 
      56*xp^8*zp^2 - 69*zp^3 - 492*xp*zp^3 - 820*xp^2*zp^3 - 168*xp^3*zp^3 + 
      2151*xp^4*zp^3 - 724*xp^5*zp^3 - 286*xp^6*zp^3 + 56*xp^7*zp^3 + 
      50*zp^4 + 674*xp*zp^4 + 1464*xp^2*zp^4 - 56*xp^3*zp^4 - 
      1674*xp^4*zp^4 + 222*xp^5*zp^4 + 184*xp^6*zp^4 - 14*zp^5 - 
      432*xp*zp^5 - 1656*xp^2*zp^5 + 232*xp^3*zp^5 + 718*xp^4*zp^5 - 
      64*xp^5*zp^5 + 112*xp*zp^6 + 952*xp^2*zp^6 - 88*xp^3*zp^6 - 
      128*xp^4*zp^6 - 224*xp^2*zp^7)*Log[xp])/((xp - zp)*zp*(-1 + xp + zp)^2*
     (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
   (4*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 - 
      2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[1 - xp]*Log[xp])/((-1 + zp)*zp) + 
   ((-2*(-8*xp + zp + 18*xp*zp + 2*xp^2*zp - 4*zp^2 - 12*xp*zp^2 - 
        6*xp^2*zp^2 + 8*xp*zp^3))/((-1 + zp)*zp) + 
     (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5))/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*Log[xp]^2 + 
   Dzp[1]*(17 - 20*xp + 8*(-1 + 2*xp)*Log[1 - xp] - 6*(-1 + 2*xp)*Log[xp]) + 
   lqf^2*(-2*(-1 + 2*xp)*(1 + zp) + 4*(-1 + 2*xp)*Dzp[0] + 
     delta1mzp*((3*(-1 + 4*xp))/2 + 2*(-1 + 2*xp)*Log[1 - xp] + 
       (1 - 2*xp)*Log[xp])) + 
   (8*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2)*
     Log[xp]*Log[1 + xp])/zp - 
   ((-6 + 24*xp - 30*xp^2 + 12*xp^3 + 40*zp - 132*xp*zp + 136*xp^2*zp - 
      44*xp^3*zp - 59*zp^2 + 144*xp*zp^2 - 87*xp^2*zp^2 + 6*xp^3*zp^2 + 
      28*zp^3 - 50*xp*zp^3 + 12*xp^2*zp^3 - 3*zp^4 + 6*xp*zp^4)*Log[1 - zp])/
    (zp*(-1 + xp + zp)^2) - (4*(-1 + 2*xp - 2*xp^2 - 2*zp + 4*xp*zp - zp^2 + 
      2*xp*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
   (4*(-1 + 2*xp - 2*xp^2 - 2*zp + 2*xp*zp + 2*xp*zp^2)*Log[xp]*Log[1 - zp])/
    zp - (2*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*Log[1 - zp]^2)/zp + 
   ((3*xp + 12*xp^2 + 18*xp^3 + 12*xp^4 + 3*xp^5 - 3*zp - 41*xp*zp - 
      130*xp^2*zp - 130*xp^3*zp + xp^4*zp + 59*xp^5*zp + 20*xp^6*zp + 
      33*zp^2 + 147*xp*zp^2 + 396*xp^2*zp^2 + 298*xp^3*zp^2 - 279*xp^4*zp^2 - 
      269*xp^5*zp^2 - 22*xp^6*zp^2 - 31*zp^3 - 335*xp*zp^3 - 544*xp^2*zp^3 - 
      274*xp^3*zp^3 + 893*xp^4*zp^3 + 249*xp^5*zp^3 + 10*xp^6*zp^3 + 9*zp^4 + 
      250*xp*zp^4 + 730*xp^2*zp^4 - 360*xp^3*zp^4 - 747*xp^4*zp^4 - 
      90*xp^5*zp^4 - 72*xp*zp^5 - 488*xp^2*zp^5 + 448*xp^3*zp^5 + 
      240*xp^4*zp^5 + 144*xp^2*zp^6 - 160*xp^3*zp^6)*Log[zp])/
    ((xp - zp)*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
   (4*(-1 + 2*xp + zp - 2*xp*zp - 2*xp^2*zp - 2*zp^2 + 4*xp*zp^2)*Log[1 - xp]*
     Log[zp])/((-1 + zp)*zp) - 
   (2*(-1 - 14*xp + 7*zp + 18*xp*zp - 6*zp^2 - 8*xp*zp^2 + 2*zp^3)*Log[xp]*
     Log[zp])/((-1 + zp)*zp) - 
   (4*(-2 + 4*xp - 2*xp^2 + zp - 2*xp*zp + 2*xp^2*zp)*Log[1 - zp]*Log[zp])/
    ((-1 + zp)*zp) + (2*(-1 + 2*xp)*(-1 + 2*zp + zp^2)*Log[zp]^2)/(-1 + zp) + 
   (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
      70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 178*xp^2*zp + 
      328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 4*xp^7*zp - 
      3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 605*xp^4*zp^2 - 
      273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 228*xp^2*zp^3 + 
      608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 114*xp^2*zp^4 - 
      290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*Log[xp]*
     Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
       (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   (8*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2)*
     PolyLog[2, -xp])/zp + (4*(-1 + zp + 2*xp*zp - 2*xp^2*zp - 2*zp^2 + 
      2*xp*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
   Dzp[0]*(-10 + Pi^2*(1 - 2*xp) - xp + (17 - 20*xp)*Log[1 - xp] + 
     4*(-1 + 2*xp)*Log[1 - xp]^2 + 2*(-7 + 8*xp)*Log[xp] - 
     8*(-1 + 2*xp)*Log[1 - xp]*Log[xp] + 2*(-1 + 2*xp)*Log[xp]^2 - 
     2*(-1 + 2*xp)*PolyLog[2, xp]) + lqf*(-3*(4 - 4*xp - zp + 2*xp*zp) + 
     12*(-1 + 2*xp)*Dzp[1] - 4*(-1 + 2*xp)*(1 + zp)*Log[1 - xp] + 
     4*(-1 + 2*xp*zp)*Log[xp] + Dzp[0]*(11 - 8*xp + 
       8*(-1 + 2*xp)*Log[1 - xp] - 6*(-1 + 2*xp)*Log[xp]) - 
     (4*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*Log[1 - zp])/zp + 
     4*(-1 + 2*xp)*Log[zp] + delta1mzp*(2 + Pi^2*(1 - 2*xp) - 13*xp + 
       (11 - 8*xp)*Log[1 - xp] + 4*(-1 + 2*xp)*Log[1 - xp]^2 + 
       4*(-2 + xp)*Log[xp] - 8*(-1 + 2*xp)*Log[1 - xp]*Log[xp] + 
       2*(-1 + 2*xp)*Log[xp]^2 - 2*(-1 + 2*xp)*PolyLog[2, xp])) + 
   ((4*(2 - 4*xp + 4*xp^2 - 6*xp^2*zp - 3*zp^2 + 6*xp*zp^2))/((-1 + zp)*zp) - 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5))/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
   (4*(1 - 2*xp + 2*xp^2)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
   (4*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
     PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
   (4*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
     PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) + 
   (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
      70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 178*xp^2*zp + 
      328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 4*xp^7*zp - 
      3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 605*xp^4*zp^2 - 
      273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 228*xp^2*zp^3 + 
      608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 114*xp^2*zp^4 - 
      290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
     PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
      70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 178*xp^2*zp + 
      328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 4*xp^7*zp - 
      3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 605*xp^4*zp^2 - 
      273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 228*xp^2*zp^3 + 
      608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 114*xp^2*zp^4 - 
      290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
     PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   delta1mzp*((Pi^2*(-5 + 6*xp))/3 - (5*(-7 + 9*xp))/2 + 
     2*(-7 + 2*xp)*Log[1 - xp] - (2*Pi^2*(-1 + 2*xp)*Log[1 - xp])/3 - 
     (3*(-7 + 8*xp)*Log[1 - xp]^2)/2 + (5*(-1 + 2*xp)*Log[1 - xp]^3)/3 + 
     ((38 + xp)*Log[xp])/2 + 2*Pi^2*(-1 + 2*xp)*Log[xp] + 
     3*(-7 + 8*xp)*Log[1 - xp]*Log[xp] - 8*(-1 + 2*xp)*Log[1 - xp]^2*
      Log[xp] + ((37 - 24*xp)*Log[xp]^2)/4 + 3*(-1 + 2*xp)*Log[1 - xp]*
      Log[xp]^2 + ((1 - 2*xp)*Log[xp]^3)/6 + (-3 + 4*xp)*PolyLog[2, xp] - 
     4*(-1 + 2*xp)*Log[1 - xp]*PolyLog[2, xp] + 4*(-1 + 2*xp)*Log[xp]*
      PolyLog[2, xp] - 12*(-1 + 2*xp)*PolyLog[3, 1 - xp] - 
     10*(-1 + 2*xp)*PolyLog[3, xp] + 32*(-1 + 2*xp)*Zeta[3]), 
 "Subscript[\[CapitalDelta]C^(2,0),{1,gq}]" -> Ca*delta1mzp*lqf^2*(-12*(-1 + xp) + 
     2*(-1 + 2*xp)*Log[1 - xp] + 4*(1 + xp)*Log[xp]) + 
   Cf*lqf^2*(-2*(-1 + 2*xp)*(1 + zp) + 4*(-1 + 2*xp)*Dzp[0] + 
     delta1mzp*((3*(-1 + 4*xp))/2 + 2*(-1 + 2*xp)*Log[1 - xp] + 
       (1 - 2*xp)*Log[xp])) + Ca*lqf*((24*(-1 + xp)*(-1 + 2*zp))/zp - 
     (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[1 - xp])/zp - 
     (8*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*(-24*(-1 + xp) + 4*(-1 + 2*xp)*Log[1 - xp] + 
       8*(1 + xp)*Log[xp]) + delta1mzp*((4*Pi^2)/3 + 2*(-8 + 9*xp) - 
       24*(-1 + xp)*Log[1 - xp] + 2*(-1 + 2*xp)*Log[1 - xp]^2 + 
       2*(-11 + 16*xp)*Log[xp] - 4*(-1 + 2*xp)*Log[1 - xp]*Log[xp] - 
       2*(3 + 4*xp)*Log[xp]^2 - 4*(1 + 2*xp)*Log[xp]*Log[1 + xp] - 
       4*(1 + 2*xp)*PolyLog[2, -xp] - 8*(1 + xp)*PolyLog[2, xp])) + 
   Cf*lqf*(-3*(4 - 4*xp - zp + 2*xp*zp) + 12*(-1 + 2*xp)*Dzp[1] - 
     4*(-1 + 2*xp)*(1 + zp)*Log[1 - xp] + 4*(-1 + 2*xp*zp)*Log[xp] + 
     Dzp[0]*(11 - 8*xp + 8*(-1 + 2*xp)*Log[1 - xp] - 6*(-1 + 2*xp)*Log[xp]) - 
     (4*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*Log[1 - zp])/zp + 
     4*(-1 + 2*xp)*Log[zp] + delta1mzp*(2 + Pi^2*(1 - 2*xp) - 13*xp + 
       (11 - 8*xp)*Log[1 - xp] + 4*(-1 + 2*xp)*Log[1 - xp]^2 + 
       4*(-2 + xp)*Log[xp] - 8*(-1 + 2*xp)*Log[1 - xp]*Log[xp] + 
       2*(-1 + 2*xp)*Log[xp]^2 - 2*(-1 + 2*xp)*PolyLog[2, xp])) + 
   Ca*((-2*(8 - 9*xp - 26*zp + 28*xp*zp))/zp - 
     (Pi^2*(1 + 2*xp - 6*xp^2 - 10*zp - 4*xp*zp + 8*xp^2*zp + 10*zp^2))/
      (3*(-1 + zp)*zp) - (4*(-1 + xp)*(6 - 13*zp + xp*zp)*Log[1 - xp])/zp - 
     (2*(-1 + 2*xp)*(-1 + 2*zp)*Log[1 - xp]^2)/zp + 
     (2*(11*xp - 5*xp^2 - 27*xp^3 + 5*xp^4 + 16*xp^5 - 11*zp - 32*xp*zp - 
        18*xp^2*zp + 172*xp^3*zp - 69*xp^4*zp - 28*xp^5*zp + 2*xp^6*zp + 
        38*zp^2 + 70*xp*zp^2 - 14*xp^2*zp^2 - 248*xp^3*zp^2 + 130*xp^4*zp^2 - 
        8*xp^5*zp^2 - 27*zp^3 - 170*xp*zp^3 + 217*xp^2*zp^3 + 2*xp^3*zp^3 - 
        2*xp^4*zp^3 + 104*xp*zp^4 - 116*xp^2*zp^4 + 8*xp^3*zp^4)*Log[xp])/
      (zp*(-xp + zp)*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     (2*(-1 + 2*zp)*(3 - 6*xp + 2*xp^2 - 2*zp + 4*xp*zp)*Log[1 - xp]*Log[xp])/
      ((-1 + zp)*zp) + ((2*(3 + 2*xp - 11*zp - 8*xp*zp - 2*xp^2*zp + 7*zp^2 + 
          8*xp*zp^2))/((-1 + zp)*zp) + (Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-1 - 5*xp - 11*xp^2 - 13*xp^3 - 8*xp^4 - 2*xp^5 + 2*zp + 8*xp*zp + 
          28*xp^2*zp + 46*xp^3*zp + 28*xp^4*zp + 4*xp^5*zp - 2*zp^2 + 
          6*xp*zp^2 + 12*xp^2*zp^2 - 60*xp^3*zp^2 - 28*xp^4*zp^2 - 
          4*xp*zp^3 - 80*xp^2*zp^3 + 40*xp^3*zp^3 + 40*xp^2*zp^4))/
        ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2))*Log[xp]^2 + 
     Dzp[1]*(-24*(-1 + xp) + 4*(-1 + 2*xp)*Log[1 - xp] + 
       8*(1 + xp)*Log[xp]) + (4*(-2 - 4*xp - 2*xp^2 + zp + 2*xp*zp)*Log[xp]*
       Log[1 + xp])/zp + (2*(-12 + 24*xp - 12*xp^2 + 35*zp - 58*xp*zp + 
        24*xp^2*zp - 23*zp^2 + 22*xp*zp^2)*Log[1 - zp])/(zp*(-1 + xp + zp)) - 
     (2*(3 - 6*xp + 2*xp^2 - 3*zp + 6*xp*zp)*Log[1 - xp]*Log[1 - zp])/zp - 
     (2*(-5 - 2*xp - 2*xp^2 + 7*zp + 10*xp*zp)*Log[xp]*Log[1 - zp])/zp + 
     (2*(-12*xp - 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*zp + 34*xp*zp + 
        58*xp^2*zp - 84*xp^3*zp - 24*xp^4*zp - 23*zp^2 - 86*xp*zp^2 - 
        33*xp^2*zp^2 + 136*xp^3*zp^2 + 18*xp^4*zp^2 + 17*zp^3 + 112*xp*zp^3 - 
        53*xp^2*zp^3 - 88*xp^3*zp^3 - 72*xp*zp^4 + 76*xp^2*zp^4)*Log[zp])/
      ((-1 + zp)*zp*(-xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) - 
     (2*(-2 + 4*xp + 2*zp - 4*xp*zp - 2*xp^2*zp - 3*zp^2 + 6*xp*zp^2)*
       Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(2 + 4*xp - 4*zp - 4*xp*zp + 3*zp^2)*Log[xp]*Log[zp])/
      ((-1 + zp)*zp) - (2*(-1 + 2*xp - 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*
       Log[zp])/zp + (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (-1 - 5*xp - 11*xp^2 - 13*xp^3 - 8*xp^4 - 2*xp^5 + 2*zp + 8*xp*zp + 
        28*xp^2*zp + 46*xp^3*zp + 28*xp^4*zp + 4*xp^5*zp - 2*zp^2 + 
        6*xp*zp^2 + 12*xp^2*zp^2 - 60*xp^3*zp^2 - 28*xp^4*zp^2 - 4*xp*zp^3 - 
        80*xp^2*zp^3 + 40*xp^3*zp^3 + 40*xp^2*zp^4)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) + 
     (4*(-2 - 4*xp - 2*xp^2 + zp + 2*xp*zp)*PolyLog[2, -xp])/zp + 
     (2*(4 + 4*xp - 10*zp - 16*xp*zp + 2*xp^2*zp + 7*zp^2 + 10*xp*zp^2)*
       PolyLog[2, xp])/((-1 + zp)*zp) + Dzp[0]*((4*Pi^2)/3 + 2*(-8 + 9*xp) - 
       24*(-1 + xp)*Log[1 - xp] + 2*(-1 + 2*xp)*Log[1 - xp]^2 + 
       2*(-11 + 16*xp)*Log[xp] - 4*(-1 + 2*xp)*Log[1 - xp]*Log[xp] - 
       2*(3 + 4*xp)*Log[xp]^2 - 4*(1 + 2*xp)*Log[xp]*Log[1 + xp] - 
       4*(1 + 2*xp)*PolyLog[2, -xp] - 8*(1 + xp)*PolyLog[2, xp]) + 
     ((-2*(2 - 4*xp + 4*xp^2 - 2*zp + 4*xp*zp - 6*xp^2*zp - zp^2 + 
          2*xp*zp^2))/((-1 + zp)*zp) - (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-1 - 5*xp - 11*xp^2 - 13*xp^3 - 8*xp^4 - 2*xp^5 + 2*zp + 8*xp*zp + 
          28*xp^2*zp + 46*xp^3*zp + 28*xp^4*zp + 4*xp^5*zp - 2*zp^2 + 
          6*xp*zp^2 + 12*xp^2*zp^2 - 60*xp^3*zp^2 - 28*xp^4*zp^2 - 
          4*xp*zp^3 - 80*xp^2*zp^3 + 40*xp^3*zp^3 + 40*xp^2*zp^4))/
        ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2))*PolyLog[2, 1 - zp] - 
     (2*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*PolyLog[2, (xp - zp)/xp])/
      (-1 + zp) - (2*(-1 + 2*xp - 2*xp^2 - zp + 2*xp*zp)*
       PolyLog[2, (-1 + xp + zp)/zp])/zp + 
     (2*(-1 + 2*xp - 2*xp^2 - zp + 2*xp*zp)*PolyLog[2, 
        (-1 + xp + zp)/(xp*zp)])/zp + (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (-1 - 5*xp - 11*xp^2 - 13*xp^3 - 8*xp^4 - 2*xp^5 + 2*zp + 8*xp*zp + 
        28*xp^2*zp + 46*xp^3*zp + 28*xp^4*zp + 4*xp^5*zp - 2*zp^2 + 
        6*xp*zp^2 + 12*xp^2*zp^2 - 60*xp^3*zp^2 - 28*xp^4*zp^2 - 4*xp*zp^3 - 
        80*xp^2*zp^3 + 40*xp^3*zp^3 + 40*xp^2*zp^4)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) + 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 5*xp - 11*xp^2 - 13*xp^3 - 
        8*xp^4 - 2*xp^5 + 2*zp + 8*xp*zp + 28*xp^2*zp + 46*xp^3*zp + 
        28*xp^4*zp + 4*xp^5*zp - 2*zp^2 + 6*xp*zp^2 + 12*xp^2*zp^2 - 
        60*xp^3*zp^2 - 28*xp^4*zp^2 - 4*xp*zp^3 - 80*xp^2*zp^3 + 
        40*xp^3*zp^3 + 40*xp^2*zp^4)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) + 
     delta1mzp*(57 - 59*xp + (Pi^2*(-9 + 16*xp))/3 + 
       (Pi^2*(5 - 2*xp)*Log[1 - xp])/3 + (-12 + 13*xp)*Log[1 - xp] - 
       10*(-1 + xp)*Log[1 - xp]^2 + ((-1 + 2*xp)*Log[1 - xp]^3)/3 + 
       40*Log[xp] - (2*Pi^2*(3 + 2*xp)*Log[xp])/3 + 24*(-1 + xp)*Log[1 - xp]*
        Log[xp] - 4*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((29 - 44*xp)*Log[xp]^2)/
        2 + 4*(-1 + 2*xp)*Log[1 - xp]*Log[xp]^2 + ((7 + 10*xp)*Log[xp]^3)/3 + 
       4*(1 + xp)*Log[xp]*Log[1 + xp] - 4*(1 + 2*xp)*Log[1 - xp]*Log[xp]*
        Log[1 + xp] + 4*(1 + 2*xp)*Log[xp]^2*Log[1 + xp] + 
       4*(1 + xp)*PolyLog[2, -xp] - 4*(1 + 2*xp)*Log[1 - xp]*
        PolyLog[2, -xp] + 4*(1 + 2*xp)*Log[xp]*PolyLog[2, -xp] - 
       2*(1 + 4*xp)*PolyLog[2, xp] - 2*(5 + 2*xp)*Log[1 - xp]*
        PolyLog[2, xp] + 4*(1 + 4*xp)*Log[xp]*PolyLog[2, xp] - 
       20*PolyLog[3, 1 - xp] - 8*xp*PolyLog[3, xp] + 
       4*(1 + 2*xp)*PolyLog[3, -((-1 + xp)/(1 + xp))] - 
       4*(1 + 2*xp)*PolyLog[3, (-1 + xp)/(1 + xp)] + (7 - 6*xp)*Zeta[3])) + 
   Cf*((4*Pi^2*(-2 - 3*xp^2 + 3*zp + 3*xp*zp + 4*xp^2*zp - zp^2 - 6*xp*zp^2 + 
        zp^3 + xp*zp^3))/(3*(-1 + zp)*zp) + 
     (-17 - 13*xp + 21*xp^2 + 13*xp^3 - 4*xp^4 + 67*zp + 132*xp*zp - 
       133*xp^2*zp - 22*xp^3*zp + 8*xp^4*zp - 97*zp^2 - 343*xp*zp^2 + 
       321*xp^2*zp^2 - 25*xp^3*zp^2 - 44*xp^4*zp^2 + 43*zp^3 + 422*xp*zp^3 - 
       465*xp^2*zp^3 + 132*xp^3*zp^3 - 172*xp*zp^4 + 176*xp^2*zp^4)/
      (2*zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     6*(-1 + 2*xp)*Dzp[2] - ((-6 + 12*xp + 16*zp - 20*xp*zp - 8*xp^2*zp - 
        3*zp^2 + 6*xp*zp^2)*Log[1 - xp])/zp - 2*(-1 + 2*xp)*(1 + zp)*
      Log[1 - xp]^2 - ((5*xp + 8*xp^2 - 9*xp^3 - 18*xp^4 + 3*xp^5 + 12*xp^6 + 
        xp^7 - 2*xp^8 - 5*zp - 50*xp*zp - 89*xp^2*zp + 90*xp^3*zp + 
        189*xp^4*zp - 62*xp^5*zp - 131*xp^6*zp + 14*xp^7*zp + 36*xp^8*zp + 
        8*xp^9*zp + 38*zp^2 + 175*xp*zp^2 + 426*xp^2*zp^2 - 192*xp^3*zp^2 - 
        914*xp^4*zp^2 + 307*xp^5*zp^2 + 386*xp^6*zp^2 - 90*xp^7*zp^2 - 
        56*xp^8*zp^2 - 69*zp^3 - 492*xp*zp^3 - 820*xp^2*zp^3 - 
        168*xp^3*zp^3 + 2151*xp^4*zp^3 - 724*xp^5*zp^3 - 286*xp^6*zp^3 + 
        56*xp^7*zp^3 + 50*zp^4 + 674*xp*zp^4 + 1464*xp^2*zp^4 - 
        56*xp^3*zp^4 - 1674*xp^4*zp^4 + 222*xp^5*zp^4 + 184*xp^6*zp^4 - 
        14*zp^5 - 432*xp*zp^5 - 1656*xp^2*zp^5 + 232*xp^3*zp^5 + 
        718*xp^4*zp^5 - 64*xp^5*zp^5 + 112*xp*zp^6 + 952*xp^2*zp^6 - 
        88*xp^3*zp^6 - 128*xp^4*zp^6 - 224*xp^2*zp^7)*Log[xp])/
      ((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (4*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 - 
        2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + zp)*zp) + ((-2*(-8*xp + zp + 18*xp*zp + 2*xp^2*zp - 4*zp^2 - 
          12*xp*zp^2 - 6*xp^2*zp^2 + 8*xp*zp^3))/((-1 + zp)*zp) + 
       (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
          70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
          178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 
          46*xp^6*zp + 4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 
          622*xp^3*zp^2 - 605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 
          34*xp*zp^3 + 228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 
          182*xp^5*zp^3 - 114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 
          116*xp^3*zp^5))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*
      Log[xp]^2 + Dzp[1]*(17 - 20*xp + 8*(-1 + 2*xp)*Log[1 - xp] - 
       6*(-1 + 2*xp)*Log[xp]) + (8*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 
        2*xp^2*zp + zp^2 + 2*xp*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     ((-6 + 24*xp - 30*xp^2 + 12*xp^3 + 40*zp - 132*xp*zp + 136*xp^2*zp - 
        44*xp^3*zp - 59*zp^2 + 144*xp*zp^2 - 87*xp^2*zp^2 + 6*xp^3*zp^2 + 
        28*zp^3 - 50*xp*zp^3 + 12*xp^2*zp^3 - 3*zp^4 + 6*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (4*(-1 + 2*xp - 2*xp^2 - 2*zp + 4*xp*zp - zp^2 + 2*xp*zp^2)*Log[1 - xp]*
       Log[1 - zp])/zp + (4*(-1 + 2*xp - 2*xp^2 - 2*zp + 2*xp*zp + 2*xp*zp^2)*
       Log[xp]*Log[1 - zp])/zp - (2*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*
       Log[1 - zp]^2)/zp + ((3*xp + 12*xp^2 + 18*xp^3 + 12*xp^4 + 3*xp^5 - 
        3*zp - 41*xp*zp - 130*xp^2*zp - 130*xp^3*zp + xp^4*zp + 59*xp^5*zp + 
        20*xp^6*zp + 33*zp^2 + 147*xp*zp^2 + 396*xp^2*zp^2 + 298*xp^3*zp^2 - 
        279*xp^4*zp^2 - 269*xp^5*zp^2 - 22*xp^6*zp^2 - 31*zp^3 - 
        335*xp*zp^3 - 544*xp^2*zp^3 - 274*xp^3*zp^3 + 893*xp^4*zp^3 + 
        249*xp^5*zp^3 + 10*xp^6*zp^3 + 9*zp^4 + 250*xp*zp^4 + 730*xp^2*zp^4 - 
        360*xp^3*zp^4 - 747*xp^4*zp^4 - 90*xp^5*zp^4 - 72*xp*zp^5 - 
        488*xp^2*zp^5 + 448*xp^3*zp^5 + 240*xp^4*zp^5 + 144*xp^2*zp^6 - 
        160*xp^3*zp^6)*Log[zp])/((xp - zp)*(-1 + zp)*zp*
       (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (4*(-1 + 2*xp + zp - 2*xp*zp - 2*xp^2*zp - 2*zp^2 + 4*xp*zp^2)*
       Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (2*(-1 - 14*xp + 7*zp + 18*xp*zp - 6*zp^2 - 8*xp*zp^2 + 2*zp^3)*Log[xp]*
       Log[zp])/((-1 + zp)*zp) - (4*(-2 + 4*xp - 2*xp^2 + zp - 2*xp*zp + 
        2*xp^2*zp)*Log[1 - zp]*Log[zp])/((-1 + zp)*zp) + 
     (2*(-1 + 2*xp)*(-1 + 2*zp + zp^2)*Log[zp]^2)/(-1 + zp) + 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2)*
       PolyLog[2, -xp])/zp + (4*(-1 + zp + 2*xp*zp - 2*xp^2*zp - 2*zp^2 + 
        2*xp*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(-10 + Pi^2*(1 - 2*xp) - xp + (17 - 20*xp)*Log[1 - xp] + 
       4*(-1 + 2*xp)*Log[1 - xp]^2 + 2*(-7 + 8*xp)*Log[xp] - 
       8*(-1 + 2*xp)*Log[1 - xp]*Log[xp] + 2*(-1 + 2*xp)*Log[xp]^2 - 
       2*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((4*(2 - 4*xp + 4*xp^2 - 6*xp^2*zp - 3*zp^2 + 6*xp*zp^2))/
        ((-1 + zp)*zp) - (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-2 - 14*xp - 42*xp^2 - 70*xp^3 - 70*xp^4 - 42*xp^5 - 14*xp^6 - 
          2*xp^7 + 3*zp + 45*xp*zp + 178*xp^2*zp + 328*xp^3*zp + 
          325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 4*xp^7*zp - 3*zp^2 - 
          51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 605*xp^4*zp^2 - 
          273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 228*xp^2*zp^3 + 
          608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 114*xp^2*zp^4 - 
          290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5))/
        ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (4*(1 - 2*xp + 2*xp^2)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (4*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (4*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) + 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*((Pi^2*(-5 + 6*xp))/3 - (5*(-7 + 9*xp))/2 + 
       2*(-7 + 2*xp)*Log[1 - xp] - (2*Pi^2*(-1 + 2*xp)*Log[1 - xp])/3 - 
       (3*(-7 + 8*xp)*Log[1 - xp]^2)/2 + (5*(-1 + 2*xp)*Log[1 - xp]^3)/3 + 
       ((38 + xp)*Log[xp])/2 + 2*Pi^2*(-1 + 2*xp)*Log[xp] + 
       3*(-7 + 8*xp)*Log[1 - xp]*Log[xp] - 8*(-1 + 2*xp)*Log[1 - xp]^2*
        Log[xp] + ((37 - 24*xp)*Log[xp]^2)/4 + 3*(-1 + 2*xp)*Log[1 - xp]*
        Log[xp]^2 + ((1 - 2*xp)*Log[xp]^3)/6 + (-3 + 4*xp)*PolyLog[2, xp] - 
       4*(-1 + 2*xp)*Log[1 - xp]*PolyLog[2, xp] + 4*(-1 + 2*xp)*Log[xp]*
        PolyLog[2, xp] - 12*(-1 + 2*xp)*PolyLog[3, 1 - xp] - 
       10*(-1 + 2*xp)*PolyLog[3, xp] + 32*(-1 + 2*xp)*Zeta[3])), 
 "Subscript[\[CapitalDelta]C^(1,1),{1,phg}]" -> (8*Cf*lqf^2*N*(-1 + 2*xp)*(2 - 2*zp + zp^2))/zp + 
   Cf*lqf*N*((4*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2))/zp + 
     (16*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (8*(-3 + 6*xp + 2*zp - 4*xp*zp + 4*xp*zp^2)*Log[xp])/zp + 
     (16*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     32*(-1 + 2*xp)*Log[zp]) + 
   Cf*N*((-2*(13 + 12*xp + 14*zp - 40*xp*zp - 43*zp^2 + 44*xp*zp^2))/zp + 
     (4*Pi^2*(-7 + 14*xp + 10*zp - 28*xp*zp + 8*xp^2*zp - 9*zp^2 + 
        14*xp*zp^2 - 24*xp^2*zp^2 + 6*zp^3 - 20*xp*zp^3 + 8*xp^2*zp^3 - 
        8*zp^4 + 4*xp*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     64*Sqrt[xp]*Sqrt[zp]*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     (4*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2)*Log[1 - xp])/
      zp + (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp + 
     (8*(-11 + 16*xp + 6*zp - 16*xp*zp + 7*zp^2)*Log[xp])/zp + 
     64*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] + 
     64*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] - 
     (16*(-1 + 2*xp - zp + 2*xp*zp - 2*xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
        2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (16*(1 - 2*xp - zp - xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 + 
        zp^3 - 4*xp*zp^3 + xp^2*zp^3 - zp^4 + 2*xp*zp^4)*Log[xp]^2)/
      ((-1 + zp)*zp*(1 + zp)) - (32*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*
       Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (4*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2)*Log[1 - zp])/
      zp + (16*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (8*(-3 + 6*xp + 2*zp - 4*xp*zp + 4*xp*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (4*(-33 + 52*xp + 6*zp - 9*zp^2 + 10*xp*zp^2)*Log[zp])/zp - 
     64*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] + 
     64*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     32*(-1 + 2*xp)*Log[1 - xp]*Log[zp] - 
     (8*(-3 + 6*xp + 10*zp - 12*xp*zp + 8*xp^2*zp - 2*zp^2 + 8*xp*zp^2)*
       Log[xp]*Log[zp])/zp - 32*(-1 + 2*xp)*Log[1 - zp]*Log[zp] - 
     (8*(2 - 4*xp + 6*zp - 12*xp*zp + 4*xp^2*zp - 3*zp^2 + 6*xp*zp^2 - 
        4*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3 - 3*zp^4 + 6*xp*zp^4)*
       Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (32*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (32*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (32*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*Log[xp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) + 
     (32*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*Log[zp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (32*(-1 + 2*xp + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/zp + 
     (64*(-1 + 2*xp + zp - 2*xp*zp + 2*xp^2*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (32*(-1 + 2*xp + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 
        2*xp*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      zp + (32*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*PolyLog[2, -xp])/
      (-1 + zp) - (8*(1 - 2*xp - zp + 2*xp*zp - 4*xp^2*zp + 2*zp^2 - 
        8*xp*zp^2 + 4*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*PolyLog[2, xp])/
      (zp*(1 + zp)) - 32*(-1 + 2*xp)*PolyLog[2, 1 - zp] - 
     (32*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (32*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 
        2*xp*zp^3)*PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (32*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) - (32*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 
        2*xp*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp))), "Subscript[\[CapitalDelta]C^(0,2),{1,phph}]" -> 
  (8*lqf^2*N*(-1 + 2*xp)*(2 - 2*zp + zp^2))/zp + 
   lqf*N*((4*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2))/zp + 
     (16*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (8*(-3 + 6*xp + 2*zp - 4*xp*zp + 4*xp*zp^2)*Log[xp])/zp + 
     (16*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     32*(-1 + 2*xp)*Log[zp]) + 
   N*((-2*(13 + 12*xp + 14*zp - 40*xp*zp - 43*zp^2 + 44*xp*zp^2))/zp + 
     (4*Pi^2*(-7 + 14*xp + 10*zp - 28*xp*zp + 8*xp^2*zp - 9*zp^2 + 
        14*xp*zp^2 - 24*xp^2*zp^2 + 6*zp^3 - 20*xp*zp^3 + 8*xp^2*zp^3 - 
        8*zp^4 + 4*xp*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     64*Sqrt[xp]*Sqrt[zp]*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     (4*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2)*Log[1 - xp])/
      zp + (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp + 
     (8*(-11 + 16*xp + 6*zp - 16*xp*zp + 7*zp^2)*Log[xp])/zp + 
     64*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] + 
     64*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] - 
     (16*(-1 + 2*xp - zp + 2*xp*zp - 2*xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
        2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (16*(1 - 2*xp - zp - xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 + 
        zp^3 - 4*xp*zp^3 + xp^2*zp^3 - zp^4 + 2*xp*zp^4)*Log[xp]^2)/
      ((-1 + zp)*zp*(1 + zp)) - (32*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*
       Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (4*(25 - 36*xp - 22*zp + 32*xp*zp - 3*zp^2 + 6*xp*zp^2)*Log[1 - zp])/
      zp + (16*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (8*(-3 + 6*xp + 2*zp - 4*xp*zp + 4*xp*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (4*(-33 + 52*xp + 6*zp - 9*zp^2 + 10*xp*zp^2)*Log[zp])/zp - 
     64*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] + 
     64*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     32*(-1 + 2*xp)*Log[1 - xp]*Log[zp] - 
     (8*(-3 + 6*xp + 10*zp - 12*xp*zp + 8*xp^2*zp - 2*zp^2 + 8*xp*zp^2)*
       Log[xp]*Log[zp])/zp - 32*(-1 + 2*xp)*Log[1 - zp]*Log[zp] - 
     (8*(2 - 4*xp + 6*zp - 12*xp*zp + 4*xp^2*zp - 3*zp^2 + 6*xp*zp^2 - 
        4*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3 - 3*zp^4 + 6*xp*zp^4)*
       Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (32*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (32*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (32*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*Log[xp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) + 
     (32*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 2*xp*zp^3)*Log[zp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (32*(-1 + 2*xp + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/zp + 
     (64*(-1 + 2*xp + zp - 2*xp*zp + 2*xp^2*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (32*(-1 + 2*xp + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 
        2*xp*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      zp + (32*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2*zp + zp^2 + 2*xp*zp^2)*PolyLog[2, -xp])/
      (-1 + zp) - (8*(1 - 2*xp - zp + 2*xp*zp - 4*xp^2*zp + 2*zp^2 - 
        8*xp*zp^2 + 4*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*PolyLog[2, xp])/
      (zp*(1 + zp)) - 32*(-1 + 2*xp)*PolyLog[2, 1 - zp] - 
     (32*(2*xp + zp + 2*xp^2*zp + 2*xp*zp^2 + zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (32*(1 + 2*xp*zp + zp^2 + 2*xp^2*zp^2 + 
        2*xp*zp^3)*PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (32*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) - (32*(-1 + zp)*(-1 + 2*xp + 2*xp^2*zp - zp^2 + 
        2*xp*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp))), "Subscript[\[CapitalDelta]C^(0,2),{1,phq}]" -> 
  lqf^2*N*(-4*(-1 + 2*xp)*(1 + zp) + 8*(-1 + 2*xp)*Dzp[0] + 
     delta1mzp*(3*(-1 + 4*xp) + 4*(-1 + 2*xp)*Log[1 - xp] - 
       2*(-1 + 2*xp)*Log[xp])) + lqf*N*(-6*(4 - 4*xp - zp + 2*xp*zp) + 
     24*(-1 + 2*xp)*Dzp[1] - 8*(-1 + 2*xp)*(1 + zp)*Log[1 - xp] + 
     8*(-1 + 2*xp*zp)*Log[xp] + Dzp[0]*(-2*(-11 + 8*xp) + 
       16*(-1 + 2*xp)*Log[1 - xp] - 12*(-1 + 2*xp)*Log[xp]) - 
     (8*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*Log[1 - zp])/zp + 
     8*(-1 + 2*xp)*Log[zp] + delta1mzp*(-2*Pi^2*(-1 + 2*xp) - 
       2*(-2 + 13*xp) - 2*(-11 + 8*xp)*Log[1 - xp] + 
       8*(-1 + 2*xp)*Log[1 - xp]^2 + 8*(-2 + xp)*Log[xp] - 
       16*(-1 + 2*xp)*Log[1 - xp]*Log[xp] + 4*(-1 + 2*xp)*Log[xp]^2 - 
       4*(-1 + 2*xp)*PolyLog[2, xp])) + 
   N*((8*Pi^2*(-2 - 3*xp^2 + 3*zp + 3*xp*zp + 4*xp^2*zp - zp^2 - 6*xp*zp^2 + 
        zp^3 + xp*zp^3))/(3*(-1 + zp)*zp) + 
     (-17 - 13*xp + 21*xp^2 + 13*xp^3 - 4*xp^4 + 67*zp + 132*xp*zp - 
       133*xp^2*zp - 22*xp^3*zp + 8*xp^4*zp - 97*zp^2 - 343*xp*zp^2 + 
       321*xp^2*zp^2 - 25*xp^3*zp^2 - 44*xp^4*zp^2 + 43*zp^3 + 422*xp*zp^3 - 
       465*xp^2*zp^3 + 132*xp^3*zp^3 - 172*xp*zp^4 + 176*xp^2*zp^4)/
      (zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     12*(-1 + 2*xp)*Dzp[2] - (2*(-6 + 12*xp + 16*zp - 20*xp*zp - 8*xp^2*zp - 
        3*zp^2 + 6*xp*zp^2)*Log[1 - xp])/zp - 4*(-1 + 2*xp)*(1 + zp)*
      Log[1 - xp]^2 - (2*(5*xp + 8*xp^2 - 9*xp^3 - 18*xp^4 + 3*xp^5 + 
        12*xp^6 + xp^7 - 2*xp^8 - 5*zp - 50*xp*zp - 89*xp^2*zp + 90*xp^3*zp + 
        189*xp^4*zp - 62*xp^5*zp - 131*xp^6*zp + 14*xp^7*zp + 36*xp^8*zp + 
        8*xp^9*zp + 38*zp^2 + 175*xp*zp^2 + 426*xp^2*zp^2 - 192*xp^3*zp^2 - 
        914*xp^4*zp^2 + 307*xp^5*zp^2 + 386*xp^6*zp^2 - 90*xp^7*zp^2 - 
        56*xp^8*zp^2 - 69*zp^3 - 492*xp*zp^3 - 820*xp^2*zp^3 - 
        168*xp^3*zp^3 + 2151*xp^4*zp^3 - 724*xp^5*zp^3 - 286*xp^6*zp^3 + 
        56*xp^7*zp^3 + 50*zp^4 + 674*xp*zp^4 + 1464*xp^2*zp^4 - 
        56*xp^3*zp^4 - 1674*xp^4*zp^4 + 222*xp^5*zp^4 + 184*xp^6*zp^4 - 
        14*zp^5 - 432*xp*zp^5 - 1656*xp^2*zp^5 + 232*xp^3*zp^5 + 
        718*xp^4*zp^5 - 64*xp^5*zp^5 + 112*xp*zp^6 + 952*xp^2*zp^6 - 
        88*xp^3*zp^6 - 128*xp^4*zp^6 - 224*xp^2*zp^7)*Log[xp])/
      ((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 - 
        2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + zp)*zp) + ((-4*(-8*xp + zp + 18*xp*zp + 2*xp^2*zp - 4*zp^2 - 
          12*xp*zp^2 - 6*xp^2*zp^2 + 8*xp*zp^3))/((-1 + zp)*zp) + 
       (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
          70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
          178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 
          46*xp^6*zp + 4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 
          622*xp^3*zp^2 - 605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 
          34*xp*zp^3 + 228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 
          182*xp^5*zp^3 - 114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 
          116*xp^3*zp^5))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*
      Log[xp]^2 + Dzp[1]*(-2*(-17 + 20*xp) + 16*(-1 + 2*xp)*Log[1 - xp] - 
       12*(-1 + 2*xp)*Log[xp]) + (16*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 
        2*xp^2*zp + zp^2 + 2*xp*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     (2*(-6 + 24*xp - 30*xp^2 + 12*xp^3 + 40*zp - 132*xp*zp + 136*xp^2*zp - 
        44*xp^3*zp - 59*zp^2 + 144*xp*zp^2 - 87*xp^2*zp^2 + 6*xp^3*zp^2 + 
        28*zp^3 - 50*xp*zp^3 + 12*xp^2*zp^3 - 3*zp^4 + 6*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(-1 + 2*xp - 2*xp^2 - 2*zp + 4*xp*zp - zp^2 + 2*xp*zp^2)*Log[1 - xp]*
       Log[1 - zp])/zp + (8*(-1 + 2*xp - 2*xp^2 - 2*zp + 2*xp*zp + 2*xp*zp^2)*
       Log[xp]*Log[1 - zp])/zp - (4*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*
       Log[1 - zp]^2)/zp + (2*(3*xp + 12*xp^2 + 18*xp^3 + 12*xp^4 + 3*xp^5 - 
        3*zp - 41*xp*zp - 130*xp^2*zp - 130*xp^3*zp + xp^4*zp + 59*xp^5*zp + 
        20*xp^6*zp + 33*zp^2 + 147*xp*zp^2 + 396*xp^2*zp^2 + 298*xp^3*zp^2 - 
        279*xp^4*zp^2 - 269*xp^5*zp^2 - 22*xp^6*zp^2 - 31*zp^3 - 
        335*xp*zp^3 - 544*xp^2*zp^3 - 274*xp^3*zp^3 + 893*xp^4*zp^3 + 
        249*xp^5*zp^3 + 10*xp^6*zp^3 + 9*zp^4 + 250*xp*zp^4 + 730*xp^2*zp^4 - 
        360*xp^3*zp^4 - 747*xp^4*zp^4 - 90*xp^5*zp^4 - 72*xp*zp^5 - 
        488*xp^2*zp^5 + 448*xp^3*zp^5 + 240*xp^4*zp^5 + 144*xp^2*zp^6 - 
        160*xp^3*zp^6)*Log[zp])/((xp - zp)*(-1 + zp)*zp*
       (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(-1 + 2*xp + zp - 2*xp*zp - 2*xp^2*zp - 2*zp^2 + 4*xp*zp^2)*
       Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(-1 - 14*xp + 7*zp + 18*xp*zp - 6*zp^2 - 8*xp*zp^2 + 2*zp^3)*Log[xp]*
       Log[zp])/((-1 + zp)*zp) - (8*(-2 + 4*xp - 2*xp^2 + zp - 2*xp*zp + 
        2*xp^2*zp)*Log[1 - zp]*Log[zp])/((-1 + zp)*zp) + 
     (4*(-1 + 2*xp)*(-1 + 2*zp + zp^2)*Log[zp]^2)/(-1 + zp) + 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2)*
       PolyLog[2, -xp])/zp + (8*(-1 + zp + 2*xp*zp - 2*xp^2*zp - 2*zp^2 + 
        2*xp*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(-2*(10 + xp) - 2*Pi^2*(-1 + 2*xp) - 2*(-17 + 20*xp)*
        Log[1 - xp] + 8*(-1 + 2*xp)*Log[1 - xp]^2 + 4*(-7 + 8*xp)*Log[xp] - 
       16*(-1 + 2*xp)*Log[1 - xp]*Log[xp] + 4*(-1 + 2*xp)*Log[xp]^2 - 
       4*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((8*(2 - 4*xp + 4*xp^2 - 6*xp^2*zp - 3*zp^2 + 6*xp*zp^2))/
        ((-1 + zp)*zp) - (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-2 - 14*xp - 42*xp^2 - 70*xp^3 - 70*xp^4 - 42*xp^5 - 14*xp^6 - 
          2*xp^7 + 3*zp + 45*xp*zp + 178*xp^2*zp + 328*xp^3*zp + 
          325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 4*xp^7*zp - 3*zp^2 - 
          51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 605*xp^4*zp^2 - 
          273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 228*xp^2*zp^3 + 
          608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 114*xp^2*zp^4 - 
          290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5))/
        ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (8*(1 - 2*xp + 2*xp^2)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (8*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (8*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) + 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*((2*Pi^2*(-5 + 6*xp))/3 - 5*(-7 + 9*xp) + 
       4*(-7 + 2*xp)*Log[1 - xp] - (4*Pi^2*(-1 + 2*xp)*Log[1 - xp])/3 - 
       3*(-7 + 8*xp)*Log[1 - xp]^2 + (10*(-1 + 2*xp)*Log[1 - xp]^3)/3 + 
       (38 + xp)*Log[xp] + 4*Pi^2*(-1 + 2*xp)*Log[xp] + 
       6*(-7 + 8*xp)*Log[1 - xp]*Log[xp] - 16*(-1 + 2*xp)*Log[1 - xp]^2*
        Log[xp] + ((37 - 24*xp)*Log[xp]^2)/2 + 6*(-1 + 2*xp)*Log[1 - xp]*
        Log[xp]^2 + ((1 - 2*xp)*Log[xp]^3)/3 + 2*(-3 + 4*xp)*PolyLog[2, xp] - 
       8*(-1 + 2*xp)*Log[1 - xp]*PolyLog[2, xp] + 8*(-1 + 2*xp)*Log[xp]*
        PolyLog[2, xp] - 24*(-1 + 2*xp)*PolyLog[3, 1 - xp] - 
       20*(-1 + 2*xp)*PolyLog[3, xp] + 64*(-1 + 2*xp)*Zeta[3])), 
 "Subscript[\[CapitalDelta]C^(1,1),{1,phq}]" -> Cf*lqf^2*N*(-4*(-1 + 2*xp)*(1 + zp) + 8*(-1 + 2*xp)*Dzp[0] + 
     delta1mzp*(3*(-1 + 4*xp) + 4*(-1 + 2*xp)*Log[1 - xp] - 
       2*(-1 + 2*xp)*Log[xp])) + Cf*lqf*N*(-6*(4 - 4*xp - zp + 2*xp*zp) + 
     24*(-1 + 2*xp)*Dzp[1] - 8*(-1 + 2*xp)*(1 + zp)*Log[1 - xp] + 
     8*(-1 + 2*xp*zp)*Log[xp] + Dzp[0]*(-2*(-11 + 8*xp) + 
       16*(-1 + 2*xp)*Log[1 - xp] - 12*(-1 + 2*xp)*Log[xp]) - 
     (8*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*Log[1 - zp])/zp + 
     8*(-1 + 2*xp)*Log[zp] + delta1mzp*(-2*Pi^2*(-1 + 2*xp) - 
       2*(-2 + 13*xp) - 2*(-11 + 8*xp)*Log[1 - xp] + 
       8*(-1 + 2*xp)*Log[1 - xp]^2 + 8*(-2 + xp)*Log[xp] - 
       16*(-1 + 2*xp)*Log[1 - xp]*Log[xp] + 4*(-1 + 2*xp)*Log[xp]^2 - 
       4*(-1 + 2*xp)*PolyLog[2, xp])) + 
   Cf*N*((8*Pi^2*(-2 - 3*xp^2 + 3*zp + 3*xp*zp + 4*xp^2*zp - zp^2 - 
        6*xp*zp^2 + zp^3 + xp*zp^3))/(3*(-1 + zp)*zp) + 
     (-17 - 13*xp + 21*xp^2 + 13*xp^3 - 4*xp^4 + 67*zp + 132*xp*zp - 
       133*xp^2*zp - 22*xp^3*zp + 8*xp^4*zp - 97*zp^2 - 343*xp*zp^2 + 
       321*xp^2*zp^2 - 25*xp^3*zp^2 - 44*xp^4*zp^2 + 43*zp^3 + 422*xp*zp^3 - 
       465*xp^2*zp^3 + 132*xp^3*zp^3 - 172*xp*zp^4 + 176*xp^2*zp^4)/
      (zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     12*(-1 + 2*xp)*Dzp[2] - (2*(-6 + 12*xp + 16*zp - 20*xp*zp - 8*xp^2*zp - 
        3*zp^2 + 6*xp*zp^2)*Log[1 - xp])/zp - 4*(-1 + 2*xp)*(1 + zp)*
      Log[1 - xp]^2 - (2*(5*xp + 8*xp^2 - 9*xp^3 - 18*xp^4 + 3*xp^5 + 
        12*xp^6 + xp^7 - 2*xp^8 - 5*zp - 50*xp*zp - 89*xp^2*zp + 90*xp^3*zp + 
        189*xp^4*zp - 62*xp^5*zp - 131*xp^6*zp + 14*xp^7*zp + 36*xp^8*zp + 
        8*xp^9*zp + 38*zp^2 + 175*xp*zp^2 + 426*xp^2*zp^2 - 192*xp^3*zp^2 - 
        914*xp^4*zp^2 + 307*xp^5*zp^2 + 386*xp^6*zp^2 - 90*xp^7*zp^2 - 
        56*xp^8*zp^2 - 69*zp^3 - 492*xp*zp^3 - 820*xp^2*zp^3 - 
        168*xp^3*zp^3 + 2151*xp^4*zp^3 - 724*xp^5*zp^3 - 286*xp^6*zp^3 + 
        56*xp^7*zp^3 + 50*zp^4 + 674*xp*zp^4 + 1464*xp^2*zp^4 - 
        56*xp^3*zp^4 - 1674*xp^4*zp^4 + 222*xp^5*zp^4 + 184*xp^6*zp^4 - 
        14*zp^5 - 432*xp*zp^5 - 1656*xp^2*zp^5 + 232*xp^3*zp^5 + 
        718*xp^4*zp^5 - 64*xp^5*zp^5 + 112*xp*zp^6 + 952*xp^2*zp^6 - 
        88*xp^3*zp^6 - 128*xp^4*zp^6 - 224*xp^2*zp^7)*Log[xp])/
      ((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 - 
        2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + zp)*zp) + ((-4*(-8*xp + zp + 18*xp*zp + 2*xp^2*zp - 4*zp^2 - 
          12*xp*zp^2 - 6*xp^2*zp^2 + 8*xp*zp^3))/((-1 + zp)*zp) + 
       (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
          70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
          178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 
          46*xp^6*zp + 4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 
          622*xp^3*zp^2 - 605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 
          34*xp*zp^3 + 228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 
          182*xp^5*zp^3 - 114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 
          116*xp^3*zp^5))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*
      Log[xp]^2 + Dzp[1]*(-2*(-17 + 20*xp) + 16*(-1 + 2*xp)*Log[1 - xp] - 
       12*(-1 + 2*xp)*Log[xp]) + (16*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 
        2*xp^2*zp + zp^2 + 2*xp*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     (2*(-6 + 24*xp - 30*xp^2 + 12*xp^3 + 40*zp - 132*xp*zp + 136*xp^2*zp - 
        44*xp^3*zp - 59*zp^2 + 144*xp*zp^2 - 87*xp^2*zp^2 + 6*xp^3*zp^2 + 
        28*zp^3 - 50*xp*zp^3 + 12*xp^2*zp^3 - 3*zp^4 + 6*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(-1 + 2*xp - 2*xp^2 - 2*zp + 4*xp*zp - zp^2 + 2*xp*zp^2)*Log[1 - xp]*
       Log[1 - zp])/zp + (8*(-1 + 2*xp - 2*xp^2 - 2*zp + 2*xp*zp + 2*xp*zp^2)*
       Log[xp]*Log[1 - zp])/zp - (4*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*
       Log[1 - zp]^2)/zp + (2*(3*xp + 12*xp^2 + 18*xp^3 + 12*xp^4 + 3*xp^5 - 
        3*zp - 41*xp*zp - 130*xp^2*zp - 130*xp^3*zp + xp^4*zp + 59*xp^5*zp + 
        20*xp^6*zp + 33*zp^2 + 147*xp*zp^2 + 396*xp^2*zp^2 + 298*xp^3*zp^2 - 
        279*xp^4*zp^2 - 269*xp^5*zp^2 - 22*xp^6*zp^2 - 31*zp^3 - 
        335*xp*zp^3 - 544*xp^2*zp^3 - 274*xp^3*zp^3 + 893*xp^4*zp^3 + 
        249*xp^5*zp^3 + 10*xp^6*zp^3 + 9*zp^4 + 250*xp*zp^4 + 730*xp^2*zp^4 - 
        360*xp^3*zp^4 - 747*xp^4*zp^4 - 90*xp^5*zp^4 - 72*xp*zp^5 - 
        488*xp^2*zp^5 + 448*xp^3*zp^5 + 240*xp^4*zp^5 + 144*xp^2*zp^6 - 
        160*xp^3*zp^6)*Log[zp])/((xp - zp)*(-1 + zp)*zp*
       (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(-1 + 2*xp + zp - 2*xp*zp - 2*xp^2*zp - 2*zp^2 + 4*xp*zp^2)*
       Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(-1 - 14*xp + 7*zp + 18*xp*zp - 6*zp^2 - 8*xp*zp^2 + 2*zp^3)*Log[xp]*
       Log[zp])/((-1 + zp)*zp) - (8*(-2 + 4*xp - 2*xp^2 + zp - 2*xp*zp + 
        2*xp^2*zp)*Log[1 - zp]*Log[zp])/((-1 + zp)*zp) + 
     (4*(-1 + 2*xp)*(-1 + 2*zp + zp^2)*Log[zp]^2)/(-1 + zp) + 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2)*
       PolyLog[2, -xp])/zp + (8*(-1 + zp + 2*xp*zp - 2*xp^2*zp - 2*zp^2 + 
        2*xp*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(-2*(10 + xp) - 2*Pi^2*(-1 + 2*xp) - 2*(-17 + 20*xp)*
        Log[1 - xp] + 8*(-1 + 2*xp)*Log[1 - xp]^2 + 4*(-7 + 8*xp)*Log[xp] - 
       16*(-1 + 2*xp)*Log[1 - xp]*Log[xp] + 4*(-1 + 2*xp)*Log[xp]^2 - 
       4*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((8*(2 - 4*xp + 4*xp^2 - 6*xp^2*zp - 3*zp^2 + 6*xp*zp^2))/
        ((-1 + zp)*zp) - (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-2 - 14*xp - 42*xp^2 - 70*xp^3 - 70*xp^4 - 42*xp^5 - 14*xp^6 - 
          2*xp^7 + 3*zp + 45*xp*zp + 178*xp^2*zp + 328*xp^3*zp + 
          325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 4*xp^7*zp - 3*zp^2 - 
          51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 605*xp^4*zp^2 - 
          273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 228*xp^2*zp^3 + 
          608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 114*xp^2*zp^4 - 
          290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5))/
        ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (8*(1 - 2*xp + 2*xp^2)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (8*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (8*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) + 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-2 - 14*xp - 42*xp^2 - 70*xp^3 - 
        70*xp^4 - 42*xp^5 - 14*xp^6 - 2*xp^7 + 3*zp + 45*xp*zp + 
        178*xp^2*zp + 328*xp^3*zp + 325*xp^4*zp + 175*xp^5*zp + 46*xp^6*zp + 
        4*xp^7*zp - 3*zp^2 - 51*xp*zp^2 - 292*xp^2*zp^2 - 622*xp^3*zp^2 - 
        605*xp^4*zp^2 - 273*xp^5*zp^2 - 46*xp^6*zp^2 + 34*xp*zp^3 + 
        228*xp^2*zp^3 + 608*xp^3*zp^3 + 560*xp^4*zp^3 + 182*xp^5*zp^3 - 
        114*xp^2*zp^4 - 290*xp^3*zp^4 - 280*xp^4*zp^4 + 116*xp^3*zp^5)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*((2*Pi^2*(-5 + 6*xp))/3 - 5*(-7 + 9*xp) + 
       4*(-7 + 2*xp)*Log[1 - xp] - (4*Pi^2*(-1 + 2*xp)*Log[1 - xp])/3 - 
       3*(-7 + 8*xp)*Log[1 - xp]^2 + (10*(-1 + 2*xp)*Log[1 - xp]^3)/3 + 
       (38 + xp)*Log[xp] + 4*Pi^2*(-1 + 2*xp)*Log[xp] + 
       6*(-7 + 8*xp)*Log[1 - xp]*Log[xp] - 16*(-1 + 2*xp)*Log[1 - xp]^2*
        Log[xp] + ((37 - 24*xp)*Log[xp]^2)/2 + 6*(-1 + 2*xp)*Log[1 - xp]*
        Log[xp]^2 + ((1 - 2*xp)*Log[xp]^3)/3 + 2*(-3 + 4*xp)*PolyLog[2, xp] - 
       8*(-1 + 2*xp)*Log[1 - xp]*PolyLog[2, xp] + 8*(-1 + 2*xp)*Log[xp]*
        PolyLog[2, xp] - 24*(-1 + 2*xp)*PolyLog[3, 1 - xp] - 
       20*(-1 + 2*xp)*PolyLog[3, xp] + 64*(-1 + 2*xp)*Zeta[3])), 
 "Subscript[\[CapitalDelta]C^(0,2),{1,qq',[1]}]" -> delta1mxp*lqf^2*N*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
      (3*zp) + 4*(1 + zp)*Log[zp]) + 
   lqf*N*((-4*(-1 + zp)*(-2 - 2*xp - 11*zp - 5*xp*zp - 8*zp^2 + 4*xp*zp^2))/
      (3*zp) - 8*(1 + xp + 2*zp)*Log[zp] + 
     Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) + delta1mxp*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) + 
   N*((2*(-1 + zp)*(5 - 19*xp - 19*zp - 79*xp*zp - 130*zp^2 + 62*xp*zp^2))/
      (9*zp) - (4*(-1 + zp)*(-2 - 2*xp - 11*zp - 5*xp*zp - 8*zp^2 + 
        4*xp*zp^2)*Log[1 - xp])/(3*zp) + 
     (4*(-1 + zp)*(-4 - 4*xp^2 - zp - 12*xp*zp - 10*xp^2*zp + 8*zp^2 - 
        24*xp*zp^2 + 8*xp^2*zp^2)*Log[xp])/(3*(-1 + xp)*zp) - 
     (4*(-1 + zp)*(-2 - 2*xp - 11*zp - 5*xp*zp - 8*zp^2 + 4*xp*zp^2)*
       Log[1 - zp])/(3*zp) - (4*(2 + 2*xp + 15*zp - 3*xp*zp - 9*zp^2 - 
        9*xp*zp^2 - 8*zp^3 + 4*xp*zp^3)*Log[zp])/(3*zp) - 
     8*(1 + xp + 2*zp)*Log[1 - xp]*Log[zp] + 
     (8*(1 + 2*xp^2 - zp + 4*xp*zp)*Log[xp]*Log[zp])/(-1 + xp) - 
     8*(1 + xp + 2*zp)*Log[1 - zp]*Log[zp] - 8*(1 + xp + 2*zp)*Log[zp]^2 + 
     Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) - 8*(1 + xp + 2*zp)*PolyLog[2, 1 - zp] + 
     Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[\[CapitalDelta]C^(0,2),{1,qq',[2]}]" -> 
  delta1mzp*lqf^2*N*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
   lqf*N*((20*(-1 + xp)*(-1 + 2*zp))/zp - (8*(1 + xp)*(-1 + 2*zp)*Log[xp])/
      zp + Dzp[0]*(-20*(-1 + xp) + 8*(1 + xp)*Log[xp]) + 
     delta1mzp*(24*(-1 + xp) + (4*Pi^2*(1 + xp))/3 - 
       20*(-1 + xp)*Log[1 - xp] + 24*(-1 + xp)*Log[xp] - 
       8*(1 + xp)*Log[xp]^2 - 8*(1 + xp)*PolyLog[2, xp])) + 
   N*((-4*Pi^2*(1 + xp)*(-1 + 2*zp))/(3*zp) - (8*(-1 + xp)*(-3 + 10*zp))/zp + 
     (20*(-1 + xp)*(-1 + 2*zp)*Log[1 - xp])/zp - 
     (4*(-6 - 6*xp + 6*xp^2 + 6*xp^3 + 17*zp + 47*xp*zp - 25*xp^2*zp - 
        7*xp^3*zp - 64*xp*zp^2 + 32*xp^2*zp^2)*Log[xp])/
      (zp*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     ((8*(1 + xp)*(-1 + 2*zp))/zp - (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
          4*xp^3*zp + 2*xp^2*zp^2))/(-1 - 2*xp - xp^2 + 4*xp*zp)^2)*
      Log[xp]^2 + Dzp[1]*(-20*(-1 + xp) + 8*(1 + xp)*Log[xp]) + 
     (20*(-1 + xp)*(-1 + 2*zp)*Log[1 - zp])/zp - 
     (8*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     (4*(-1 + xp)*(5 + 10*xp + 5*xp^2 - 6*zp - 32*xp*zp - 6*xp^2*zp + 
        3*zp^2 + 34*xp*zp^2 + 3*xp^2*zp^2 - 16*xp*zp^3)*Log[zp])/
      ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     (8*(1 + xp)*(-1 + zp)*Log[xp]*Log[zp])/zp - 
     (16*(1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
        4*xp^3*zp + 2*xp^2*zp^2)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (8*(1 + xp)*(-1 + 2*zp)*PolyLog[2, xp])/zp + 
     Dzp[0]*(24*(-1 + xp) + (4*Pi^2*(1 + xp))/3 - 20*(-1 + xp)*Log[1 - xp] + 
       24*(-1 + xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + 
     (16*(1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
        4*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, 1 - zp])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*(1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
        4*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*(1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
        4*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     delta1mzp*(-56*(-1 + xp) + 4*Pi^2*(-1 + xp) + 24*(-1 + xp)*Log[1 - xp] + 
       (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - 10*(-1 + xp)*Log[1 - xp]^2 - 
       (8*Pi^2*(1 + xp)*Log[xp])/3 + 2*(13 + xp)*Log[xp] + 
       20*(-1 + xp)*Log[1 - xp]*Log[xp] - 4*(1 + xp)*Log[1 - xp]^2*Log[xp] + 
       (9 - 19*xp)*Log[xp]^2 + (10*(1 + xp)*Log[xp]^3)/3 - 
       4*(-1 + xp)*PolyLog[2, xp] - 8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp)*Log[xp]*PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp])), 
 "Subscript[\[CapitalDelta]C^(0,2),{1,qq',[3]}]" -> N*(-8*(-5 + 4*zp) - 
    (16*Pi^2*(xp^2 + 3*zp + xp^2*zp + 2*xp*zp^2))/(3*(-1 + xp)) + 
    32*Sqrt[xp]*Sqrt[zp]*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
      InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
      InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
    ((-8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
      (8*(-1 + zp)*(2*xp + 2*xp^2 + 2*xp^3 + 2*xp^4 - zp - 2*xp*zp - 
         13*xp^2*zp - 4*xp^3*zp + 4*xp*zp^2 + 8*xp^2*zp^2))/
       ((-1 + xp)*(xp - zp)*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] - 
    32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 
    32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
    (32*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
    ((-8*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2))/
       (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
      (4*(-1 + 5*xp - 4*xp^2 - 2*xp^3 + 6*zp - 6*xp*zp + 12*xp^2*zp + 
         8*xp^3*zp + 8*xp*zp^2 - 8*xp^2*zp^2))/((-1 + xp)*(1 + xp)))*
     Log[xp]^2 + 32*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
    ((8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
      (8*(-2*xp + xp^2 + 8*xp^3 + 5*xp^4 + zp + xp*zp + 9*xp^2*zp - 
         25*xp^3*zp + 2*xp^4*zp - zp^2 - 10*xp*zp^2 + 3*xp^2*zp^2 - 
         4*xp^3*zp^2 + 4*xp*zp^3 + 8*xp^2*zp^3))/((-1 + xp)*(xp - zp)*
        (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] + 32*Sqrt[xp]*Sqrt[zp]*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 32*Sqrt[xp]*Sqrt[zp]*
     ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] + 
    (8*(-1 - xp + 4*xp^2 + 2*zp + 2*xp*zp - 4*xp^2*zp + 4*xp^3*zp + 
       8*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)) + 
    (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[zp]^2)/(-1 + xp) + 
    (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[xp]*Log[xp + zp])/
     ((-1 + xp)*(1 + xp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
      Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
    (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*Log[xp]*
      Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*Log[zp]*
      Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (16*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2)*
      Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
        (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
    (16*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
    (16*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*Log[xp]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
    (16*(1 - 2*xp + 2*xp^2 + 2*zp + 4*xp*zp)*Log[zp]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
    (16*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
    (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
      Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
    32*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
    (32*(1 + xp^2)*zp*PolyLog[2, xp])/(-1 + xp) + 
    ((-8*(-1 + 2*xp)*(-1 + 2*zp))/(-1 + xp) + 
      (16*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2))/
       (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*PolyLog[2, 1 - zp] + 
    (8*(-1 + 2*xp)*(-1 + 2*zp)*PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
    (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*PolyLog[2, -(zp/xp)])/
     ((-1 + xp)*(1 + xp)) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
       4*xp^2*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
    (32*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2)*
      PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
    (32*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2)*
      PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
    (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
      PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
      PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp)), "Subscript[\[CapitalDelta]C^(2,0),{1,qq',[1]}]" -> 
  Cf*delta1mxp*lqf^2*(-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 
     2*(1 + zp)*Log[zp]) + 
   Cf*lqf*((-2*(-1 + zp)*(-2 - 2*xp - 11*zp - 5*xp*zp - 8*zp^2 + 4*xp*zp^2))/
      (3*zp) - 4*(1 + xp + 2*zp)*Log[zp] + 
     Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) + delta1mxp*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Cf*(((-1 + zp)*(5 - 19*xp - 19*zp - 79*xp*zp - 130*zp^2 + 62*xp*zp^2))/
      (9*zp) - (2*(-1 + zp)*(-2 - 2*xp - 11*zp - 5*xp*zp - 8*zp^2 + 
        4*xp*zp^2)*Log[1 - xp])/(3*zp) + 
     (2*(-1 + zp)*(-4 - 4*xp^2 - zp - 12*xp*zp - 10*xp^2*zp + 8*zp^2 - 
        24*xp*zp^2 + 8*xp^2*zp^2)*Log[xp])/(3*(-1 + xp)*zp) - 
     (2*(-1 + zp)*(-2 - 2*xp - 11*zp - 5*xp*zp - 8*zp^2 + 4*xp*zp^2)*
       Log[1 - zp])/(3*zp) - (2*(2 + 2*xp + 15*zp - 3*xp*zp - 9*zp^2 - 
        9*xp*zp^2 - 8*zp^3 + 4*xp*zp^3)*Log[zp])/(3*zp) - 
     4*(1 + xp + 2*zp)*Log[1 - xp]*Log[zp] + 
     (4*(1 + 2*xp^2 - zp + 4*xp*zp)*Log[xp]*Log[zp])/(-1 + xp) - 
     4*(1 + xp + 2*zp)*Log[1 - zp]*Log[zp] - 4*(1 + xp + 2*zp)*Log[zp]^2 + 
     Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) - 4*(1 + xp + 2*zp)*PolyLog[2, 1 - zp] + 
     Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])), "Subscript[\[CapitalDelta]C^(2,0),{1,qq',[2]}]" -> 
  Cf*delta1mzp*lqf^2*(-5*(-1 + xp) + 2*(1 + xp)*Log[xp]) + 
   Cf*lqf*((10*(-1 + xp)*(-1 + 2*zp))/zp - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/
      zp + Dzp[0]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
     delta1mzp*(12*(-1 + xp) + (2*Pi^2*(1 + xp))/3 - 
       10*(-1 + xp)*Log[1 - xp] + 12*(-1 + xp)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 - 4*(1 + xp)*PolyLog[2, xp])) + 
   Cf*((-2*Pi^2*(1 + xp)*(-1 + 2*zp))/(3*zp) - (4*(-1 + xp)*(-3 + 10*zp))/
      zp + (10*(-1 + xp)*(-1 + 2*zp)*Log[1 - xp])/zp - 
     (2*(-6 - 6*xp + 6*xp^2 + 6*xp^3 + 17*zp + 47*xp*zp - 25*xp^2*zp - 
        7*xp^3*zp - 64*xp*zp^2 + 32*xp^2*zp^2)*Log[xp])/
      (zp*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     ((4*(1 + xp)*(-1 + 2*zp))/zp - (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
          4*xp^3*zp + 2*xp^2*zp^2))/(-1 - 2*xp - xp^2 + 4*xp*zp)^2)*
      Log[xp]^2 + Dzp[1]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
     (10*(-1 + xp)*(-1 + 2*zp)*Log[1 - zp])/zp - 
     (4*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     (2*(-1 + xp)*(5 + 10*xp + 5*xp^2 - 6*zp - 32*xp*zp - 6*xp^2*zp + 
        3*zp^2 + 34*xp*zp^2 + 3*xp^2*zp^2 - 16*xp*zp^3)*Log[zp])/
      ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     (4*(1 + xp)*(-1 + zp)*Log[xp]*Log[zp])/zp - 
     (8*(1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
        4*xp^3*zp + 2*xp^2*zp^2)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (4*(1 + xp)*(-1 + 2*zp)*PolyLog[2, xp])/zp + 
     Dzp[0]*(12*(-1 + xp) + (2*Pi^2*(1 + xp))/3 - 10*(-1 + xp)*Log[1 - xp] + 
       12*(-1 + xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + 
     (8*(1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
        4*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, 1 - zp])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
        4*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(1 + 2*xp + 2*xp^2 + 2*xp^3 + xp^4 - 4*xp*zp - 2*xp^2*zp - 
        4*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     delta1mzp*(-28*(-1 + xp) + 2*Pi^2*(-1 + xp) + 12*(-1 + xp)*Log[1 - xp] + 
       (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - 5*(-1 + xp)*Log[1 - xp]^2 - 
       (4*Pi^2*(1 + xp)*Log[xp])/3 + (13 + xp)*Log[xp] + 
       10*(-1 + xp)*Log[1 - xp]*Log[xp] - 2*(1 + xp)*Log[1 - xp]^2*Log[xp] + 
       ((9 - 19*xp)*Log[xp]^2)/2 + (5*(1 + xp)*Log[xp]^3)/3 - 
       2*(-1 + xp)*PolyLog[2, xp] - 4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       4*(1 + xp)*Log[xp]*PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp])), 
 "Subscript[\[CapitalDelta]C^(2,0),{1,qq',[3]}]" -> Cf*(-4*(-5 + 4*zp) - 
    (8*Pi^2*(xp^2 + 3*zp + xp^2*zp + 2*xp*zp^2))/(3*(-1 + xp)) + 
    16*Sqrt[xp]*Sqrt[zp]*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
      InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
      InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
    ((-4*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
      (4*(-1 + zp)*(2*xp + 2*xp^2 + 2*xp^3 + 2*xp^4 - zp - 2*xp*zp - 
         13*xp^2*zp - 4*xp^3*zp + 4*xp*zp^2 + 8*xp^2*zp^2))/
       ((-1 + xp)*(xp - zp)*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] - 
    16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 
    16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
    (16*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
    ((-4*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2))/
       (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
      (2*(-1 + 5*xp - 4*xp^2 - 2*xp^3 + 6*zp - 6*xp*zp + 12*xp^2*zp + 
         8*xp^3*zp + 8*xp*zp^2 - 8*xp^2*zp^2))/((-1 + xp)*(1 + xp)))*
     Log[xp]^2 + 16*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
    ((4*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
      (4*(-2*xp + xp^2 + 8*xp^3 + 5*xp^4 + zp + xp*zp + 9*xp^2*zp - 
         25*xp^3*zp + 2*xp^4*zp - zp^2 - 10*xp*zp^2 + 3*xp^2*zp^2 - 
         4*xp^3*zp^2 + 4*xp*zp^3 + 8*xp^2*zp^3))/((-1 + xp)*(xp - zp)*
        (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] + 16*Sqrt[xp]*Sqrt[zp]*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 16*Sqrt[xp]*Sqrt[zp]*
     ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] + 
    (4*(-1 - xp + 4*xp^2 + 2*zp + 2*xp*zp - 4*xp^2*zp + 4*xp^3*zp + 
       8*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)) + 
    (4*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[zp]^2)/(-1 + xp) + 
    (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[xp]*Log[xp + zp])/
     ((-1 + xp)*(1 + xp)) - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
      Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
    (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*Log[xp]*Log[1 + xp*zp])/
     ((-1 + xp)*(1 + xp)) - (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*
      Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (8*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2)*
      Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
        (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
    (8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
    (8*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*Log[xp]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
    (8*(1 - 2*xp + 2*xp^2 + 2*zp + 4*xp*zp)*Log[zp]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
    (8*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
    (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
      Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
    16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
    (16*(1 + xp^2)*zp*PolyLog[2, xp])/(-1 + xp) + 
    ((-4*(-1 + 2*xp)*(-1 + 2*zp))/(-1 + xp) + 
      (8*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2))/
       (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*PolyLog[2, 1 - zp] + 
    (4*(-1 + 2*xp)*(-1 + 2*zp)*PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
    (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*PolyLog[2, -(zp/xp)])/
     ((-1 + xp)*(1 + xp)) - (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*
      PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
    (16*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2)*
      PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
    (16*xp*(-1 - 2*xp - xp^2 + 2*zp + 10*xp*zp + 2*xp^2*zp - 10*xp*zp^2)*
      PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
    (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
      PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp) + (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
      PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp)), "Subscript[\[CapitalDelta]C^(1,1),{1,qg}]" -> 
  Cf*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + (8*(2 - 2*zp + zp^2)*Dxp[0])/
      zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf*lqf*((-2*(-1 - 5*xp + 4*zp - 2*zp^2 + 8*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 4*xp*zp + 3*zp^2 + xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp - 6*xp^2*zp + 2*xp*zp^2 + 2*xp^2*zp^2)*Log[xp])/
      ((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + xp - 2*xp*zp + zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Cf*((2*Pi^2*(-17 + 8*xp + 5*xp^2 + 30*zp - 16*xp*zp - 
        6*xp^2*zp - 16*zp^2 + 10*xp*zp^2 + 2*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-24 + 28*xp - 4*xp^2 + 55*zp - 34*xp*zp - 9*xp^2*zp - 53*zp^2 + 
        19*xp*zp^2 + 2*xp^2*zp^2 + 22*zp^3 + 2*xp*zp^3))/
      (zp*(-1 + xp + zp)) + (12*(2 - 2*zp + zp^2)*Dxp[2])/zp - 
     (2*(-7 - 11*xp + 12*zp + 16*xp*zp - 8*zp^2 + 2*xp*zp^2)*Log[1 - xp])/
      zp - (4*(3 + 3*xp - 4*zp - 4*xp*zp + 3*zp^2 + xp*zp^2)*Log[1 - xp]^2)/
      zp + ((-8*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (2*(-1 + 10*xp - 24*xp^2 + 22*xp^3 - 7*xp^4 - 2*zp - 22*xp*zp + 
          58*xp^2*zp - 50*xp^3*zp + 16*xp^4*zp + 16*zp^2 - 2*xp*zp^2 - 
          28*xp^2*zp^2 + 12*xp^3*zp^2 + 2*xp^4*zp^2 - 22*zp^3 + 22*xp*zp^3 - 
          4*xp^2*zp^3 + 4*xp^3*zp^3 + 9*zp^4 - 8*xp*zp^4 + 2*xp^2*zp^4))/
        ((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 4*xp^2*zp + zp^2 + xp^2*zp^2)*
       Log[1 - xp]*Log[xp])/((-1 + xp)*zp) - 
     (4*(1 - 2*xp + 3*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) - 
     (2*(-7 + 3*xp + 15*xp^2 - 11*xp^3 + 30*zp - 12*xp*zp - 22*xp^2*zp + 
        12*xp^3*zp - 53*zp^2 + 33*xp*zp^2 - 14*xp^2*zp^2 + 8*xp^3*zp^2 + 
        44*zp^3 - 32*xp*zp^3 + 16*xp^2*zp^3 - 14*zp^4 + 8*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(1 + 3*xp - 4*xp*zp + zp^2 + xp*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (4*(1 - 4*xp + 3*xp^2 - 2*zp + 8*xp*zp - 2*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 2*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) - (8*(-3*xp^2 + 4*zp - 7*xp*zp + xp^2*zp - zp^2 + 
          2*xp*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*xp*zp + zp^2)*Log[1 - xp]*Log[zp])/zp - 
     (4*(-6 - 4*xp - 6*xp^2 + 10*zp + 4*xp*zp + 4*xp^2*zp + zp^2 - 
        10*xp*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(3 + xp - 4*zp - 2*xp*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp + 
     4*(-1 + xp)*(2 + zp)*Log[zp]^2 + Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) - (4*(-3 - xp^2 + 6*zp + 2*xp^2*zp - 2*zp^2 - 2*xp*zp^2)*
       PolyLog[2, xp])/((-1 + xp)*zp) - (8*(5 + xp - 8*zp - 2*xp*zp + 5*zp^2)*
       PolyLog[2, 1 - zp])/zp + Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - 
       (2*(18 - 17*zp + 10*zp^2))/zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/
        zp + (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) + (8*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*zp) - 
     (8*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
     delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/(3*zp) - 
       (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)), 
 "Subscript[\[CapitalDelta]C^(2,0),{1,qg}]" -> Ca*Cf*delta1mxp*lqf^2*((2*(-1 + zp)*(31 + 7*zp + 4*zp^2))/
      (3*zp) + (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + zp + zp^2)*Log[zp])/zp) + 
   Cf^2*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf^2*lqf*((-2*(-1 - 5*xp + 4*zp - 2*zp^2 + 8*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 4*xp*zp + 3*zp^2 + xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp - 6*xp^2*zp + 2*xp*zp^2 + 2*xp^2*zp^2)*Log[xp])/
      ((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + xp - 2*xp*zp + zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Ca*Cf*lqf*((4*(-1 + zp)*(-17 - 23*xp - 11*zp - 5*xp*zp - 
        8*zp^2 + 4*xp*zp^2))/(3*zp) - (8*(1 + xp - 2*zp - 2*xp*zp + 2*zp^2)*
       Log[1 - zp])/zp + (8*(1 + xp + 2*zp + 2*xp*zp + 4*zp^2)*Log[zp])/zp + 
     Dxp[0]*((4*(-1 + zp)*(31 + 7*zp + 4*zp^2))/(3*zp) + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - (16*(1 + zp + zp^2)*Log[zp])/
        zp) + delta1mxp*((4*Pi^2*(6 - 4*zp + 3*zp^2))/(3*zp) - 
       (4*(-13 - 33*zp + 24*zp^2 + 13*zp^3))/(9*zp) + 
       (4*(-1 + zp)*(31 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (8*(-20 + 3*zp + 3*zp^2 + 2*zp^3)*Log[zp])/(3*zp) - 
       (16*(1 + zp + zp^2)*Log[1 - zp]*Log[zp])/zp - 
       (4*(6 + 4*zp + 5*zp^2)*Log[zp]^2)/zp + 
       (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/zp - 
       (16*(3 - zp + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/zp)) + 
   Cf^2*((2*Pi^2*(-17 + 8*xp + 5*xp^2 + 30*zp - 16*xp*zp - 6*xp^2*zp - 
        16*zp^2 + 10*xp*zp^2 + 2*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-24 + 28*xp - 4*xp^2 + 55*zp - 34*xp*zp - 9*xp^2*zp - 53*zp^2 + 
        19*xp*zp^2 + 2*xp^2*zp^2 + 22*zp^3 + 2*xp*zp^3))/
      (zp*(-1 + xp + zp)) + (12*(2 - 2*zp + zp^2)*Dxp[2])/zp - 
     (2*(-7 - 11*xp + 12*zp + 16*xp*zp - 8*zp^2 + 2*xp*zp^2)*Log[1 - xp])/
      zp - (4*(3 + 3*xp - 4*zp - 4*xp*zp + 3*zp^2 + xp*zp^2)*Log[1 - xp]^2)/
      zp + ((-8*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (2*(-1 + 10*xp - 24*xp^2 + 22*xp^3 - 7*xp^4 - 2*zp - 22*xp*zp + 
          58*xp^2*zp - 50*xp^3*zp + 16*xp^4*zp + 16*zp^2 - 2*xp*zp^2 - 
          28*xp^2*zp^2 + 12*xp^3*zp^2 + 2*xp^4*zp^2 - 22*zp^3 + 22*xp*zp^3 - 
          4*xp^2*zp^3 + 4*xp^3*zp^3 + 9*zp^4 - 8*xp*zp^4 + 2*xp^2*zp^4))/
        ((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 4*xp^2*zp + zp^2 + xp^2*zp^2)*
       Log[1 - xp]*Log[xp])/((-1 + xp)*zp) - 
     (4*(1 - 2*xp + 3*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) - 
     (2*(-7 + 3*xp + 15*xp^2 - 11*xp^3 + 30*zp - 12*xp*zp - 22*xp^2*zp + 
        12*xp^3*zp - 53*zp^2 + 33*xp*zp^2 - 14*xp^2*zp^2 + 8*xp^3*zp^2 + 
        44*zp^3 - 32*xp*zp^3 + 16*xp^2*zp^3 - 14*zp^4 + 8*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(1 + 3*xp - 4*xp*zp + zp^2 + xp*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (4*(1 - 4*xp + 3*xp^2 - 2*zp + 8*xp*zp - 2*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 2*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) - (8*(-3*xp^2 + 4*zp - 7*xp*zp + xp^2*zp - zp^2 + 
          2*xp*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*xp*zp + zp^2)*Log[1 - xp]*Log[zp])/zp - 
     (4*(-6 - 4*xp - 6*xp^2 + 10*zp + 4*xp*zp + 4*xp^2*zp + zp^2 - 
        10*xp*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(3 + xp - 4*zp - 2*xp*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp + 
     4*(-1 + xp)*(2 + zp)*Log[zp]^2 + Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) - (4*(-3 - xp^2 + 6*zp + 2*xp^2*zp - 2*zp^2 - 2*xp*zp^2)*
       PolyLog[2, xp])/((-1 + xp)*zp) - (8*(5 + xp - 8*zp - 2*xp*zp + 5*zp^2)*
       PolyLog[2, 1 - zp])/zp + Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - 
       (2*(18 - 17*zp + 10*zp^2))/zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/
        zp + (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) + (8*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*zp) - 
     (8*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
     delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/(3*zp) - 
       (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)) + 
   Ca*Cf*((2*Pi^2*(12 - 4*xp - 14*zp + 8*xp*zp + 8*xp^2*zp + 9*zp^2 - 
        4*xp*zp^2))/(3*(-1 + xp)*zp) - 
     (2*(35 + 12*xp - 47*xp^2 - 5*zp - 209*xp*zp + 96*xp^2*zp - 195*zp^2 + 
        384*xp*zp^2 - 87*xp^2*zp^2 + 247*zp^3 - 207*xp*zp^3 + 38*xp^2*zp^3 - 
        82*zp^4 + 38*xp*zp^4))/(9*zp*(-1 + xp + zp)) + 
     (4*(17 + 23*xp - 9*zp - 15*xp*zp - 3*zp^2 - 9*xp*zp^2 - 8*zp^3 + 
        4*xp*zp^3)*Log[1 - xp])/(3*zp) + 
     ((4*(2 - xp + 2*xp^2 - 2*zp + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) - (4*(22 - 53*xp + 80*xp^2 - 89*xp^3 + 40*xp^4 - 
          71*zp + 140*xp*zp - 206*xp^2*zp + 164*xp^3*zp - 27*xp^4*zp + 
          73*zp^2 - 102*xp*zp^2 + 121*xp^2*zp^2 - 21*xp^3*zp^2 - 
          18*xp^4*zp^2 - 13*zp^3 - 28*xp*zp^3 + 79*xp^2*zp^3 - 76*xp^3*zp^3 + 
          8*xp^4*zp^3 - 19*zp^4 + 67*xp*zp^4 - 82*xp^2*zp^4 + 16*xp^3*zp^4 + 
          8*zp^5 - 24*xp*zp^5 + 8*xp^2*zp^5))/(3*(-1 + xp)*zp*
         (-1 + xp + zp)^2))*Log[xp] - 
     (4*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp + 2*xp^2*zp)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*zp) + (2*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 
        4*xp*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
     (4*(-1 + zp)*(-17 + 11*xp + 29*xp^2 - 23*xp^3 + 23*zp + 29*xp*zp - 
        53*xp^2*zp - 5*xp^3*zp - 3*zp^2 - 15*xp*zp^2 - 26*xp^2*zp^2 + 
        4*xp^3*zp^2 + 5*zp^3 - 29*xp*zp^3 + 8*xp^2*zp^3 - 8*zp^4 + 4*xp*zp^4)*
       Log[1 - zp])/(3*zp*(-1 + xp + zp)^2) - 
     (4*(3 + xp - 6*zp - 2*xp*zp + 4*zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (4*(-3 - 2*xp - 3*xp^2 + 4*xp*zp + 6*xp^2*zp + 3*zp^2 - 8*xp*zp^2)*
       Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp - 2*zp - 2*xp*zp + 2*zp^2)*Log[1 - zp]^2)/zp + 
     ((-4*(2 - xp + 2*xp^2 - 2*zp + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) + (4*(-29 - 9*xp + 29*xp^2 - 12*zp - 3*xp*zp + 
          3*xp^2*zp + 3*zp^2 + 3*xp*zp^2 - 9*xp^2*zp^2 + 8*zp^3 - 
          12*xp*zp^3 + 4*xp^2*zp^3))/(3*(-1 + xp)*zp))*Log[zp] + 
     (8*(1 + xp + 2*zp + 2*xp*zp + 4*zp^2)*Log[1 - xp]*Log[zp])/zp - 
     (4*(3 + 2*xp + 3*xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp - 5*zp^2 + 
        16*xp*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) + 
     (4*(3 + xp + 2*zp + 6*xp*zp + 8*zp^2)*Log[1 - zp]*Log[zp])/zp + 
     (4*(-4 + 2*xp^2 - 4*zp + 2*xp^2*zp - 9*zp^2 + 8*xp*zp^2)*Log[zp]^2)/
      ((-1 + xp)*zp) + Dxp[1]*((4*(-1 + zp)*(31 + 7*zp + 4*zp^2))/(3*zp) + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - (16*(1 + zp + zp^2)*Log[zp])/
        zp) + (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/((-1 + xp)*zp) - 
     (8*(2 - xp + 2*xp^2 - 2*zp + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (8*(1 + xp^2 + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (4*(2 + 2*xp^2 - 2*zp - zp^2 + 4*xp*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + (16*(2 + xp - 2*zp + 4*zp^2)*PolyLog[2, 1 - zp])/zp + 
     (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/((-1 + xp)*zp) + 
     Dxp[0]*((4*Pi^2*(6 - 4*zp + 3*zp^2))/(3*zp) - 
       (4*(-13 - 33*zp + 24*zp^2 + 13*zp^3))/(9*zp) + 
       (4*(-1 + zp)*(31 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (8*(-20 + 3*zp + 3*zp^2 + 2*zp^3)*Log[zp])/(3*zp) - 
       (16*(1 + zp + zp^2)*Log[1 - zp]*Log[zp])/zp - 
       (4*(6 + 4*zp + 5*zp^2)*Log[zp]^2)/zp + 
       (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/zp - 
       (16*(3 - zp + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/zp) - 
     (4*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*zp) + 
     (4*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
     (8*(1 + xp^2 + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 + 2*xp^2*zp - zp^2 + 2*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + delta1mxp*((-2*Pi^2*(-31 + 24*zp - 9*zp^2 + 4*zp^3))/
        (9*zp) - (2*(-1169 + 723*zp + 204*zp^2 + 269*zp^3))/(27*zp) + 
       (2*Pi^2*(6 - 2*zp + 3*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-26 - 57*zp + 48*zp^2 + 26*zp^3)*Log[1 - zp])/(9*zp) + 
       (2*(-31 + 24*zp + 4*zp^3)*Log[1 - zp]^2)/(3*zp) + 
       (2*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(2 + 6*zp + 3*zp^2)*Log[zp])/(3*zp) + 
       (2*(152 + 405*zp + 171*zp^2 + 62*zp^3)*Log[zp])/(9*zp) + 
       (4*(-40 + 6*zp + 3*zp^2 + 4*zp^3)*Log[1 - zp]*Log[zp])/(3*zp) - 
       (2*(6 + 2*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp - 
       ((80 + 48*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + 
       (2*(2 - 2*zp + zp^2)*Log[1 - zp]*Log[zp]^2)/zp - 
       (10*(4 + 2*zp + 3*zp^2)*Log[zp]^3)/(3*zp) + 
       (2*Pi^2*(2 + 2*zp + zp^2)*Log[1 + zp])/(3*zp) + 
       4*zp*Log[zp]*Log[1 + zp] + (8*(2 + 2*zp + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/zp + (6*(2 + 2*zp + zp^2)*Log[zp]^2*Log[1 + zp])/zp - 
       (4*(2 + 2*zp + zp^2)*Log[1 + zp]^3)/(3*zp) + 
       (8*(-5 + 2*zp)*(4 + zp + zp^2)*PolyLog[2, 1 - zp])/(3*zp) - 
       (4*(10 - 2*zp + 7*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp - 
       (4*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp + 
       4*zp*PolyLog[2, -zp] + (8*(2 + 2*zp + zp^2)*Log[1 - zp]*
         PolyLog[2, -zp])/zp + (4*(2 + 2*zp + zp^2)*Log[zp]*PolyLog[2, -zp])/
        zp + (4*(10 + 6*zp + 7*zp^2)*PolyLog[3, 1 - zp])/zp + 
       (4*(2 + 2*zp + zp^2)*PolyLog[3, -zp])/zp + 
       (4*(14 + 6*zp + 11*zp^2)*PolyLog[3, zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, (1 + zp)^(-1)])/zp - 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/zp - 
       (2*(46 + 2*zp + 31*zp^2)*Zeta[3])/zp)), 
 "Subscript[\[CapitalDelta]C^(0,2),{1,qph}]" -> (2*Pi^2*(-17 + 8*xp + 5*xp^2 + 30*zp - 16*xp*zp - 6*xp^2*zp - 
      16*zp^2 + 10*xp*zp^2 + 2*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
   (2*(-24 + 28*xp - 4*xp^2 + 55*zp - 34*xp*zp - 9*xp^2*zp - 53*zp^2 + 
      19*xp*zp^2 + 2*xp^2*zp^2 + 22*zp^3 + 2*xp*zp^3))/(zp*(-1 + xp + zp)) + 
   (12*(2 - 2*zp + zp^2)*Dxp[2])/zp - 
   (2*(-7 - 11*xp + 12*zp + 16*xp*zp - 8*zp^2 + 2*xp*zp^2)*Log[1 - xp])/zp - 
   (4*(3 + 3*xp - 4*zp - 4*xp*zp + 3*zp^2 + xp*zp^2)*Log[1 - xp]^2)/zp + 
   ((-8*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
      ((-1 + xp)*zp) + (2*(-1 + 10*xp - 24*xp^2 + 22*xp^3 - 7*xp^4 - 2*zp - 
        22*xp*zp + 58*xp^2*zp - 50*xp^3*zp + 16*xp^4*zp + 16*zp^2 - 
        2*xp*zp^2 - 28*xp^2*zp^2 + 12*xp^3*zp^2 + 2*xp^4*zp^2 - 22*zp^3 + 
        22*xp*zp^3 - 4*xp^2*zp^3 + 4*xp^3*zp^3 + 9*zp^4 - 8*xp*zp^4 + 
        2*xp^2*zp^4))/((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
   (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 4*xp^2*zp + zp^2 + xp^2*zp^2)*
     Log[1 - xp]*Log[xp])/((-1 + xp)*zp) - 
   (4*(1 - 2*xp + 3*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) - 
   (2*(-7 + 3*xp + 15*xp^2 - 11*xp^3 + 30*zp - 12*xp*zp - 22*xp^2*zp + 
      12*xp^3*zp - 53*zp^2 + 33*xp*zp^2 - 14*xp^2*zp^2 + 8*xp^3*zp^2 + 
      44*zp^3 - 32*xp*zp^3 + 16*xp^2*zp^3 - 14*zp^4 + 8*xp*zp^4)*Log[1 - zp])/
    (zp*(-1 + xp + zp)^2) - (8*(1 + 3*xp - 4*xp*zp + zp^2 + xp*zp^2)*
     Log[1 - xp]*Log[1 - zp])/zp + 
   (4*(1 - 4*xp + 3*xp^2 - 2*zp + 8*xp*zp - 2*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
      2*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
   (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
   ((8*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
      ((-1 + xp)*zp) - (8*(-3*xp^2 + 4*zp - 7*xp*zp + xp^2*zp - zp^2 + 
        2*xp*zp^2))/((-1 + xp)*zp))*Log[zp] - 
   (8*(1 + xp - 2*xp*zp + zp^2)*Log[1 - xp]*Log[zp])/zp - 
   (4*(-6 - 4*xp - 6*xp^2 + 10*zp + 4*xp*zp + 4*xp^2*zp + zp^2 - 10*xp*zp^2)*
     Log[xp]*Log[zp])/((-1 + xp)*zp) - 
   (8*(3 + xp - 4*zp - 2*xp*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp + 
   4*(-1 + xp)*(2 + zp)*Log[zp]^2 + Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
     (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
      zp) + lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   (16*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
   (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) - 
   (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) - 
   (16*(1 + xp^2 - 2*zp + zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
    ((-1 + xp)*zp) - (4*(-3 - xp^2 + 6*zp + 2*xp^2*zp - 2*zp^2 - 2*xp*zp^2)*
     PolyLog[2, xp])/((-1 + xp)*zp) - (8*(5 + xp - 8*zp - 2*xp*zp + 5*zp^2)*
     PolyLog[2, 1 - zp])/zp + Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - 
     (2*(18 - 17*zp + 10*zp^2))/zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/
      zp + (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
     (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 4*(-2 + zp)*Log[zp]^2 + 
     (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/zp) + 
   lqf*((-2*(-1 - 5*xp + 4*zp - 2*zp^2 + 8*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 4*xp*zp + 3*zp^2 + xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp - 6*xp^2*zp + 2*xp*zp^2 + 2*xp^2*zp^2)*Log[xp])/
      ((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + xp - 2*xp*zp + zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + (8*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
     PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*zp) - 
   (8*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
     PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
   delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/(3*zp) - 
     (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
     (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
     ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
     (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
     (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
     ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
     (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
     (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
     ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
       Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
     (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
     (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
     (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
     (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
     (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
     (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp), 
 "Subscript[\[CapitalDelta]C^(1,1),{1,qph}]" -> Cf*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf*lqf*((-2*(-1 - 5*xp + 4*zp - 2*zp^2 + 8*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 4*xp*zp + 3*zp^2 + xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp - 6*xp^2*zp + 2*xp*zp^2 + 2*xp^2*zp^2)*Log[xp])/
      ((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + xp - 2*xp*zp + zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Cf*((2*Pi^2*(-17 + 8*xp + 5*xp^2 + 30*zp - 16*xp*zp - 
        6*xp^2*zp - 16*zp^2 + 10*xp*zp^2 + 2*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-24 + 28*xp - 4*xp^2 + 55*zp - 34*xp*zp - 9*xp^2*zp - 53*zp^2 + 
        19*xp*zp^2 + 2*xp^2*zp^2 + 22*zp^3 + 2*xp*zp^3))/
      (zp*(-1 + xp + zp)) + (12*(2 - 2*zp + zp^2)*Dxp[2])/zp - 
     (2*(-7 - 11*xp + 12*zp + 16*xp*zp - 8*zp^2 + 2*xp*zp^2)*Log[1 - xp])/
      zp - (4*(3 + 3*xp - 4*zp - 4*xp*zp + 3*zp^2 + xp*zp^2)*Log[1 - xp]^2)/
      zp + ((-8*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (2*(-1 + 10*xp - 24*xp^2 + 22*xp^3 - 7*xp^4 - 2*zp - 22*xp*zp + 
          58*xp^2*zp - 50*xp^3*zp + 16*xp^4*zp + 16*zp^2 - 2*xp*zp^2 - 
          28*xp^2*zp^2 + 12*xp^3*zp^2 + 2*xp^4*zp^2 - 22*zp^3 + 22*xp*zp^3 - 
          4*xp^2*zp^3 + 4*xp^3*zp^3 + 9*zp^4 - 8*xp*zp^4 + 2*xp^2*zp^4))/
        ((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 4*xp^2*zp + zp^2 + xp^2*zp^2)*
       Log[1 - xp]*Log[xp])/((-1 + xp)*zp) - 
     (4*(1 - 2*xp + 3*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) - 
     (2*(-7 + 3*xp + 15*xp^2 - 11*xp^3 + 30*zp - 12*xp*zp - 22*xp^2*zp + 
        12*xp^3*zp - 53*zp^2 + 33*xp*zp^2 - 14*xp^2*zp^2 + 8*xp^3*zp^2 + 
        44*zp^3 - 32*xp*zp^3 + 16*xp^2*zp^3 - 14*zp^4 + 8*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(1 + 3*xp - 4*xp*zp + zp^2 + xp*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (4*(1 - 4*xp + 3*xp^2 - 2*zp + 8*xp*zp - 2*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 2*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) - (8*(-3*xp^2 + 4*zp - 7*xp*zp + xp^2*zp - zp^2 + 
          2*xp*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*xp*zp + zp^2)*Log[1 - xp]*Log[zp])/zp - 
     (4*(-6 - 4*xp - 6*xp^2 + 10*zp + 4*xp*zp + 4*xp^2*zp + zp^2 - 
        10*xp*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(3 + xp - 4*zp - 2*xp*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp + 
     4*(-1 + xp)*(2 + zp)*Log[zp]^2 + Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(2 - xp + 2*xp^2 - 2*zp + xp*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) - (4*(-3 - xp^2 + 6*zp + 2*xp^2*zp - 2*zp^2 - 2*xp*zp^2)*
       PolyLog[2, xp])/((-1 + xp)*zp) - (8*(5 + xp - 8*zp - 2*xp*zp + 5*zp^2)*
       PolyLog[2, 1 - zp])/zp + Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - 
       (2*(18 - 17*zp + 10*zp^2))/zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/
        zp + (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) + (8*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*zp) - 
     (8*(-1 - 2*xp - xp^2 + 4*xp*zp + 2*xp^2*zp + zp^2 - 4*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
     delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/(3*zp) - 
       (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)), 
 "Subscript[\[CapitalDelta]C^(0,2),{1,q OverBar[q]}]" -> (4*(-8 + 7*xp + 24*zp - 22*xp*zp - 4*zp^2 + 3*xp*zp^2))/zp - 
   (4*Pi^2*(1 + xp + xp^2 + xp^3 - 3*zp - 5*xp*zp - 2*xp^2*zp - 4*xp^3*zp + 
      2*zp^2 + 2*xp*zp^2 + 3*xp^2*zp^2 - xp^3*zp^2 + zp^3 - 9*xp*zp^3 - 
      6*xp^2*zp^3 + 4*xp^3*zp^3 - zp^4 + 7*xp*zp^4 + 8*xp^2*zp^4))/
    (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
   ((-8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
     (4*(5 - 2*xp^2 - 12*zp + 8*xp^2*zp + zp^2))/((-1 + xp)*zp))*Log[xp] + 
   (8*(-1 - xp^2 + 2*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - zp^3 + 
      2*xp*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) + 
   (4*(-1 - xp - xp^2 - xp^3 + 4*zp + 2*xp*zp + 2*xp^2*zp + zp^2 - 
      3*xp*zp^2 + xp^2*zp^2 + xp^3*zp^2 - 4*zp^3 + 2*xp*zp^3 - 2*xp^2*zp^3 + 
      4*xp*zp^4 - 4*xp^2*zp^4)*Log[xp]^2)/((-1 + xp)*(1 + xp)*(-1 + zp)*zp*
     (1 + zp)) - (32*(-1 - xp - xp^2 + zp + 2*xp*zp + xp^2*zp)*Log[xp]*
     Log[1 + xp])/((1 + xp)*(-1 + zp)) + 
   ((-8*(-1 + 4*xp - 2*xp^2 + 3*zp - 6*xp*zp + 3*xp^2*zp - zp^2))/
      ((-1 + xp)*(-1 + zp)) + (8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp))*
    Log[zp] + (8*(-1 - 2*xp - xp^2 + 2*zp + 4*xp*zp + 2*xp^2*zp - 2*xp*zp^2)*
     Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + (8*(1 + 3*xp*zp^2)*Log[zp]^2)/
    ((-1 + xp)*(1 + zp)) + 
   lqf^2*N*(delta1mzp*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
     delta1mxp*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp])) - (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/
    ((-1 + xp)*(1 + zp)) + (32*xp*zp^2*(-1 + xp*zp)*Log[xp]*Log[xp + zp])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
   (32*xp*zp^2*(-1 + xp*zp)*Log[zp]*Log[xp + zp])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
   (32*xp*(xp - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
     (-1 + zp)*(1 + zp)) + (32*xp*(xp - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
   (16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
   (16*(1 - zp^2 + 4*xp*zp^2)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) - (16*(1 - zp^2 + 4*xp*zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
     Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
    ((-1 + xp)*(1 + zp)) - (32*(-1 - xp - xp^2 + zp + 2*xp*zp + xp^2*zp)*
     PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
   Dzp[0]*(16*(-1 + xp) + (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
     8*(1 + xp)*Log[xp] - (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
     (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
     (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
   (8*(-1 - xp^2 + 2*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - zp^3 + 
      2*xp*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) + 
   lqf*N*((-4*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 9*xp*zp^2 - 8*zp^3 + 
        4*xp*zp^3))/(3*zp) - (8*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*(-20*(-1 + xp) + 8*(1 + xp)*Log[xp]) - 
     8*(1 + xp + 2*zp)*Log[zp] + Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 8*(1 + zp)*Log[zp]) + delta1mzp*(24*(-1 + xp) + 
       (4*Pi^2*(1 + xp))/3 - 20*(-1 + xp)*Log[1 - xp] + 
       24*(-1 + xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) - (16*(1 + zp^2)*PolyLog[2, -zp])/
    ((-1 + xp)*(1 + zp)) + Dxp[0]*(-16*(-1 + zp) - 
     (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 8*(1 + zp)*Log[zp] + 
     (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      (1 + zp) - (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) + 
   lqf*(delta1mzp*(16*(-1 + xp) + (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       8*(1 + xp)*Log[xp] - (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) - 
   (32*xp*zp^2*(-1 + xp*zp)*PolyLog[2, -(zp/xp)])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
   (32*xp*(xp - zp)*zp^2*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*(-1 + zp)*
     (1 + zp)) - (16*(1 - zp^2 + 4*xp*zp^2)*
     PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) + (16*(1 - zp^2 + 4*xp*zp^2)*
     PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) + delta1mzp*(30*(-1 + xp) - (2*Pi^2*(1 + xp))/3 + 
     16*(-1 + xp)*Log[1 - xp] + (4*Pi^2*(1 + xp^2)*Log[1 - xp])/
      (3*(1 + xp)) - 2*(3 + 19*xp)*Log[xp] - (8*Pi^2*(1 + xp^2)*Log[xp])/
      (3*(1 + xp)) + 8*xp*Log[xp]^2 + (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) + 
     8*(1 + xp)*Log[xp]*Log[1 + xp] + (16*(1 + xp^2)*Log[1 - xp]*Log[xp]*
       Log[1 + xp])/(1 + xp) - (16*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
      (1 + xp) + 8*(1 + xp)*PolyLog[2, -xp] + 
     (16*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) - 
     (16*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) + 
     8*(1 + xp)*PolyLog[2, xp] + (16*(1 + xp^2)*PolyLog[3, 1 - xp])/
      (1 + xp) + (8*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) - 
     (16*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) + 
     (16*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) - 
     (8*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
   delta1mxp*(2*(-1 + zp) - (2*Pi^2*(1 + zp))/3 - 16*(-1 + zp)*Log[1 - zp] - 
     (4*Pi^2*(1 + zp^2)*Log[1 - zp])/(3*(1 + zp)) - 2*(-7 + zp)*Log[zp] + 
     8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
     (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) - (4*Pi^2*(1 + zp^2)*Log[1 + zp])/
      (3*(1 + zp)) - 8*(1 + zp)*Log[zp]*Log[1 + zp] - 
     (16*(1 + zp^2)*Log[1 - zp]*Log[zp]*Log[1 + zp])/(1 + zp) - 
     (12*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/(1 + zp) + 
     (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
     8*(1 + zp)*PolyLog[2, 1 - zp] - 8*(1 + zp)*PolyLog[2, -zp] - 
     (16*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
     (8*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
     (16*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
     (8*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - (8*(1 + zp^2)*PolyLog[3, zp])/
      (1 + zp) - (16*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
     (16*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
     (16*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
     (16*(1 + zp^2)*Zeta[3])/(1 + zp)) + 
   N*((4*Pi^2*(-1 + xp^2 + 2*zp + 2*xp^2*zp + 12*zp^2 + 4*xp^2*zp^2 + 
        8*xp*zp^3))/(3*(-1 + xp)*zp) + 
     (2*(-113 + 127*xp + 204*zp - 300*xp*zp + 255*zp^2 - 141*xp*zp^2 - 
        130*zp^3 + 62*xp*zp^3))/(9*zp) - 32*Sqrt[xp]*Sqrt[zp]*
      (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]) - 
     (4*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 9*xp*zp^2 - 8*zp^3 + 
        4*xp*zp^3)*Log[1 - xp])/(3*zp) + 
     ((8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (4*(22*xp + 8*xp^2 - 28*xp^3 + 8*xp^4 + 22*xp^5 - 22*zp - 74*xp*zp - 
          84*xp^2*zp + 223*xp^3*zp - 80*xp^4*zp - 15*xp^5*zp + 60*zp^2 + 
          115*xp*zp^2 + 45*xp^2*zp^2 - 257*xp^3*zp^2 + 75*xp^4*zp^2 - 
          18*xp^5*zp^2 + 3*zp^3 - 226*xp*zp^3 + 241*xp^2*zp^3 - 
          152*xp^3*zp^3 + 82*xp^4*zp^3 + 8*xp^5*zp^3 - 8*zp^4 - 4*xp*zp^4 + 
          96*xp^2*zp^4 + 32*xp^3*zp^4 - 40*xp^4*zp^4 + 32*xp*zp^5 - 
          96*xp^2*zp^5 + 32*xp^3*zp^5))/(3*(-1 + xp)*(xp - zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] + 32*Sqrt[xp]*Sqrt[zp]*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] + 32*Sqrt[xp]*Sqrt[zp]*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] - 
     (32*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
     ((-8*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
          6*xp^3*zp + 12*xp^2*zp^2))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (4*(2 + 2*xp - 2*xp^2 - 2*xp^3 - 5*zp + xp*zp + 2*xp^3*zp + 6*zp^2 - 
          6*xp*zp^2 + 12*xp^2*zp^2 + 8*xp^3*zp^2 + 8*xp*zp^3 - 8*xp^2*zp^3))/
        ((-1 + xp)*(1 + xp)*zp))*Log[xp]^2 + 
     Dzp[1]*(-20*(-1 + xp) + 8*(1 + xp)*Log[xp]) - 32*(1 + xp)*(-1 + 2*zp)*
      Log[xp]*Log[1 + xp] - (4*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 
        9*xp*zp^2 - 8*zp^3 + 4*xp*zp^3)*Log[1 - zp])/(3*zp) - 
     (8*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((-8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (4*(-13*xp + 4*xp^2 + 30*xp^3 - 4*xp^4 - 17*xp^5 + 13*zp + 39*xp*zp + 
          24*xp^2*zp - 218*xp^3*zp + 47*xp^4*zp + 23*xp^5*zp - 37*zp^2 - 
          111*xp*zp^2 - 40*xp^2*zp^2 + 414*xp^3*zp^2 - 79*xp^4*zp^2 - 
          3*xp^5*zp^2 + 45*zp^3 + 233*xp*zp^3 - 82*xp^2*zp^3 - 
          208*xp^3*zp^3 + 25*xp^4*zp^3 - 13*xp^5*zp^3 - 7*zp^4 - 
          234*xp*zp^4 + 126*xp^2*zp^4 - 94*xp^3*zp^4 + 61*xp^4*zp^4 + 
          4*xp^5*zp^4 - 8*zp^5 + 24*xp*zp^5 + 76*xp^2*zp^5 - 20*xp^4*zp^5 + 
          32*xp*zp^6 - 48*xp^2*zp^6 + 16*xp^3*zp^6))/(3*(-1 + xp)*(xp - zp)*
         (-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] - 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] + 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     8*(1 + xp + 2*zp)*Log[1 - xp]*Log[zp] - 
     (8*(1 + xp - xp^2 - xp^3 - 3*zp - 3*xp*zp + 3*xp^2*zp - xp^3*zp + 
        3*zp^2 - xp*zp^2 - 8*xp^2*zp^2 + 4*xp^3*zp^2 + 8*xp^2*zp^3)*Log[xp]*
       Log[zp])/((-1 + xp)*(1 + xp)*zp) - 8*(1 + xp + 2*zp)*Log[1 - zp]*
      Log[zp] - (16*xp*(xp + zp + xp*zp + 2*zp^2)*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) + 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) + (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        4*xp^2*zp^2)*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) + 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*Log[zp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (16*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
        6*xp^3*zp + 12*xp^2*zp^2)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (16*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (16*(1 - 2*xp + 2*xp^2 + 2*zp + 4*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) + 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) - 
     32*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] - 
     (8*(-1 + xp^2 + 2*zp - 2*xp^2*zp + 4*zp^2 + 4*xp^2*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + Dzp[0]*(24*(-1 + xp) + (4*Pi^2*(1 + xp))/3 - 
       20*(-1 + xp)*Log[1 - xp] + 24*(-1 + xp)*Log[xp] - 
       8*(1 + xp)*Log[xp]^2 - 8*(1 + xp)*PolyLog[2, xp]) + 
     ((-8*(-2 + 2*xp + xp^2 - 2*xp*zp))/(-1 + xp) + 
       (16*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
          6*xp^3*zp + 12*xp^2*zp^2))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*
      PolyLog[2, 1 - zp] + Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) - (8*(-1 + 2*xp)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) + 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) + (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        4*xp^2*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (32*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
        6*xp^3*zp + 12*xp^2*zp^2)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
        6*xp^3*zp + 12*xp^2*zp^2)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) - (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + delta1mzp*(-56*(-1 + xp) + 4*Pi^2*(-1 + xp) + 
       24*(-1 + xp)*Log[1 - xp] + (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - 
       10*(-1 + xp)*Log[1 - xp]^2 - (8*Pi^2*(1 + xp)*Log[xp])/3 + 
       2*(13 + xp)*Log[xp] + 20*(-1 + xp)*Log[1 - xp]*Log[xp] - 
       4*(1 + xp)*Log[1 - xp]^2*Log[xp] + (9 - 19*xp)*Log[xp]^2 + 
       (10*(1 + xp)*Log[xp]^3)/3 - 4*(-1 + xp)*PolyLog[2, xp] - 
       8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 8*(1 + xp)*Log[xp]*
        PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[\[CapitalDelta]C^(0,2),{1,qq,[1]}]" -> 
  (-4*Pi^2*(-4 - 2*xp^2 + 2*zp - xp*zp - 7*xp^2*zp + 3*zp^2 - 4*xp*zp^2 + 
      7*xp^2*zp^2 - 2*zp^3 + 3*xp*zp^3 + xp^2*zp^3))/
    (3*(-1 + xp)*(-1 + zp)*zp) - 
   (4*(-12*xp - xp^2 + 23*xp^3 + xp^4 - 11*xp^5 + 12*zp + 38*xp*zp + 
      19*xp^2*zp - 160*xp^3*zp + 55*xp^4*zp + 40*xp^5*zp - 38*zp^2 - 
      79*xp*zp^2 + 305*xp^3*zp^2 - 136*xp^4*zp^2 + 4*xp^5*zp^2 + 39*zp^3 + 
      180*xp*zp^3 - 189*xp^2*zp^3 - 70*xp^3*zp^3 - 16*xp^4*zp^3 - 14*zp^4 - 
      180*xp*zp^4 + 122*xp^2*zp^4 - 4*xp^3*zp^4 + 56*xp*zp^5 + 16*xp^2*zp^5))/
    ((xp - zp)*zp*(-1 + xp + zp)*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
   delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[1] - 12*(1 + zp)*Dxp[2] + 
   8*delta1mzp*Dxp[3] + (-64 - (16*Pi^2)/3)*Dxp[0]*Dzp[0] + 
   24*Dxp[2]*Dzp[0] + delta1mxp*(-64 - (16*Pi^2)/3)*Dzp[1] + 
   48*Dxp[1]*Dzp[1] - 12*(1 + xp)*Dzp[2] + 24*Dxp[0]*Dzp[2] + 
   8*delta1mxp*Dzp[3] - (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
     (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
    (Sqrt[xp]*zp^(3/2)) + 4*(-1 + xp)*(-3 + zp)*Log[1 - xp] + 
   4*(1 + 3*xp + 3*zp + xp*zp)*Log[1 - xp]^2 + 
   ((-8*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
      ((-1 + xp)*zp) - (4*(-11*xp^2 - 20*xp^3 + 15*xp^4 + 42*xp^5 + 3*xp^6 - 
        24*xp^7 - 7*xp^8 + 2*xp^9 + 22*xp*zp + 77*xp^2*zp + 134*xp^3*zp - 
        78*xp^4*zp - 324*xp^5*zp + 34*xp^6*zp + 182*xp^7*zp - 22*xp^8*zp - 
        14*xp^9*zp - 11*xp^10*zp - 11*zp^2 - 92*xp*zp^2 - 354*xp^2*zp^2 - 
        352*xp^3*zp^2 + 244*xp^4*zp^2 + 1042*xp^5*zp^2 - 413*xp^6*zp^2 - 
        336*xp^7*zp^2 + 45*xp^8*zp^2 + 82*xp^9*zp^2 + xp^10*zp^2 + 36*zp^3 + 
        242*xp*zp^3 + 747*xp^2*zp^3 + 830*xp^3*zp^3 - 1138*xp^4*zp^3 - 
        1126*xp^5*zp^3 + 691*xp^6*zp^3 + 518*xp^7*zp^3 - 200*xp^8*zp^3 - 
        8*xp^9*zp^3 - 40*zp^4 - 384*xp*zp^4 - 1003*xp^2*zp^4 - 
        816*xp^3*zp^4 + 1836*xp^4*zp^4 + 748*xp^5*zp^4 - 1039*xp^6*zp^4 - 
        84*xp^7*zp^4 + 14*xp^8*zp^4 + 13*zp^5 + 302*xp*zp^5 + 957*xp^2*zp^5 - 
        116*xp^3*zp^5 - 1617*xp^4*zp^5 - 42*xp^5*zp^5 + 471*xp^6*zp^5 + 
        16*xp^7*zp^5 + 2*zp^6 - 70*xp*zp^6 - 547*xp^2*zp^6 + 840*xp^3*zp^6 + 
        824*xp^4*zp^6 - 122*xp^5*zp^6 - 31*xp^6*zp^6 - 16*xp*zp^7 + 
        80*xp^2*zp^7 - 600*xp^3*zp^7 - 224*xp^4*zp^7 - 8*xp^5*zp^7 + 
        32*xp^2*zp^8 + 160*xp^3*zp^8 + 16*xp^4*zp^8))/
      ((-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^
        2))*Log[xp] + (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(Sqrt[xp]*zp^(3/2)) + 
   (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/
    (Sqrt[xp]*zp^(3/2)) - (8*(1 + xp^2 - zp + 2*xp*zp - 2*xp^2*zp - 
      2*xp*zp^2 + 2*xp*zp^3 + xp^2*zp^3)*Log[1 - xp]*Log[xp])/
    ((-1 + xp)*(-1 + zp)*zp) + 
   ((4*(2 - 2*xp + 4*xp^2 - 2*zp + 12*xp*zp - 8*xp^2*zp + 2*xp^3*zp + 
        2*zp^2 - 12*xp*zp^2 + 8*xp^2*zp^2 - 2*xp^3*zp^2 - zp^3 + 7*xp*zp^3 + 
        xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) - 
     (4*(1 + 2*xp - xp^2 - 4*xp^3 - xp^4 + 2*xp^5 + xp^6 - 4*zp - 20*xp*zp - 
        16*xp^2*zp - 16*xp^4*zp - 20*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 
        48*xp*zp^2 + 104*xp^2*zp^2 + 48*xp^3*zp^2 + 104*xp^4*zp^2 + 
        48*xp^5*zp^2 + 4*xp^6*zp^2 - 32*xp*zp^3 - 176*xp^2*zp^3 - 
        112*xp^3*zp^3 - 176*xp^4*zp^3 - 32*xp^5*zp^3 + 88*xp^2*zp^4 + 
        120*xp^3*zp^4 + 88*xp^4*zp^4 - 48*xp^3*zp^5))/
      ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
   Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) - 
   (16*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp])/zp + 
   (4*(5 - 13*xp + 12*xp^2 - 4*xp^3 - 11*zp + 25*xp*zp - 20*xp^2*zp + 
      4*xp^3*zp + 10*zp^2 - 20*xp*zp^2 + 8*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*
     Log[1 - zp])/(-1 + xp + zp)^2 + 8*(1 + 3*xp + 3*zp + xp*zp)*Log[1 - xp]*
    Log[1 - zp] - (8*(-xp + 2*xp^2 - zp + xp*zp + xp^2*zp)*Log[xp]*
     Log[1 - zp])/(-1 + xp) + 4*(1 + 3*xp + 3*zp + xp*zp)*Log[1 - zp]^2 + 
   ((8*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
      ((-1 + xp)*zp) - (4*(6*xp^2 + 18*xp^3 + 18*xp^4 + 12*xp^5 + 18*xp^6 + 
        18*xp^7 + 6*xp^8 - 12*xp*zp - 44*xp^2*zp - 86*xp^3*zp - 28*xp^4*zp + 
        32*xp^5*zp - 60*xp^6*zp - 78*xp^7*zp - 12*xp^8*zp + 6*zp^2 + 
        36*xp*zp^2 + 122*xp^2*zp^2 + 50*xp^3*zp^2 - 144*xp^4*zp^2 - 
        312*xp^5*zp^2 + 218*xp^6*zp^2 + 114*xp^7*zp^2 + 6*xp^8*zp^2 - 
        9*zp^3 - 54*xp*zp^3 - 85*xp^2*zp^3 + 126*xp^3*zp^3 + 725*xp^4*zp^3 + 
        254*xp^5*zp^3 - 423*xp^6*zp^3 - 54*xp^7*zp^3 + 32*xp*zp^4 - 
        46*xp^2*zp^4 - 296*xp^3*zp^4 - 940*xp^4*zp^4 + 520*xp^5*zp^4 + 
        250*xp^6*zp^4 + 6*zp^5 + 28*xp*zp^5 + 12*xp^2*zp^5 + 464*xp^3*zp^5 - 
        82*xp^4*zp^5 - 524*xp^5*zp^5 - 48*xp*zp^6 - 16*xp^2*zp^6 - 
        144*xp^3*zp^6 + 496*xp^4*zp^6 + 96*xp^2*zp^7 - 192*xp^3*zp^7))/
      ((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*
    Log[zp] - (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*zp^(3/2)) + 
   (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/
    (Sqrt[xp]*zp^(3/2)) - (8*(-1 + zp - xp*zp + zp^2)*Log[1 - xp]*Log[zp])/
    (-1 + zp) - (4*(2 + 6*xp - 2*xp^2 + 2*xp^3 + 3*zp - 3*xp*zp + 
      18*xp^2*zp - 2*zp^2 + 2*xp*zp^2 - 18*xp^2*zp^2 + 2*xp^3*zp^2 + zp^3 - 
      xp*zp^3 + 6*xp^2*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
     zp) + (8*(1 - zp + xp*zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
   (4*(2 + 2*xp^2 + zp + 2*xp*zp + xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 - 5*zp^3 + 
      xp^2*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
   Dxp[1]*(-24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
   lqf^2*N*(delta1mzp*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
     delta1mxp*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp])) + lqf^2*(delta1mxp*delta1mzp*(18 - (8*Pi^2)/3) + 
     4*(1 + xp)*(1 + zp) + 24*delta1mzp*Dxp[0] - 8*(1 + zp)*Dxp[0] + 
     16*delta1mzp*Dxp[1] + 24*delta1mxp*Dzp[0] - 8*(1 + xp)*Dzp[0] + 
     16*Dxp[0]*Dzp[0] + 16*delta1mxp*Dzp[1] + 
     delta1mzp*(-8*(2 + xp) - 8*(1 + xp)*Log[1 - xp] + 
       (2*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-8*(2 + zp) - 8*(1 + zp)*Log[1 - zp] + 
       (2*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*xp^2*zp^2)*Log[xp]*Log[xp + zp])/
    ((-1 + xp)*(1 + xp)*zp) - 
   (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*xp^2*zp^2)*Log[zp]*Log[xp + zp])/
    ((-1 + xp)*(1 + xp)*zp) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
     Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
   (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[zp]*Log[1 + xp*zp])/
    ((-1 + xp)*(1 + xp)*zp) - (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
     (-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 
      16*xp^2*zp + 16*xp^4*zp + 20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 
      48*xp*zp^2 - 104*xp^2*zp^2 - 48*xp^3*zp^2 - 104*xp^4*zp^2 - 
      48*xp^5*zp^2 - 4*xp^6*zp^2 + 32*xp*zp^3 + 176*xp^2*zp^3 + 
      112*xp^3*zp^3 + 176*xp^4*zp^3 + 32*xp^5*zp^3 - 88*xp^2*zp^4 - 
      120*xp^3*zp^4 - 88*xp^4*zp^4 + 48*xp^3*zp^5)*Log[xp]*
     Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
       (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   (16*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
   (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) - 
   (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
     Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
   (16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp])/zp + 
   (8*(-1 - xp^2 - xp*zp - xp^2*zp + zp^2 + xp^2*zp^2 - zp^3 - xp*zp^3)*
     PolyLog[2, xp])/((-1 + xp)*(-1 + zp)*zp) + 
   Dzp[0]*((10*Pi^2*(1 + xp))/3 + 8*(1 + 7*xp) - 12*(1 + xp)*Log[1 - xp]^2 - 
     (12*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
     (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
     (8*xp^2*Log[xp]^2)/(-1 + xp) - 4*(1 + xp)*PolyLog[2, xp]) + 
   ((-8*(-1 + 3*xp - 3*xp^2 + 3*zp - 6*xp*zp + 3*xp^2*zp - 2*zp^2 + 
        5*xp*zp^2))/((-1 + xp)*(-1 + zp)) + 
     (8*(1 + 2*xp - xp^2 - 4*xp^3 - xp^4 + 2*xp^5 + xp^6 - 4*zp - 20*xp*zp - 
        16*xp^2*zp - 16*xp^4*zp - 20*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 
        48*xp*zp^2 + 104*xp^2*zp^2 + 48*xp^3*zp^2 + 104*xp^4*zp^2 + 
        48*xp^5*zp^2 + 4*xp^6*zp^2 - 32*xp*zp^3 - 176*xp^2*zp^3 - 
        112*xp^3*zp^3 - 176*xp^4*zp^3 - 32*xp^5*zp^3 + 88*xp^2*zp^4 + 
        120*xp^3*zp^4 + 88*xp^4*zp^4 - 48*xp^3*zp^5))/
      ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*PolyLog[2, 1 - zp] + 
   Dxp[0]*((8*Pi^2*(1 + zp))/3 + 8*(1 + 7*zp) - 12*(1 + zp)*Log[1 - zp]^2 - 
     (4*(-4 + 5*zp + 2*zp^2)*Log[zp])/(-1 + zp) - 
     (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
     (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*PolyLog[2, 1 - zp]) + 
   lqf*N*((-4*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 9*xp*zp^2 - 8*zp^3 + 
        4*xp*zp^3))/(3*zp) - (8*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*(-20*(-1 + xp) + 8*(1 + xp)*Log[xp]) - 
     8*(1 + xp + 2*zp)*Log[zp] + Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 8*(1 + zp)*Log[zp]) + delta1mzp*(24*(-1 + xp) + 
       (4*Pi^2*(1 + xp))/3 - 20*(-1 + xp)*Log[1 - xp] + 
       24*(-1 + xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) + 
   (8*(-1 + 2*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 4*xp*zp^2)*
     PolyLog[2, (xp - zp)/xp])/((-1 + xp)*(-1 + zp)) - 
   (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, -(zp/xp)])/
    ((-1 + xp)*(1 + xp)*zp) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
     PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) + 
   (8*(-1 + 2*xp - xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp + 2*xp*zp^2)*
     PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*(-1 + zp)) - 
   (8*(-1 + 2*xp - xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp + 2*xp*zp^2)*
     PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*(-1 + zp)) - 
   (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
      2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
      20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
      48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
      32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
      32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
      48*xp^3*zp^5)*PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
   (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
      2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
      20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
      48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
      32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
      32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
      48*xp^3*zp^5)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
       (2*xp)])/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
   (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
     PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*zp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
     PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*zp) + delta1mxp*delta1mzp*(511/4 + (29*Pi^2)/3 - 
     (14*Pi^4)/45 - 60*Zeta[3]) + 32*delta1mzp*Dxp[0]*Zeta[3] + 
   32*delta1mxp*Dzp[0]*Zeta[3] + delta1mzp*(2*(-29 + 31*xp) - 
     (2*Pi^2*(-1 - 7*xp + 5*xp^2))/(3*(-1 + xp)) + 
     2*(4 + 27*xp)*Log[1 - xp] + (4*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/
      (3*(-1 + xp)) - 4*(1 + xp)*Log[1 - xp]^3 - 
     (8*Pi^2*(1 + 2*xp^2)*Log[xp])/(3*(-1 + xp)) - 
     (2*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 
     4*(-1 + xp)*Log[1 - xp]*Log[xp] + (4*(3 + 2*xp^2)*Log[1 - xp]^2*Log[xp])/
      (-1 + xp) + ((-7 - 14*xp + 12*xp^2)*Log[xp]^2)/(-1 + xp) - 
     (18*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
     (5*(1 + xp)*Log[xp]^3)/3 + (12*(-1 - xp + xp^2)*PolyLog[2, xp])/
      (-1 + xp) - (8*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
     (8*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
     (8*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
     (28*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (4*(3 + 11*xp^2)*Zeta[3])/
      (-1 + xp)) + delta1mxp*(-2*(-1 + zp) - (4*Pi^2*(-1 + zp))/3 + 
     (8*Pi^2*(1 + zp)*Log[1 - zp])/3 + 2*(5 + 28*zp)*Log[1 - zp] - 
     4*(1 + zp)*Log[1 - zp]^3 + (4*Pi^2*(3 + 4*zp^2)*Log[zp])/(3*(-1 + zp)) + 
     (2*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
     (12*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
     (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
     ((-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
     (14*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
     (5*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
     (12*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
     (8*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
     (16*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
     (8*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
     (16*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (16*(3 + 2*zp^2)*Zeta[3])/
      (-1 + zp)) + lqf*(8*(2 + xp + zp + 2*xp*zp) + 
     delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[0] + 24*delta1mzp*Dxp[1] - 
     24*(1 + zp)*Dxp[1] + 24*delta1mzp*Dxp[2] + delta1mxp*(-64 - (16*Pi^2)/3)*
      Dzp[0] + 24*Dxp[0]*Dzp[0] + 48*Dxp[1]*Dzp[0] + 24*delta1mxp*Dzp[1] - 
     24*(1 + xp)*Dzp[1] + 48*Dxp[0]*Dzp[1] + 24*delta1mxp*Dzp[2] + 
     8*(1 + 3*xp + 3*zp + xp*zp)*Log[1 - xp] - 
     (8*(1 - xp + 2*xp^2 + xp*zp + xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
       (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 8*(1 + 3*xp + 3*zp + xp*zp)*
      Log[1 - zp] - 8*(xp + zp)*Log[zp] + 
     Dxp[0]*(-12*(1 + zp) - 24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     delta1mzp*((10*Pi^2*(1 + xp))/3 + 4*(5 + 11*xp) - 
       12*(1 + xp)*Log[1 - xp] - 12*(1 + xp)*Log[1 - xp]^2 + 
       (12*(2 + xp)*Log[xp])/(-1 + xp) + (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (8*xp^2*Log[xp]^2)/(-1 + xp) - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((8*Pi^2*(1 + zp))/3 + 
       4*(5 + 11*zp) - 12*(1 + zp)*Log[1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
       (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*(-93 - 4*Pi^2 + 
       80*Zeta[3])) + 
   N*((-4*Pi^2*(1 - xp^2 - 2*zp + 6*xp^2*zp + 12*zp^2 + 4*xp^2*zp^2 + 
        8*xp*zp^3))/(3*(-1 + xp)*zp) + 
     (2*(-113 + 127*xp + 564*zp - 300*xp*zp - 33*zp^2 - 141*xp*zp^2 - 
        130*zp^3 + 62*xp*zp^3))/(9*zp) + 32*Sqrt[xp]*Sqrt[zp]*
      (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]) - 
     (4*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 9*xp*zp^2 - 8*zp^3 + 
        4*xp*zp^3)*Log[1 - xp])/(3*zp) + 
     ((-8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (4*(22*xp - 36*xp^2 + 22*xp^3 - 22*zp - 6*xp*zp + 62*xp^2*zp - 
          15*xp^3*zp + 48*zp^2 - 117*xp*zp^2 + 27*xp^2*zp^2 - 18*xp^3*zp^2 + 
          15*zp^3 + 8*xp*zp^3 - 6*xp^2*zp^3 + 8*xp^3*zp^3 - 8*zp^4 + 
          24*xp*zp^4 - 8*xp^2*zp^4))/(3*(-1 + xp)*(xp - zp)*zp))*Log[xp] - 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
     (32*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
     ((-8*(1 - xp + xp^2 + 2*xp*zp))/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (4*(-2 - 2*xp + 2*xp^2 + 2*xp^3 + 3*zp + 9*xp*zp - 8*xp^2*zp - 
          6*xp^3*zp + 6*zp^2 - 6*xp*zp^2 + 12*xp^2*zp^2 + 8*xp^3*zp^2 + 
          8*xp*zp^3 - 8*xp^2*zp^3))/((-1 + xp)*(1 + xp)*zp))*Log[xp]^2 + 
     Dzp[1]*(-20*(-1 + xp) + 8*(1 + xp)*Log[xp]) + 32*(1 + xp)*(-1 + 2*zp)*
      Log[xp]*Log[1 + xp] - (4*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 
        9*xp*zp^2 - 8*zp^3 + 4*xp*zp^3)*Log[1 - zp])/(3*zp) - 
     (8*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (4*(-13*xp + 30*xp^2 - 17*xp^3 + 13*zp - 11*xp*zp - 7*xp^2*zp + 
          23*xp^3*zp - 25*zp^2 + 27*xp*zp^2 - 17*xp^2*zp^2 - 3*xp^3*zp^2 + 
          21*zp^3 - 41*xp*zp^3 + 15*xp^2*zp^3 - 13*xp^3*zp^3 + 5*zp^4 + 
          8*xp*zp^4 + xp^2*zp^4 + 4*xp^3*zp^4 - 8*zp^5 + 12*xp*zp^5 - 
          4*xp^2*zp^5))/(3*(-1 + xp)*(xp - zp)*(-1 + zp)*zp))*Log[zp] + 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 
     32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     8*(1 + xp + 2*zp)*Log[1 - xp]*Log[zp] + 
     (8*(-1 - xp + xp^2 + xp^3 + zp + xp*zp + 5*xp^2*zp + xp^3*zp + zp^2 + 
        5*xp*zp^2 + 4*xp^3*zp^2 + 8*xp^2*zp^3)*Log[xp]*Log[zp])/
      ((-1 + xp)*(1 + xp)*zp) - 8*(1 + xp + 2*zp)*Log[1 - zp]*Log[zp] + 
     (16*(1 + 2*zp - xp*zp + xp^2*zp + 2*xp*zp^2)*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) + (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        4*xp^2*zp^2)*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*Log[zp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (16*(1 - xp + xp^2 + 2*xp*zp)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (16*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*(1 - 2*xp + 2*xp^2 + 2*zp + 4*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (16*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
     32*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
     (8*(1 - xp^2 - 2*zp + 2*xp^2*zp + 4*zp^2 + 4*xp^2*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + Dzp[0]*(24*(-1 + xp) + (4*Pi^2*(1 + xp))/3 - 
       20*(-1 + xp)*Log[1 - xp] + 24*(-1 + xp)*Log[xp] - 
       8*(1 + xp)*Log[xp]^2 - 8*(1 + xp)*PolyLog[2, xp]) + 
     ((16*(1 - xp + xp^2 + 2*xp*zp))/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (8*(-2*xp + xp^2 - 4*zp + 6*xp*zp))/(-1 + xp))*PolyLog[2, 1 - zp] + 
     Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + (8*(-1 + 2*xp)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        4*xp^2*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (32*(1 - xp + xp^2 + 2*xp*zp)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (32*(1 - xp + xp^2 + 2*xp*zp)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + delta1mzp*(-56*(-1 + xp) + 4*Pi^2*(-1 + xp) + 
       24*(-1 + xp)*Log[1 - xp] + (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - 
       10*(-1 + xp)*Log[1 - xp]^2 - (8*Pi^2*(1 + xp)*Log[xp])/3 + 
       2*(13 + xp)*Log[xp] + 20*(-1 + xp)*Log[1 - xp]*Log[xp] - 
       4*(1 + xp)*Log[1 - xp]^2*Log[xp] + (9 - 19*xp)*Log[xp]^2 + 
       (10*(1 + xp)*Log[xp]^3)/3 - 4*(-1 + xp)*PolyLog[2, xp] - 
       8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 8*(1 + xp)*Log[xp]*
        PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[\[CapitalDelta]C^(0,2),{1,qq,[2]}]" -> (-16*(-3 + 8*xp + 5*zp))/9 + 
   delta1mzp*(224/27 - (8*Pi^2)/9)*Dxp[0] - (80*delta1mzp*Dxp[1])/9 - 
   (8*(1 + zp)*Dxp[1])/3 + (8*delta1mzp*Dxp[2])/3 + 
   delta1mxp*(224/27 - (8*Pi^2)/9)*Dzp[0] - (80*Dxp[0]*Dzp[0])/9 + 
   (16*Dxp[1]*Dzp[0])/3 + lqf^2*(4*delta1mxp*delta1mzp - 
     (4*delta1mzp*(1 + xp))/3 - (4*delta1mxp*(1 + zp))/3 + 
     (8*delta1mzp*Dxp[0])/3 + (8*delta1mxp*Dzp[0])/3) - 
   (80*delta1mxp*Dzp[1])/9 - (8*(1 + xp)*Dzp[1])/3 + (16*Dxp[0]*Dzp[1])/3 + 
   (8*delta1mxp*Dzp[2])/3 + (16*(xp + zp)*Log[1 - xp])/3 - 
   (8*(3 - 4*xp + 4*xp^2 - zp + 4*xp*zp)*Log[xp])/(3*(-1 + xp)) + 
   Dzp[0]*((16*(1 + 4*xp))/9 - (8*(1 + xp)*Log[1 - xp])/3 + 
     (16*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + (16*(xp + zp)*Log[1 - zp])/3 + 
   Dxp[0]*((16*(1 + 4*zp))/9 - (8*(1 + zp)*Log[1 - zp])/3) + 
   lqf*(delta1mxp*delta1mzp*(-68/3 - (16*Pi^2)/9) + (16*(xp + zp))/3 - 
     (80*delta1mzp*Dxp[0])/9 - (8*(1 + zp)*Dxp[0])/3 + 
     (16*delta1mzp*Dxp[1])/3 - (80*delta1mxp*Dzp[0])/9 - 
     (8*(1 + xp)*Dzp[0])/3 + (16*Dxp[0]*Dzp[0])/3 + (16*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((16*(1 + 4*xp))/9 - (8*(1 + xp)*Log[1 - xp])/3 + 
       (16*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     delta1mxp*((16*(1 + 4*zp))/9 - (8*(1 + zp)*Log[1 - zp])/3)) + 
   delta1mxp*((4*Pi^2*(1 + zp))/9 - (4*(19 + 37*zp))/27 + 
     (16*(1 + 4*zp)*Log[1 - zp])/9 - (4*(1 + zp)*Log[1 - zp]^2)/3 + 
     (4*(11 - 12*zp + 11*zp^2)*Log[zp])/(9*(-1 + zp)) + 
     (2*(1 + zp^2)*Log[zp]^2)/(3*(-1 + zp))) + 
   delta1mzp*((8*Pi^2*xp^2)/(9*(-1 + xp)) - (4*(37 + 19*xp))/27 + 
     (16*(1 + 4*xp)*Log[1 - xp])/9 - (4*(1 + xp)*Log[1 - xp]^2)/3 - 
     (4*(5 - 2*xp + 7*xp^2)*Log[xp])/(3*(-1 + xp)) + 
     (8*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) - 
     (10*(1 + xp^2)*Log[xp]^2)/(3*(-1 + xp)) - (8*(1 + xp^2)*PolyLog[2, xp])/
      (3*(-1 + xp))) + delta1mxp*delta1mzp*(127/3 + (76*Pi^2)/27 + 
     (16*Zeta[3])/3), "Subscript[\[CapitalDelta]C^(0,2),{1,qq,[3]}]" -> (-64*(-1 + xp)*(-1 + zp))/zp - 
   (16*(xp + zp)*(1 + xp*zp)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
      InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
      InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(Sqrt[xp]*zp^(3/2)) + 
   (24*(1 + xp)*(-1 + zp)*Log[xp])/zp + 
   (16*(xp + zp)*(1 + xp*zp)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
    (Sqrt[xp]*zp^(3/2)) + (16*(xp + zp)*(1 + xp*zp)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
     Log[xp])/(Sqrt[xp]*zp^(3/2)) + (24*(-1 + xp)*(1 + zp)*Log[zp])/zp - 
   (16*(xp + zp)*(1 + xp*zp)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
    (Sqrt[xp]*zp^(3/2)) + (16*(xp + zp)*(1 + xp*zp)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
     Log[zp])/(Sqrt[xp]*zp^(3/2)) - (16*(1 + xp)*(1 + zp)*Log[xp]*Log[zp])/
    zp, "Subscript[\[CapitalDelta]C^(1,1),{1,qq}]" -> Cf*lqf^2*(delta1mxp*delta1mzp*(36 - (16*Pi^2)/3) + 
     8*(1 + xp)*(1 + zp) + 48*delta1mzp*Dxp[0] - 16*(1 + zp)*Dxp[0] + 
     32*delta1mzp*Dxp[1] + 48*delta1mxp*Dzp[0] - 16*(1 + xp)*Dzp[0] + 
     32*Dxp[0]*Dzp[0] + 32*delta1mxp*Dzp[1] + 
     delta1mzp*(-16*(2 + xp) - 16*(1 + xp)*Log[1 - xp] + 
       (4*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-16*(2 + zp) - 16*(1 + zp)*Log[1 - zp] + 
       (4*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   Cf*lqf*(16*(2 + xp + zp + 2*xp*zp) + delta1mzp*(-128 - (32*Pi^2)/3)*
      Dxp[0] + 48*delta1mzp*Dxp[1] - 48*(1 + zp)*Dxp[1] + 
     48*delta1mzp*Dxp[2] + delta1mxp*(-128 - (32*Pi^2)/3)*Dzp[0] + 
     48*Dxp[0]*Dzp[0] + 96*Dxp[1]*Dzp[0] + 48*delta1mxp*Dzp[1] - 
     48*(1 + xp)*Dzp[1] + 96*Dxp[0]*Dzp[1] + 48*delta1mxp*Dzp[2] + 
     16*(1 + 3*xp + 3*zp + xp*zp)*Log[1 - xp] - 
     (16*(1 - xp + 2*xp^2 + xp*zp + xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-24*(1 + xp) - 48*(1 + xp)*Log[1 - xp] + 
       (8*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 16*(1 + 3*xp + 3*zp + xp*zp)*
      Log[1 - zp] - 16*(xp + zp)*Log[zp] + 
     Dxp[0]*(-24*(1 + zp) - 48*(1 + zp)*Log[1 - zp] + 8*(1 + zp)*Log[zp]) + 
     delta1mzp*((20*Pi^2*(1 + xp))/3 + 8*(5 + 11*xp) - 
       24*(1 + xp)*Log[1 - xp] - 24*(1 + xp)*Log[1 - xp]^2 + 
       (24*(2 + xp)*Log[xp])/(-1 + xp) + (48*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (16*xp^2*Log[xp]^2)/(-1 + xp) - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((16*Pi^2*(1 + zp))/3 + 
       8*(5 + 11*zp) - 24*(1 + zp)*Log[1 - zp] - 24*(1 + zp)*Log[1 - zp]^2 - 
       (8*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (8*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (16*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*
      (-186 - 8*Pi^2 + 160*Zeta[3])) + 
   Cf*((-8*Pi^2*(-4 - 2*xp^2 + 2*zp - xp*zp - 7*xp^2*zp + 3*zp^2 - 
        4*xp*zp^2 + 7*xp^2*zp^2 - 2*zp^3 + 3*xp*zp^3 + xp^2*zp^3))/
      (3*(-1 + xp)*(-1 + zp)*zp) - 
     (8*(-12*xp - xp^2 + 23*xp^3 + xp^4 - 11*xp^5 + 12*zp + 38*xp*zp + 
        19*xp^2*zp - 160*xp^3*zp + 55*xp^4*zp + 40*xp^5*zp - 38*zp^2 - 
        79*xp*zp^2 + 305*xp^3*zp^2 - 136*xp^4*zp^2 + 4*xp^5*zp^2 + 39*zp^3 + 
        180*xp*zp^3 - 189*xp^2*zp^3 - 70*xp^3*zp^3 - 16*xp^4*zp^3 - 14*zp^4 - 
        180*xp*zp^4 + 122*xp^2*zp^4 - 4*xp^3*zp^4 + 56*xp*zp^5 + 
        16*xp^2*zp^5))/((xp - zp)*zp*(-1 + xp + zp)*(1 + 2*xp + xp^2 - 
        4*xp*zp)) + delta1mzp*(-128 - (32*Pi^2)/3)*Dxp[1] - 
     24*(1 + zp)*Dxp[2] + 16*delta1mzp*Dxp[3] + (-128 - (32*Pi^2)/3)*Dxp[0]*
      Dzp[0] + 48*Dxp[2]*Dzp[0] + delta1mxp*(-128 - (32*Pi^2)/3)*Dzp[1] + 
     96*Dxp[1]*Dzp[1] - 24*(1 + xp)*Dzp[2] + 48*Dxp[0]*Dzp[2] + 
     16*delta1mxp*Dzp[3] - (16*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*zp^(3/2)) + 8*(-1 + xp)*(-3 + zp)*Log[1 - xp] + 
     8*(1 + 3*xp + 3*zp + xp*zp)*Log[1 - xp]^2 + 
     ((-16*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) - (8*(-11*xp^2 - 20*xp^3 + 15*xp^4 + 42*xp^5 + 
          3*xp^6 - 24*xp^7 - 7*xp^8 + 2*xp^9 + 22*xp*zp + 77*xp^2*zp + 
          134*xp^3*zp - 78*xp^4*zp - 324*xp^5*zp + 34*xp^6*zp + 182*xp^7*zp - 
          22*xp^8*zp - 14*xp^9*zp - 11*xp^10*zp - 11*zp^2 - 92*xp*zp^2 - 
          354*xp^2*zp^2 - 352*xp^3*zp^2 + 244*xp^4*zp^2 + 1042*xp^5*zp^2 - 
          413*xp^6*zp^2 - 336*xp^7*zp^2 + 45*xp^8*zp^2 + 82*xp^9*zp^2 + 
          xp^10*zp^2 + 36*zp^3 + 242*xp*zp^3 + 747*xp^2*zp^3 + 
          830*xp^3*zp^3 - 1138*xp^4*zp^3 - 1126*xp^5*zp^3 + 691*xp^6*zp^3 + 
          518*xp^7*zp^3 - 200*xp^8*zp^3 - 8*xp^9*zp^3 - 40*zp^4 - 
          384*xp*zp^4 - 1003*xp^2*zp^4 - 816*xp^3*zp^4 + 1836*xp^4*zp^4 + 
          748*xp^5*zp^4 - 1039*xp^6*zp^4 - 84*xp^7*zp^4 + 14*xp^8*zp^4 + 
          13*zp^5 + 302*xp*zp^5 + 957*xp^2*zp^5 - 116*xp^3*zp^5 - 
          1617*xp^4*zp^5 - 42*xp^5*zp^5 + 471*xp^6*zp^5 + 16*xp^7*zp^5 + 
          2*zp^6 - 70*xp*zp^6 - 547*xp^2*zp^6 + 840*xp^3*zp^6 + 
          824*xp^4*zp^6 - 122*xp^5*zp^6 - 31*xp^6*zp^6 - 16*xp*zp^7 + 
          80*xp^2*zp^7 - 600*xp^3*zp^7 - 224*xp^4*zp^7 - 8*xp^5*zp^7 + 
          32*xp^2*zp^8 + 160*xp^3*zp^8 + 16*xp^4*zp^8))/
        ((-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)^2*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] + 
     (16*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*zp^(3/2)) + 
     (16*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(Sqrt[xp]*zp^(3/2)) - 
     (16*(1 + xp^2 - zp + 2*xp*zp - 2*xp^2*zp - 2*xp*zp^2 + 2*xp*zp^3 + 
        xp^2*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*(-1 + zp)*zp) + 
     ((8*(2 - 2*xp + 4*xp^2 - 2*zp + 12*xp*zp - 8*xp^2*zp + 2*xp^3*zp + 
          2*zp^2 - 12*xp*zp^2 + 8*xp^2*zp^2 - 2*xp^3*zp^2 - zp^3 + 
          7*xp*zp^3 + xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*
         zp) - (8*(1 + 2*xp - xp^2 - 4*xp^3 - xp^4 + 2*xp^5 + xp^6 - 4*zp - 
          20*xp*zp - 16*xp^2*zp - 16*xp^4*zp - 20*xp^5*zp - 4*xp^6*zp + 
          4*zp^2 + 48*xp*zp^2 + 104*xp^2*zp^2 + 48*xp^3*zp^2 + 
          104*xp^4*zp^2 + 48*xp^5*zp^2 + 4*xp^6*zp^2 - 32*xp*zp^3 - 
          176*xp^2*zp^3 - 112*xp^3*zp^3 - 176*xp^4*zp^3 - 32*xp^5*zp^3 + 
          88*xp^2*zp^4 + 120*xp^3*zp^4 + 88*xp^4*zp^4 - 48*xp^3*zp^5))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
     Dzp[1]*(-48*(1 + xp)*Log[1 - xp] + (8*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) - 
     (32*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp])/zp + 
     (8*(5 - 13*xp + 12*xp^2 - 4*xp^3 - 11*zp + 25*xp*zp - 20*xp^2*zp + 
        4*xp^3*zp + 10*zp^2 - 20*xp*zp^2 + 8*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*
       Log[1 - zp])/(-1 + xp + zp)^2 + 16*(1 + 3*xp + 3*zp + xp*zp)*
      Log[1 - xp]*Log[1 - zp] - (16*(-xp + 2*xp^2 - zp + xp*zp + xp^2*zp)*
       Log[xp]*Log[1 - zp])/(-1 + xp) + 8*(1 + 3*xp + 3*zp + xp*zp)*
      Log[1 - zp]^2 + ((16*(2 - xp + 2*xp^2 + 3*xp*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (8*(6*xp^2 + 18*xp^3 + 18*xp^4 + 12*xp^5 + 18*xp^6 + 18*xp^7 + 
          6*xp^8 - 12*xp*zp - 44*xp^2*zp - 86*xp^3*zp - 28*xp^4*zp + 
          32*xp^5*zp - 60*xp^6*zp - 78*xp^7*zp - 12*xp^8*zp + 6*zp^2 + 
          36*xp*zp^2 + 122*xp^2*zp^2 + 50*xp^3*zp^2 - 144*xp^4*zp^2 - 
          312*xp^5*zp^2 + 218*xp^6*zp^2 + 114*xp^7*zp^2 + 6*xp^8*zp^2 - 
          9*zp^3 - 54*xp*zp^3 - 85*xp^2*zp^3 + 126*xp^3*zp^3 + 
          725*xp^4*zp^3 + 254*xp^5*zp^3 - 423*xp^6*zp^3 - 54*xp^7*zp^3 + 
          32*xp*zp^4 - 46*xp^2*zp^4 - 296*xp^3*zp^4 - 940*xp^4*zp^4 + 
          520*xp^5*zp^4 + 250*xp^6*zp^4 + 6*zp^5 + 28*xp*zp^5 + 
          12*xp^2*zp^5 + 464*xp^3*zp^5 - 82*xp^4*zp^5 - 524*xp^5*zp^5 - 
          48*xp*zp^6 - 16*xp^2*zp^6 - 144*xp^3*zp^6 + 496*xp^4*zp^6 + 
          96*xp^2*zp^7 - 192*xp^3*zp^7))/((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[zp] - 
     (16*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*zp^(3/2)) + 
     (16*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*zp^(3/2)) - (16*(-1 + zp - xp*zp + zp^2)*
       Log[1 - xp]*Log[zp])/(-1 + zp) - 
     (8*(2 + 6*xp - 2*xp^2 + 2*xp^3 + 3*zp - 3*xp*zp + 18*xp^2*zp - 2*zp^2 + 
        2*xp*zp^2 - 18*xp^2*zp^2 + 2*xp^3*zp^2 + zp^3 - xp*zp^3 + 
        6*xp^2*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
     (16*(1 - zp + xp*zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
     (8*(2 + 2*xp^2 + zp + 2*xp*zp + xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 - 
        5*zp^3 + xp^2*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
     Dxp[1]*(-48*(1 + zp)*Log[1 - zp] + 8*(1 + zp)*Log[zp]) + 
     (32*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*xp^2*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*zp) - (32*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        2*xp^2*zp^2)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
     (32*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) - (32*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
        2*xp*zp^2)*Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
        2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
        20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
        48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
        32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
        32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
        48*xp^3*zp^5)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (32*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (32*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (32*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (32*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp])/zp + 
     (16*(-1 - xp^2 - xp*zp - xp^2*zp + zp^2 + xp^2*zp^2 - zp^3 - xp*zp^3)*
       PolyLog[2, xp])/((-1 + xp)*(-1 + zp)*zp) + 
     Dzp[0]*((20*Pi^2*(1 + xp))/3 + 16*(1 + 7*xp) - 
       24*(1 + xp)*Log[1 - xp]^2 - (24*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
       (48*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (16*xp^2*Log[xp]^2)/(-1 + xp) - 8*(1 + xp)*PolyLog[2, xp]) + 
     ((-16*(-1 + 3*xp - 3*xp^2 + 3*zp - 6*xp*zp + 3*xp^2*zp - 2*zp^2 + 
          5*xp*zp^2))/((-1 + xp)*(-1 + zp)) + 
       (16*(1 + 2*xp - xp^2 - 4*xp^3 - xp^4 + 2*xp^5 + xp^6 - 4*zp - 
          20*xp*zp - 16*xp^2*zp - 16*xp^4*zp - 20*xp^5*zp - 4*xp^6*zp + 
          4*zp^2 + 48*xp*zp^2 + 104*xp^2*zp^2 + 48*xp^3*zp^2 + 
          104*xp^4*zp^2 + 48*xp^5*zp^2 + 4*xp^6*zp^2 - 32*xp*zp^3 - 
          176*xp^2*zp^3 - 112*xp^3*zp^3 - 176*xp^4*zp^3 - 32*xp^5*zp^3 + 
          88*xp^2*zp^4 + 120*xp^3*zp^4 + 88*xp^4*zp^4 - 48*xp^3*zp^5))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
      PolyLog[2, 1 - zp] + Dxp[0]*((16*Pi^2*(1 + zp))/3 + 16*(1 + 7*zp) - 
       24*(1 + zp)*Log[1 - zp]^2 - (8*(-4 + 5*zp + 2*zp^2)*Log[zp])/
        (-1 + zp) - (8*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (16*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + 
     (16*(-1 + 2*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 4*xp*zp^2)*
       PolyLog[2, (xp - zp)/xp])/((-1 + xp)*(-1 + zp)) - 
     (32*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*zp) - (32*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
        2*xp*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) + 
     (16*(-1 + 2*xp - xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*(-1 + zp)) - 
     (16*(-1 + 2*xp - xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*(-1 + zp)) - 
     (32*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
        2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
        20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
        48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
        32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
        32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
        48*xp^3*zp^5)*PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         2])/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (32*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
        2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
        20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
        48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
        32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
        32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
        48*xp^3*zp^5)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (2*xp)])/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (32*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (32*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + delta1mxp*delta1mzp*(511/2 + (58*Pi^2)/3 - 
       (28*Pi^4)/45 - 120*Zeta[3]) + 64*delta1mzp*Dxp[0]*Zeta[3] + 
     64*delta1mxp*Dzp[0]*Zeta[3] + delta1mzp*(4*(-29 + 31*xp) - 
       (4*Pi^2*(-1 - 7*xp + 5*xp^2))/(3*(-1 + xp)) + 
       4*(4 + 27*xp)*Log[1 - xp] + (8*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/
        (3*(-1 + xp)) - 8*(1 + xp)*Log[1 - xp]^3 - 
       (16*Pi^2*(1 + 2*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (4*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 8*(-1 + xp)*Log[1 - xp]*
        Log[xp] + (8*(3 + 2*xp^2)*Log[1 - xp]^2*Log[xp])/(-1 + xp) + 
       (2*(-7 - 14*xp + 12*xp^2)*Log[xp]^2)/(-1 + xp) - 
       (36*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       (10*(1 + xp)*Log[xp]^3)/3 + (24*(-1 - xp + xp^2)*PolyLog[2, xp])/
        (-1 + xp) - (16*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
       (16*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
       (16*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
       (56*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (8*(3 + 11*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*(-4*(-1 + zp) - (8*Pi^2*(-1 + zp))/3 + 
       (16*Pi^2*(1 + zp)*Log[1 - zp])/3 + 4*(5 + 28*zp)*Log[1 - zp] - 
       8*(1 + zp)*Log[1 - zp]^3 + (8*Pi^2*(3 + 4*zp^2)*Log[zp])/
        (3*(-1 + zp)) + (4*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
       (24*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
       (8*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
       (2*(-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
       (28*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
       (10*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
       (24*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (16*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
       (16*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
       (32*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (32*(3 + 2*zp^2)*Zeta[3])/
        (-1 + zp))), "Subscript[\[CapitalDelta]C^(1,1),{1,q OverBar[q]}]" -> 
  Cf*lqf*(delta1mzp*(32*(-1 + xp) + (8*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       16*(1 + xp)*Log[xp] - (8*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (32*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (32*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-32*(-1 + zp) - (8*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       16*(1 + zp)*Log[zp] + (8*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Cf*((8*(-8 + 7*xp + 24*zp - 22*xp*zp - 4*zp^2 + 3*xp*zp^2))/zp - 
     (8*Pi^2*(1 + xp + xp^2 + xp^3 - 3*zp - 5*xp*zp - 2*xp^2*zp - 4*xp^3*zp + 
        2*zp^2 + 2*xp*zp^2 + 3*xp^2*zp^2 - xp^3*zp^2 + zp^3 - 9*xp*zp^3 - 
        6*xp^2*zp^3 + 4*xp^3*zp^3 - zp^4 + 7*xp*zp^4 + 8*xp^2*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     ((-16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (8*(5 - 2*xp^2 - 12*zp + 8*xp^2*zp + zp^2))/((-1 + xp)*zp))*Log[xp] + 
     (16*(-1 - xp^2 + 2*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - 
        zp^3 + 2*xp*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) + 
     (8*(-1 - xp - xp^2 - xp^3 + 4*zp + 2*xp*zp + 2*xp^2*zp + zp^2 - 
        3*xp*zp^2 + xp^2*zp^2 + xp^3*zp^2 - 4*zp^3 + 2*xp*zp^3 - 
        2*xp^2*zp^3 + 4*xp*zp^4 - 4*xp^2*zp^4)*Log[xp]^2)/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) - 
     (64*(-1 - xp - xp^2 + zp + 2*xp*zp + xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + 
     ((-16*(-1 + 4*xp - 2*xp^2 + 3*zp - 6*xp*zp + 3*xp^2*zp - zp^2))/
        ((-1 + xp)*(-1 + zp)) + (16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (-1 + xp))*Log[zp] + (16*(-1 - 2*xp - xp^2 + 2*zp + 4*xp*zp + 
        2*xp^2*zp - 2*xp*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + 
     (16*(1 + 3*xp*zp^2)*Log[zp]^2)/((-1 + xp)*(1 + zp)) - 
     (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/((-1 + xp)*(1 + zp)) + 
     (64*xp*zp^2*(-1 + xp*zp)*Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) - (64*xp*zp^2*(-1 + xp*zp)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (64*xp*(xp - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (64*xp*(xp - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (32*(1 - zp^2 + 4*xp*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (32*(1 - zp^2 + 4*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) - (64*(-1 - xp - xp^2 + zp + 2*xp*zp + xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(32*(-1 + xp) + (8*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       16*(1 + xp)*Log[xp] - (8*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (32*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (32*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     (16*(-1 - xp^2 + 2*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - 
        zp^3 + 2*xp*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) - 
     (32*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(-32*(-1 + zp) - (8*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       16*(1 + zp)*Log[zp] + (8*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) - 
     (64*xp*zp^2*(-1 + xp*zp)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (64*xp*(xp - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (32*(1 - zp^2 + 4*xp*zp^2)*PolyLog[2, 
        (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (32*(1 - zp^2 + 4*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*(60*(-1 + xp) - (4*Pi^2*(1 + xp))/3 + 
       32*(-1 + xp)*Log[1 - xp] + (8*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) - 4*(3 + 19*xp)*Log[xp] - (16*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) + 16*xp*Log[xp]^2 + (4*(1 + xp^2)*Log[xp]^3)/(1 + xp) + 
       16*(1 + xp)*Log[xp]*Log[1 + xp] + (32*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) - (32*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) + 16*(1 + xp)*PolyLog[2, -xp] + 
       (32*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) - 
       (32*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) + 
       16*(1 + xp)*PolyLog[2, xp] + (32*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) + (16*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) - 
       (32*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) + 
       (32*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) - 
       (16*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(4*(-1 + zp) - (4*Pi^2*(1 + zp))/3 - 
       32*(-1 + zp)*Log[1 - zp] - (8*Pi^2*(1 + zp^2)*Log[1 - zp])/
        (3*(1 + zp)) - 4*(-7 + zp)*Log[zp] + 16*(1 + zp)*Log[1 - zp]*
        Log[zp] + 16*(1 + zp)*Log[zp]^2 + (20*(1 + zp^2)*Log[zp]^3)/
        (3*(1 + zp)) - (8*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) - 
       16*(1 + zp)*Log[zp]*Log[1 + zp] - (32*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) - (24*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) + (16*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       16*(1 + zp)*PolyLog[2, 1 - zp] - 16*(1 + zp)*PolyLog[2, -zp] - 
       (32*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
       (32*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
       (32*(1 + zp^2)*Zeta[3])/(1 + zp))), 
 "Subscript[\[CapitalDelta]C^(2,0),{1,q OverBar[q]}]" -> Cf*lqf^2*(delta1mzp*(-5*(-1 + xp) + 2*(1 + xp)*Log[xp]) + 
     delta1mxp*(-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 
       2*(1 + zp)*Log[zp])) + 
   Cf*lqf*((-2*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 9*xp*zp^2 - 
        8*zp^3 + 4*xp*zp^3))/(3*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) - 
     4*(1 + xp + 2*zp)*Log[zp] + Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp]) + delta1mzp*(12*(-1 + xp) + 
       (2*Pi^2*(1 + xp))/3 - 10*(-1 + xp)*Log[1 - xp] + 
       12*(-1 + xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Cf^2*lqf*(delta1mzp*(16*(-1 + xp) + (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       8*(1 + xp)*Log[xp] - (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Ca*Cf*lqf*(delta1mzp*(-8*(-1 + xp) - (2*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       4*(1 + xp)*Log[xp] + (2*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (8*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (8*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(8*(-1 + zp) + (2*Pi^2*(1 + zp^2))/(3*(1 + zp)) - 
       4*(1 + zp)*Log[zp] - (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Cf*((2*Pi^2*(-1 + xp^2 + 2*zp + 2*xp^2*zp + 12*zp^2 + 4*xp^2*zp^2 + 
        8*xp*zp^3))/(3*(-1 + xp)*zp) + (-113 + 127*xp + 204*zp - 300*xp*zp + 
       255*zp^2 - 141*xp*zp^2 - 130*zp^3 + 62*xp*zp^3)/(9*zp) - 
     16*Sqrt[xp]*Sqrt[zp]*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) - 
     (2*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 9*xp*zp^2 - 8*zp^3 + 
        4*xp*zp^3)*Log[1 - xp])/(3*zp) + 
     ((4*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (2*(22*xp + 8*xp^2 - 28*xp^3 + 8*xp^4 + 22*xp^5 - 22*zp - 74*xp*zp - 
          84*xp^2*zp + 223*xp^3*zp - 80*xp^4*zp - 15*xp^5*zp + 60*zp^2 + 
          115*xp*zp^2 + 45*xp^2*zp^2 - 257*xp^3*zp^2 + 75*xp^4*zp^2 - 
          18*xp^5*zp^2 + 3*zp^3 - 226*xp*zp^3 + 241*xp^2*zp^3 - 
          152*xp^3*zp^3 + 82*xp^4*zp^3 + 8*xp^5*zp^3 - 8*zp^4 - 4*xp*zp^4 + 
          96*xp^2*zp^4 + 32*xp^3*zp^4 - 40*xp^4*zp^4 + 32*xp*zp^5 - 
          96*xp^2*zp^5 + 32*xp^3*zp^5))/(3*(-1 + xp)*(xp - zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] + 16*Sqrt[xp]*Sqrt[zp]*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] + 16*Sqrt[xp]*Sqrt[zp]*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] - 
     (16*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
     ((-4*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
          6*xp^3*zp + 12*xp^2*zp^2))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (2*(2 + 2*xp - 2*xp^2 - 2*xp^3 - 5*zp + xp*zp + 2*xp^3*zp + 6*zp^2 - 
          6*xp*zp^2 + 12*xp^2*zp^2 + 8*xp^3*zp^2 + 8*xp*zp^3 - 8*xp^2*zp^3))/
        ((-1 + xp)*(1 + xp)*zp))*Log[xp]^2 + 
     Dzp[1]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) - 16*(1 + xp)*(-1 + 2*zp)*
      Log[xp]*Log[1 + xp] - (2*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 
        9*xp*zp^2 - 8*zp^3 + 4*xp*zp^3)*Log[1 - zp])/(3*zp) - 
     (4*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((-4*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (2*(-13*xp + 4*xp^2 + 30*xp^3 - 4*xp^4 - 17*xp^5 + 13*zp + 39*xp*zp + 
          24*xp^2*zp - 218*xp^3*zp + 47*xp^4*zp + 23*xp^5*zp - 37*zp^2 - 
          111*xp*zp^2 - 40*xp^2*zp^2 + 414*xp^3*zp^2 - 79*xp^4*zp^2 - 
          3*xp^5*zp^2 + 45*zp^3 + 233*xp*zp^3 - 82*xp^2*zp^3 - 
          208*xp^3*zp^3 + 25*xp^4*zp^3 - 13*xp^5*zp^3 - 7*zp^4 - 
          234*xp*zp^4 + 126*xp^2*zp^4 - 94*xp^3*zp^4 + 61*xp^4*zp^4 + 
          4*xp^5*zp^4 - 8*zp^5 + 24*xp*zp^5 + 76*xp^2*zp^5 - 20*xp^4*zp^5 + 
          32*xp*zp^6 - 48*xp^2*zp^6 + 16*xp^3*zp^6))/(3*(-1 + xp)*(xp - zp)*
         (-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] - 
     16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] + 
     16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     4*(1 + xp + 2*zp)*Log[1 - xp]*Log[zp] - 
     (4*(1 + xp - xp^2 - xp^3 - 3*zp - 3*xp*zp + 3*xp^2*zp - xp^3*zp + 
        3*zp^2 - xp*zp^2 - 8*xp^2*zp^2 + 4*xp^3*zp^2 + 8*xp^2*zp^3)*Log[xp]*
       Log[zp])/((-1 + xp)*(1 + xp)*zp) - 4*(1 + xp + 2*zp)*Log[1 - zp]*
      Log[zp] - (8*xp*(xp + zp + xp*zp + 2*zp^2)*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) + 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        4*xp^2*zp^2)*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) + 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*Log[zp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (8*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
        6*xp^3*zp + 12*xp^2*zp^2)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (8*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (8*(1 - 2*xp + 2*xp^2 + 2*zp + 4*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (8*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) + 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) - 
     16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] - 
     (4*(-1 + xp^2 + 2*zp - 2*xp^2*zp + 4*zp^2 + 4*xp^2*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + Dzp[0]*(12*(-1 + xp) + (2*Pi^2*(1 + xp))/3 - 
       10*(-1 + xp)*Log[1 - xp] + 12*(-1 + xp)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 - 4*(1 + xp)*PolyLog[2, xp]) + 
     ((-4*(-2 + 2*xp + xp^2 - 2*xp*zp))/(-1 + xp) + 
       (8*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
          6*xp^3*zp + 12*xp^2*zp^2))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*
      PolyLog[2, 1 - zp] + Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) - (4*(-1 + 2*xp)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) + 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        4*xp^2*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (16*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
        6*xp^3*zp + 12*xp^2*zp^2)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 12*xp^2*zp - 
        6*xp^3*zp + 12*xp^2*zp^2)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) - (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + delta1mzp*(-28*(-1 + xp) + 2*Pi^2*(-1 + xp) + 
       12*(-1 + xp)*Log[1 - xp] + (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - 
       5*(-1 + xp)*Log[1 - xp]^2 - (4*Pi^2*(1 + xp)*Log[xp])/3 + 
       (13 + xp)*Log[xp] + 10*(-1 + xp)*Log[1 - xp]*Log[xp] - 
       2*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((9 - 19*xp)*Log[xp]^2)/2 + 
       (5*(1 + xp)*Log[xp]^3)/3 - 2*(-1 + xp)*PolyLog[2, xp] - 
       4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 4*(1 + xp)*Log[xp]*
        PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])) + 
   Ca*Cf*((-2*(-8 + 7*xp + 24*zp - 22*xp*zp - 4*zp^2 + 3*xp*zp^2))/zp + 
     (2*Pi^2*(1 + xp + xp^2 + xp^3 - 3*zp - 5*xp*zp - 2*xp^2*zp - 4*xp^3*zp + 
        2*zp^2 + 2*xp*zp^2 + 3*xp^2*zp^2 - xp^3*zp^2 + zp^3 - 9*xp*zp^3 - 
        6*xp^2*zp^3 + 4*xp^3*zp^3 - zp^4 + 7*xp*zp^4 + 8*xp^2*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     ((4*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (2*(5 - 2*xp^2 - 12*zp + 8*xp^2*zp + zp^2))/((-1 + xp)*zp))*Log[xp] - 
     (4*(-1 - xp^2 + 2*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - 
        zp^3 + 2*xp*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) - 
     (2*(-1 - xp - xp^2 - xp^3 + 4*zp + 2*xp*zp + 2*xp^2*zp + zp^2 - 
        3*xp*zp^2 + xp^2*zp^2 + xp^3*zp^2 - 4*zp^3 + 2*xp*zp^3 - 
        2*xp^2*zp^3 + 4*xp*zp^4 - 4*xp^2*zp^4)*Log[xp]^2)/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     (16*(-1 - xp - xp^2 + zp + 2*xp*zp + xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + 
     ((4*(-1 + 4*xp - 2*xp^2 + 3*zp - 6*xp*zp + 3*xp^2*zp - zp^2))/
        ((-1 + xp)*(-1 + zp)) - (4*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (-1 + xp))*Log[zp] - (4*(-1 - 2*xp - xp^2 + 2*zp + 4*xp*zp + 
        2*xp^2*zp - 2*xp*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) - 
     (4*(1 + 3*xp*zp^2)*Log[zp]^2)/((-1 + xp)*(1 + zp)) + 
     (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/((-1 + xp)*(1 + zp)) - 
     (16*xp*zp^2*(-1 + xp*zp)*Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (16*xp*zp^2*(-1 + xp*zp)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (16*xp*(xp - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) - (16*xp*(xp - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (8*(1 - zp^2 + 4*xp*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (8*(1 - zp^2 + 4*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) + (16*(-1 - xp - xp^2 + zp + 2*xp*zp + xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(-8*(-1 + xp) - (2*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       4*(1 + xp)*Log[xp] + (2*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (8*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (8*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) - 
     (4*(-1 - xp^2 + 2*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - 
        zp^3 + 2*xp*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) + 
     (8*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(8*(-1 + zp) + (2*Pi^2*(1 + zp^2))/(3*(1 + zp)) - 
       4*(1 + zp)*Log[zp] - (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) + 
     (16*xp*zp^2*(-1 + xp*zp)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) - (16*xp*(xp - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (8*(1 - zp^2 + 4*xp*zp^2)*PolyLog[2, 
        (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (8*(1 - zp^2 + 4*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*(-15*(-1 + xp) + (Pi^2*(1 + xp))/3 - 
       8*(-1 + xp)*Log[1 - xp] - (2*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) + (3 + 19*xp)*Log[xp] + (4*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) - 4*xp*Log[xp]^2 - ((1 + xp^2)*Log[xp]^3)/(1 + xp) - 
       4*(1 + xp)*Log[xp]*Log[1 + xp] - (8*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) + (8*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) - 4*(1 + xp)*PolyLog[2, -xp] - 
       (8*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) + 
       (8*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) - 
       4*(1 + xp)*PolyLog[2, xp] - (8*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) - (4*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) + 
       (8*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) - 
       (8*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) + 
       (4*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(1 - zp + (Pi^2*(1 + zp))/3 + 8*(-1 + zp)*Log[1 - zp] + 
       (2*Pi^2*(1 + zp^2)*Log[1 - zp])/(3*(1 + zp)) + (-7 + zp)*Log[zp] - 
       4*(1 + zp)*Log[1 - zp]*Log[zp] - 4*(1 + zp)*Log[zp]^2 - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + 
       (2*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) + 
       4*(1 + zp)*Log[zp]*Log[1 + zp] + (8*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) + (6*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) - (4*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) - 
       4*(1 + zp)*PolyLog[2, 1 - zp] + 4*(1 + zp)*PolyLog[2, -zp] + 
       (8*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) + 
       (4*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) - 
       (8*(1 + zp^2)*Zeta[3])/(1 + zp))) + 
   Cf^2*((4*(-8 + 7*xp + 24*zp - 22*xp*zp - 4*zp^2 + 3*xp*zp^2))/zp - 
     (4*Pi^2*(1 + xp + xp^2 + xp^3 - 3*zp - 5*xp*zp - 2*xp^2*zp - 4*xp^3*zp + 
        2*zp^2 + 2*xp*zp^2 + 3*xp^2*zp^2 - xp^3*zp^2 + zp^3 - 9*xp*zp^3 - 
        6*xp^2*zp^3 + 4*xp^3*zp^3 - zp^4 + 7*xp*zp^4 + 8*xp^2*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     ((-8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (4*(5 - 2*xp^2 - 12*zp + 8*xp^2*zp + zp^2))/((-1 + xp)*zp))*Log[xp] + 
     (8*(-1 - xp^2 + 2*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - 
        zp^3 + 2*xp*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) + 
     (4*(-1 - xp - xp^2 - xp^3 + 4*zp + 2*xp*zp + 2*xp^2*zp + zp^2 - 
        3*xp*zp^2 + xp^2*zp^2 + xp^3*zp^2 - 4*zp^3 + 2*xp*zp^3 - 
        2*xp^2*zp^3 + 4*xp*zp^4 - 4*xp^2*zp^4)*Log[xp]^2)/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) - 
     (32*(-1 - xp - xp^2 + zp + 2*xp*zp + xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + 
     ((-8*(-1 + 4*xp - 2*xp^2 + 3*zp - 6*xp*zp + 3*xp^2*zp - zp^2))/
        ((-1 + xp)*(-1 + zp)) + (8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (-1 + xp))*Log[zp] + (8*(-1 - 2*xp - xp^2 + 2*zp + 4*xp*zp + 
        2*xp^2*zp - 2*xp*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + 
     (8*(1 + 3*xp*zp^2)*Log[zp]^2)/((-1 + xp)*(1 + zp)) - 
     (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/((-1 + xp)*(1 + zp)) + 
     (32*xp*zp^2*(-1 + xp*zp)*Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) - (32*xp*zp^2*(-1 + xp*zp)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*xp*(xp - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (32*xp*(xp - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*(1 - zp^2 + 4*xp*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (16*(1 - zp^2 + 4*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) - (32*(-1 - xp - xp^2 + zp + 2*xp*zp + xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(16*(-1 + xp) + (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       8*(1 + xp)*Log[xp] - (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     (8*(-1 - xp^2 + 2*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - 
        zp^3 + 2*xp*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) - 
     (16*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) - 
     (32*xp*zp^2*(-1 + xp*zp)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (32*xp*(xp - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (16*(1 - zp^2 + 4*xp*zp^2)*PolyLog[2, 
        (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (16*(1 - zp^2 + 4*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*(30*(-1 + xp) - (2*Pi^2*(1 + xp))/3 + 
       16*(-1 + xp)*Log[1 - xp] + (4*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) - 2*(3 + 19*xp)*Log[xp] - (8*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) + 8*xp*Log[xp]^2 + (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) + 
       8*(1 + xp)*Log[xp]*Log[1 + xp] + (16*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) - (16*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) + 8*(1 + xp)*PolyLog[2, -xp] + 
       (16*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) - 
       (16*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) + 
       8*(1 + xp)*PolyLog[2, xp] + (16*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) + (8*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) + 
       (16*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) - 
       (8*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(2*(-1 + zp) - (2*Pi^2*(1 + zp))/3 - 
       16*(-1 + zp)*Log[1 - zp] - (4*Pi^2*(1 + zp^2)*Log[1 - zp])/
        (3*(1 + zp)) - 2*(-7 + zp)*Log[zp] + 8*(1 + zp)*Log[1 - zp]*Log[zp] + 
       8*(1 + zp)*Log[zp]^2 + (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) - 
       (4*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) - 
       8*(1 + zp)*Log[zp]*Log[1 + zp] - (16*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) - (12*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) + (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       8*(1 + zp)*PolyLog[2, 1 - zp] - 8*(1 + zp)*PolyLog[2, -zp] - 
       (16*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
       (8*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
       (16*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
       (16*(1 + zp^2)*Zeta[3])/(1 + zp))), 
 "Subscript[\[CapitalDelta]C^(2,0),{1,qq,NS}]" -> Ca*Cf*lqf^2*(-11*delta1mxp*delta1mzp + 
     (11*delta1mzp*(1 + xp))/3 + (11*delta1mxp*(1 + zp))/3 - 
     (22*delta1mzp*Dxp[0])/3 - (22*delta1mxp*Dzp[0])/3) + 
   Cf*lqf^2*nf*(2*delta1mxp*delta1mzp - (2*delta1mzp*(1 + xp))/3 - 
     (2*delta1mxp*(1 + zp))/3 + (4*delta1mzp*Dxp[0])/3 + 
     (4*delta1mxp*Dzp[0])/3) + Cf*lqf*nf*
    (delta1mxp*delta1mzp*(-34/3 - (8*Pi^2)/9) + (8*(xp + zp))/3 - 
     (40*delta1mzp*Dxp[0])/9 - (4*(1 + zp)*Dxp[0])/3 + 
     (8*delta1mzp*Dxp[1])/3 - (40*delta1mxp*Dzp[0])/9 - 
     (4*(1 + xp)*Dzp[0])/3 + (8*Dxp[0]*Dzp[0])/3 + (8*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((8*(1 + 4*xp))/9 - (4*(1 + xp)*Log[1 - xp])/3 + 
       (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     delta1mxp*((8*(1 + 4*zp))/9 - (4*(1 + zp)*Log[1 - zp])/3)) + 
   Cf*lqf^2*(delta1mzp*(-5*(-1 + xp) + 2*(1 + xp)*Log[xp]) + 
     delta1mxp*(-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 
       2*(1 + zp)*Log[zp])) + Cf^2*lqf^2*
    (delta1mxp*delta1mzp*(18 - (8*Pi^2)/3) + 4*(1 + xp)*(1 + zp) + 
     24*delta1mzp*Dxp[0] - 8*(1 + zp)*Dxp[0] + 16*delta1mzp*Dxp[1] + 
     24*delta1mxp*Dzp[0] - 8*(1 + xp)*Dzp[0] + 16*Dxp[0]*Dzp[0] + 
     16*delta1mxp*Dzp[1] + delta1mzp*(-8*(2 + xp) - 8*(1 + xp)*Log[1 - xp] + 
       (2*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-8*(2 + zp) - 8*(1 + zp)*Log[1 - zp] + 
       (2*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   Cf*lqf*((-2*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 9*xp*zp^2 - 
        8*zp^3 + 4*xp*zp^3))/(3*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) - 
     4*(1 + xp + 2*zp)*Log[zp] + Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp]) + delta1mzp*(12*(-1 + xp) + 
       (2*Pi^2*(1 + xp))/3 - 10*(-1 + xp)*Log[1 - xp] + 
       12*(-1 + xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Ca*Cf*lqf*((-44*(xp + zp))/3 + delta1mzp*(268/9 - (4*Pi^2)/3)*Dxp[0] + 
     (22*(1 + zp)*Dxp[0])/3 - (44*delta1mzp*Dxp[1])/3 + 
     delta1mxp*(268/9 - (4*Pi^2)/3)*Dzp[0] + (22*(1 + xp)*Dzp[0])/3 - 
     (44*Dxp[0]*Dzp[0])/3 - (44*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((2*Pi^2*(1 + xp))/3 - (4*(-10 + 77*xp))/9 + 
       (22*(1 + xp)*Log[1 - xp])/3 - (8*(7 + 4*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) + 
     delta1mxp*((2*Pi^2*(1 + zp))/3 - (4*(-10 + 77*zp))/9 + 
       (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
       (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) + delta1mxp*delta1mzp*
      (193/3 + (44*Pi^2)/9 - 24*Zeta[3])) + 
   Cf*nf*((-8*(-3 + 8*xp + 5*zp))/9 + delta1mzp*(112/27 - (4*Pi^2)/9)*
      Dxp[0] - (40*delta1mzp*Dxp[1])/9 - (4*(1 + zp)*Dxp[1])/3 + 
     (4*delta1mzp*Dxp[2])/3 + delta1mxp*(112/27 - (4*Pi^2)/9)*Dzp[0] - 
     (40*Dxp[0]*Dzp[0])/9 + (8*Dxp[1]*Dzp[0])/3 - (40*delta1mxp*Dzp[1])/9 - 
     (4*(1 + xp)*Dzp[1])/3 + (8*Dxp[0]*Dzp[1])/3 + (4*delta1mxp*Dzp[2])/3 + 
     (8*(xp + zp)*Log[1 - xp])/3 - (4*(3 - 4*xp + 4*xp^2 - zp + 4*xp*zp)*
       Log[xp])/(3*(-1 + xp)) + Dzp[0]*((8*(1 + 4*xp))/9 - 
       (4*(1 + xp)*Log[1 - xp])/3 + (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     (8*(xp + zp)*Log[1 - zp])/3 + Dxp[0]*((8*(1 + 4*zp))/9 - 
       (4*(1 + zp)*Log[1 - zp])/3) + delta1mxp*((2*Pi^2*(1 + zp))/9 - 
       (2*(19 + 37*zp))/27 + (8*(1 + 4*zp)*Log[1 - zp])/9 - 
       (2*(1 + zp)*Log[1 - zp]^2)/3 + (2*(11 - 12*zp + 11*zp^2)*Log[zp])/
        (9*(-1 + zp)) + ((1 + zp^2)*Log[zp]^2)/(3*(-1 + zp))) + 
     delta1mzp*((4*Pi^2*xp^2)/(9*(-1 + xp)) - (2*(37 + 19*xp))/27 + 
       (8*(1 + 4*xp)*Log[1 - xp])/9 - (2*(1 + xp)*Log[1 - xp]^2)/3 - 
       (2*(5 - 2*xp + 7*xp^2)*Log[xp])/(3*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) - 
       (5*(1 + xp^2)*Log[xp]^2)/(3*(-1 + xp)) - (4*(1 + xp^2)*PolyLog[2, xp])/
        (3*(-1 + xp))) + delta1mxp*delta1mzp*(127/6 + (38*Pi^2)/27 + 
       (8*Zeta[3])/3)) + Cf^2*lqf*(8*(2 + xp + zp + 2*xp*zp) + 
     delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[0] + 24*delta1mzp*Dxp[1] - 
     24*(1 + zp)*Dxp[1] + 24*delta1mzp*Dxp[2] + delta1mxp*(-64 - (16*Pi^2)/3)*
      Dzp[0] + 24*Dxp[0]*Dzp[0] + 48*Dxp[1]*Dzp[0] + 24*delta1mxp*Dzp[1] - 
     24*(1 + xp)*Dzp[1] + 48*Dxp[0]*Dzp[1] + 24*delta1mxp*Dzp[2] + 
     8*(1 + 3*xp + 3*zp + xp*zp)*Log[1 - xp] - 
     (8*(1 - xp + 2*xp^2 + xp*zp + xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
       (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 8*(1 + 3*xp + 3*zp + xp*zp)*
      Log[1 - zp] - 8*(xp + zp)*Log[zp] + 
     Dxp[0]*(-12*(1 + zp) - 24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     delta1mzp*((10*Pi^2*(1 + xp))/3 + 4*(5 + 11*xp) - 
       12*(1 + xp)*Log[1 - xp] - 12*(1 + xp)*Log[1 - xp]^2 + 
       (12*(2 + xp)*Log[xp])/(-1 + xp) + (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (8*xp^2*Log[xp]^2)/(-1 + xp) - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((8*Pi^2*(1 + zp))/3 + 
       4*(5 + 11*zp) - 12*(1 + zp)*Log[1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
       (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*(-93 - 4*Pi^2 + 
       80*Zeta[3])) + 
   Cf*((-2*Pi^2*(1 - xp^2 - 2*zp + 6*xp^2*zp + 12*zp^2 + 4*xp^2*zp^2 + 
        8*xp*zp^3))/(3*(-1 + xp)*zp) + (-113 + 127*xp + 564*zp - 300*xp*zp - 
       33*zp^2 - 141*xp*zp^2 - 130*zp^3 + 62*xp*zp^3)/(9*zp) + 
     16*Sqrt[xp]*Sqrt[zp]*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) - 
     (2*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 9*xp*zp^2 - 8*zp^3 + 
        4*xp*zp^3)*Log[1 - xp])/(3*zp) + 
     ((-4*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (2*(22*xp - 36*xp^2 + 22*xp^3 - 22*zp - 6*xp*zp + 62*xp^2*zp - 
          15*xp^3*zp + 48*zp^2 - 117*xp*zp^2 + 27*xp^2*zp^2 - 18*xp^3*zp^2 + 
          15*zp^3 + 8*xp*zp^3 - 6*xp^2*zp^3 + 8*xp^3*zp^3 - 8*zp^4 + 
          24*xp*zp^4 - 8*xp^2*zp^4))/(3*(-1 + xp)*(xp - zp)*zp))*Log[xp] - 
     16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 
     16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
     (16*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
     ((-4*(1 - xp + xp^2 + 2*xp*zp))/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (2*(-2 - 2*xp + 2*xp^2 + 2*xp^3 + 3*zp + 9*xp*zp - 8*xp^2*zp - 
          6*xp^3*zp + 6*zp^2 - 6*xp*zp^2 + 12*xp^2*zp^2 + 8*xp^3*zp^2 + 
          8*xp*zp^3 - 8*xp^2*zp^3))/((-1 + xp)*(1 + xp)*zp))*Log[xp]^2 + 
     Dzp[1]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 16*(1 + xp)*(-1 + 2*zp)*
      Log[xp]*Log[1 + xp] - (2*(-13 + 17*xp + 39*zp - 27*xp*zp - 3*zp^2 - 
        9*xp*zp^2 - 8*zp^3 + 4*xp*zp^3)*Log[1 - zp])/(3*zp) - 
     (4*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((4*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (2*(-13*xp + 30*xp^2 - 17*xp^3 + 13*zp - 11*xp*zp - 7*xp^2*zp + 
          23*xp^3*zp - 25*zp^2 + 27*xp*zp^2 - 17*xp^2*zp^2 - 3*xp^3*zp^2 + 
          21*zp^3 - 41*xp*zp^3 + 15*xp^2*zp^3 - 13*xp^3*zp^3 + 5*zp^4 + 
          8*xp*zp^4 + xp^2*zp^4 + 4*xp^3*zp^4 - 8*zp^5 + 12*xp*zp^5 - 
          4*xp^2*zp^5))/(3*(-1 + xp)*(xp - zp)*(-1 + zp)*zp))*Log[zp] + 
     16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 
     16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     4*(1 + xp + 2*zp)*Log[1 - xp]*Log[zp] + 
     (4*(-1 - xp + xp^2 + xp^3 + zp + xp*zp + 5*xp^2*zp + xp^3*zp + zp^2 + 
        5*xp*zp^2 + 4*xp^3*zp^2 + 8*xp^2*zp^3)*Log[xp]*Log[zp])/
      ((-1 + xp)*(1 + xp)*zp) - 4*(1 + xp + 2*zp)*Log[1 - zp]*Log[zp] + 
     (8*(1 + 2*zp - xp*zp + xp^2*zp + 2*xp*zp^2)*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) - (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        4*xp^2*zp^2)*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*xp^2*zp^2)*Log[zp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (8*(1 - xp + xp^2 + 2*xp*zp)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (8*(1 + 2*xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (8*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (8*(1 - 2*xp + 2*xp^2 + 2*zp + 4*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (8*xp*(2 - xp - 4*zp + 2*xp*zp + 4*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
     16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
     (4*(1 - xp^2 - 2*zp + 2*xp^2*zp + 4*zp^2 + 4*xp^2*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + Dzp[0]*(12*(-1 + xp) + (2*Pi^2*(1 + xp))/3 - 
       10*(-1 + xp)*Log[1 - xp] + 12*(-1 + xp)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 - 4*(1 + xp)*PolyLog[2, xp]) + 
     ((8*(1 - xp + xp^2 + 2*xp*zp))/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (4*(-2*xp + xp^2 - 4*zp + 6*xp*zp))/(-1 + xp))*PolyLog[2, 1 - zp] + 
     Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) + (4*(-1 + 2*xp)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) - (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        4*xp^2*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (16*(1 - xp + xp^2 + 2*xp*zp)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (16*(1 - xp + xp^2 + 2*xp*zp)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + delta1mzp*(-28*(-1 + xp) + 2*Pi^2*(-1 + xp) + 
       12*(-1 + xp)*Log[1 - xp] + (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - 
       5*(-1 + xp)*Log[1 - xp]^2 - (4*Pi^2*(1 + xp)*Log[xp])/3 + 
       (13 + xp)*Log[xp] + 10*(-1 + xp)*Log[1 - xp]*Log[xp] - 
       2*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((9 - 19*xp)*Log[xp]^2)/2 + 
       (5*(1 + xp)*Log[xp]^3)/3 - 2*(-1 + xp)*PolyLog[2, xp] - 
       4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 4*(1 + xp)*Log[xp]*
        PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])) + 
   Cf^2*((-4*Pi^2*(-4 - 2*xp^2 + 2*zp - xp*zp - 7*xp^2*zp + 3*zp^2 - 
        4*xp*zp^2 + 7*xp^2*zp^2 - 2*zp^3 + 3*xp*zp^3 + xp^2*zp^3))/
      (3*(-1 + xp)*(-1 + zp)*zp) - 
     (4*(-12*xp - xp^2 + 23*xp^3 + xp^4 - 11*xp^5 + 12*zp + 38*xp*zp + 
        19*xp^2*zp - 160*xp^3*zp + 55*xp^4*zp + 40*xp^5*zp - 38*zp^2 - 
        79*xp*zp^2 + 305*xp^3*zp^2 - 136*xp^4*zp^2 + 4*xp^5*zp^2 + 39*zp^3 + 
        180*xp*zp^3 - 189*xp^2*zp^3 - 70*xp^3*zp^3 - 16*xp^4*zp^3 - 14*zp^4 - 
        180*xp*zp^4 + 122*xp^2*zp^4 - 4*xp^3*zp^4 + 56*xp*zp^5 + 
        16*xp^2*zp^5))/((xp - zp)*zp*(-1 + xp + zp)*(1 + 2*xp + xp^2 - 
        4*xp*zp)) + delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[1] - 
     12*(1 + zp)*Dxp[2] + 8*delta1mzp*Dxp[3] + (-64 - (16*Pi^2)/3)*Dxp[0]*
      Dzp[0] + 24*Dxp[2]*Dzp[0] + delta1mxp*(-64 - (16*Pi^2)/3)*Dzp[1] + 
     48*Dxp[1]*Dzp[1] - 12*(1 + xp)*Dzp[2] + 24*Dxp[0]*Dzp[2] + 
     8*delta1mxp*Dzp[3] - (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*zp^(3/2)) + 4*(-1 + xp)*(-3 + zp)*Log[1 - xp] + 
     4*(1 + 3*xp + 3*zp + xp*zp)*Log[1 - xp]^2 + 
     ((-8*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) - (4*(-11*xp^2 - 20*xp^3 + 15*xp^4 + 42*xp^5 + 
          3*xp^6 - 24*xp^7 - 7*xp^8 + 2*xp^9 + 22*xp*zp + 77*xp^2*zp + 
          134*xp^3*zp - 78*xp^4*zp - 324*xp^5*zp + 34*xp^6*zp + 182*xp^7*zp - 
          22*xp^8*zp - 14*xp^9*zp - 11*xp^10*zp - 11*zp^2 - 92*xp*zp^2 - 
          354*xp^2*zp^2 - 352*xp^3*zp^2 + 244*xp^4*zp^2 + 1042*xp^5*zp^2 - 
          413*xp^6*zp^2 - 336*xp^7*zp^2 + 45*xp^8*zp^2 + 82*xp^9*zp^2 + 
          xp^10*zp^2 + 36*zp^3 + 242*xp*zp^3 + 747*xp^2*zp^3 + 
          830*xp^3*zp^3 - 1138*xp^4*zp^3 - 1126*xp^5*zp^3 + 691*xp^6*zp^3 + 
          518*xp^7*zp^3 - 200*xp^8*zp^3 - 8*xp^9*zp^3 - 40*zp^4 - 
          384*xp*zp^4 - 1003*xp^2*zp^4 - 816*xp^3*zp^4 + 1836*xp^4*zp^4 + 
          748*xp^5*zp^4 - 1039*xp^6*zp^4 - 84*xp^7*zp^4 + 14*xp^8*zp^4 + 
          13*zp^5 + 302*xp*zp^5 + 957*xp^2*zp^5 - 116*xp^3*zp^5 - 
          1617*xp^4*zp^5 - 42*xp^5*zp^5 + 471*xp^6*zp^5 + 16*xp^7*zp^5 + 
          2*zp^6 - 70*xp*zp^6 - 547*xp^2*zp^6 + 840*xp^3*zp^6 + 
          824*xp^4*zp^6 - 122*xp^5*zp^6 - 31*xp^6*zp^6 - 16*xp*zp^7 + 
          80*xp^2*zp^7 - 600*xp^3*zp^7 - 224*xp^4*zp^7 - 8*xp^5*zp^7 + 
          32*xp^2*zp^8 + 160*xp^3*zp^8 + 16*xp^4*zp^8))/
        ((-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)^2*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] + 
     (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*zp^(3/2)) + (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*zp^(3/2)) - 
     (8*(1 + xp^2 - zp + 2*xp*zp - 2*xp^2*zp - 2*xp*zp^2 + 2*xp*zp^3 + 
        xp^2*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*(-1 + zp)*zp) + 
     ((4*(2 - 2*xp + 4*xp^2 - 2*zp + 12*xp*zp - 8*xp^2*zp + 2*xp^3*zp + 
          2*zp^2 - 12*xp*zp^2 + 8*xp^2*zp^2 - 2*xp^3*zp^2 - zp^3 + 
          7*xp*zp^3 + xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*
         zp) - (4*(1 + 2*xp - xp^2 - 4*xp^3 - xp^4 + 2*xp^5 + xp^6 - 4*zp - 
          20*xp*zp - 16*xp^2*zp - 16*xp^4*zp - 20*xp^5*zp - 4*xp^6*zp + 
          4*zp^2 + 48*xp*zp^2 + 104*xp^2*zp^2 + 48*xp^3*zp^2 + 
          104*xp^4*zp^2 + 48*xp^5*zp^2 + 4*xp^6*zp^2 - 32*xp*zp^3 - 
          176*xp^2*zp^3 - 112*xp^3*zp^3 - 176*xp^4*zp^3 - 32*xp^5*zp^3 + 
          88*xp^2*zp^4 + 120*xp^3*zp^4 + 88*xp^4*zp^4 - 48*xp^3*zp^5))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
     Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) - 
     (16*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp])/zp + 
     (4*(5 - 13*xp + 12*xp^2 - 4*xp^3 - 11*zp + 25*xp*zp - 20*xp^2*zp + 
        4*xp^3*zp + 10*zp^2 - 20*xp*zp^2 + 8*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*
       Log[1 - zp])/(-1 + xp + zp)^2 + 8*(1 + 3*xp + 3*zp + xp*zp)*
      Log[1 - xp]*Log[1 - zp] - (8*(-xp + 2*xp^2 - zp + xp*zp + xp^2*zp)*
       Log[xp]*Log[1 - zp])/(-1 + xp) + 4*(1 + 3*xp + 3*zp + xp*zp)*
      Log[1 - zp]^2 + ((8*(2 - xp + 2*xp^2 + 3*xp*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (4*(6*xp^2 + 18*xp^3 + 18*xp^4 + 12*xp^5 + 18*xp^6 + 18*xp^7 + 
          6*xp^8 - 12*xp*zp - 44*xp^2*zp - 86*xp^3*zp - 28*xp^4*zp + 
          32*xp^5*zp - 60*xp^6*zp - 78*xp^7*zp - 12*xp^8*zp + 6*zp^2 + 
          36*xp*zp^2 + 122*xp^2*zp^2 + 50*xp^3*zp^2 - 144*xp^4*zp^2 - 
          312*xp^5*zp^2 + 218*xp^6*zp^2 + 114*xp^7*zp^2 + 6*xp^8*zp^2 - 
          9*zp^3 - 54*xp*zp^3 - 85*xp^2*zp^3 + 126*xp^3*zp^3 + 
          725*xp^4*zp^3 + 254*xp^5*zp^3 - 423*xp^6*zp^3 - 54*xp^7*zp^3 + 
          32*xp*zp^4 - 46*xp^2*zp^4 - 296*xp^3*zp^4 - 940*xp^4*zp^4 + 
          520*xp^5*zp^4 + 250*xp^6*zp^4 + 6*zp^5 + 28*xp*zp^5 + 
          12*xp^2*zp^5 + 464*xp^3*zp^5 - 82*xp^4*zp^5 - 524*xp^5*zp^5 - 
          48*xp*zp^6 - 16*xp^2*zp^6 - 144*xp^3*zp^6 + 496*xp^4*zp^6 + 
          96*xp^2*zp^7 - 192*xp^3*zp^7))/((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[zp] - 
     (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*zp^(3/2)) + (8*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*zp^(3/2)) - 
     (8*(-1 + zp - xp*zp + zp^2)*Log[1 - xp]*Log[zp])/(-1 + zp) - 
     (4*(2 + 6*xp - 2*xp^2 + 2*xp^3 + 3*zp - 3*xp*zp + 18*xp^2*zp - 2*zp^2 + 
        2*xp*zp^2 - 18*xp^2*zp^2 + 2*xp^3*zp^2 + zp^3 - xp*zp^3 + 
        6*xp^2*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
     (8*(1 - zp + xp*zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
     (4*(2 + 2*xp^2 + zp + 2*xp*zp + xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 - 
        5*zp^3 + xp^2*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
     Dxp[1]*(-24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*xp^2*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*zp) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        2*xp^2*zp^2)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
        2*xp*zp^2)*Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
        2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
        20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
        48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
        32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
        32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
        48*xp^3*zp^5)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp])/zp + 
     (8*(-1 - xp^2 - xp*zp - xp^2*zp + zp^2 + xp^2*zp^2 - zp^3 - xp*zp^3)*
       PolyLog[2, xp])/((-1 + xp)*(-1 + zp)*zp) + 
     Dzp[0]*((10*Pi^2*(1 + xp))/3 + 8*(1 + 7*xp) - 
       12*(1 + xp)*Log[1 - xp]^2 - (12*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
       (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (8*xp^2*Log[xp]^2)/(-1 + xp) - 4*(1 + xp)*PolyLog[2, xp]) + 
     ((-8*(-1 + 3*xp - 3*xp^2 + 3*zp - 6*xp*zp + 3*xp^2*zp - 2*zp^2 + 
          5*xp*zp^2))/((-1 + xp)*(-1 + zp)) + 
       (8*(1 + 2*xp - xp^2 - 4*xp^3 - xp^4 + 2*xp^5 + xp^6 - 4*zp - 
          20*xp*zp - 16*xp^2*zp - 16*xp^4*zp - 20*xp^5*zp - 4*xp^6*zp + 
          4*zp^2 + 48*xp*zp^2 + 104*xp^2*zp^2 + 48*xp^3*zp^2 + 
          104*xp^4*zp^2 + 48*xp^5*zp^2 + 4*xp^6*zp^2 - 32*xp*zp^3 - 
          176*xp^2*zp^3 - 112*xp^3*zp^3 - 176*xp^4*zp^3 - 32*xp^5*zp^3 + 
          88*xp^2*zp^4 + 120*xp^3*zp^4 + 88*xp^4*zp^4 - 48*xp^3*zp^5))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
      PolyLog[2, 1 - zp] + Dxp[0]*((8*Pi^2*(1 + zp))/3 + 8*(1 + 7*zp) - 
       12*(1 + zp)*Log[1 - zp]^2 - (4*(-4 + 5*zp + 2*zp^2)*Log[zp])/
        (-1 + zp) - (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + (8*(-1 + 2*xp - 2*xp^2 + 2*zp - 4*xp*zp + 
        2*xp^2*zp - zp^2 + 4*xp*zp^2)*PolyLog[2, (xp - zp)/xp])/
      ((-1 + xp)*(-1 + zp)) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        2*xp^2*zp^2)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(-1 + 2*xp - xp^2 + 2*zp - 4*xp*zp + 
        2*xp^2*zp + 2*xp*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp - xp^2 + 2*zp - 4*xp*zp + 
        2*xp^2*zp + 2*xp*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*(-1 + zp)) - (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 
        16*xp^2*zp + 16*xp^4*zp + 20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 
        48*xp*zp^2 - 104*xp^2*zp^2 - 48*xp^3*zp^2 - 104*xp^4*zp^2 - 
        48*xp^5*zp^2 - 4*xp^6*zp^2 + 32*xp*zp^3 + 176*xp^2*zp^3 + 
        112*xp^3*zp^3 + 176*xp^4*zp^3 + 32*xp^5*zp^3 - 88*xp^2*zp^4 - 
        120*xp^3*zp^4 - 88*xp^4*zp^4 + 48*xp^3*zp^5)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
        2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
        20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
        48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
        32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
        32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
        48*xp^3*zp^5)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (2*xp)])/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + delta1mxp*delta1mzp*(511/4 + (29*Pi^2)/3 - 
       (14*Pi^4)/45 - 60*Zeta[3]) + 32*delta1mzp*Dxp[0]*Zeta[3] + 
     32*delta1mxp*Dzp[0]*Zeta[3] + delta1mzp*(2*(-29 + 31*xp) - 
       (2*Pi^2*(-1 - 7*xp + 5*xp^2))/(3*(-1 + xp)) + 
       2*(4 + 27*xp)*Log[1 - xp] + (4*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/
        (3*(-1 + xp)) - 4*(1 + xp)*Log[1 - xp]^3 - 
       (8*Pi^2*(1 + 2*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (2*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 4*(-1 + xp)*Log[1 - xp]*
        Log[xp] + (4*(3 + 2*xp^2)*Log[1 - xp]^2*Log[xp])/(-1 + xp) + 
       ((-7 - 14*xp + 12*xp^2)*Log[xp]^2)/(-1 + xp) - 
       (18*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       (5*(1 + xp)*Log[xp]^3)/3 + (12*(-1 - xp + xp^2)*PolyLog[2, xp])/
        (-1 + xp) - (8*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
       (8*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
       (8*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
       (28*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (4*(3 + 11*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*(-2*(-1 + zp) - (4*Pi^2*(-1 + zp))/3 + 
       (8*Pi^2*(1 + zp)*Log[1 - zp])/3 + 2*(5 + 28*zp)*Log[1 - zp] - 
       4*(1 + zp)*Log[1 - zp]^3 + (4*Pi^2*(3 + 4*zp^2)*Log[zp])/
        (3*(-1 + zp)) + (2*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
       (12*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
       (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
       ((-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
       (14*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
       (5*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
       (12*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (8*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
       (8*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
       (16*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (16*(3 + 2*zp^2)*Zeta[3])/
        (-1 + zp))) + 
   Ca*Cf*((2*Pi^2*(-4 - 2*xp^2 + zp - 4*xp*zp - 3*xp^2*zp + 2*xp*zp^2 + 
        4*xp^2*zp^2 + 2*zp^3))/(3*(-1 + xp)*(-1 + zp)*zp) + 
     (2*(108*xp + 117*xp^2 - 90*xp^3 - 99*xp^4 - 108*zp - 363*xp*zp - 
        400*xp^2*zp + 1009*xp^3*zp + 398*xp^4*zp + 264*zp^2 + 624*xp*zp^2 + 
        243*xp^2*zp^2 - 1766*xp^3*zp^2 + 27*xp^4*zp^2 - 134*zp^3 - 
        1279*xp*zp^3 + 940*xp^2*zp^3 - 135*xp^3*zp^3 + 536*xp*zp^4 + 
        108*xp^2*zp^4))/(9*(xp - zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     delta1mzp*(268/9 - (4*Pi^2)/3)*Dxp[1] + (22*(1 + zp)*Dxp[1])/3 - 
     (22*delta1mzp*Dxp[2])/3 + (268/9 - (4*Pi^2)/3)*Dxp[0]*Dzp[0] - 
     (44*Dxp[1]*Dzp[0])/3 + delta1mxp*(268/9 - (4*Pi^2)/3)*Dzp[1] + 
     (22*(1 + xp)*Dzp[1])/3 - (44*Dxp[0]*Dzp[1])/3 - 
     (22*delta1mxp*Dzp[2])/3 + (4*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*zp^(3/2)) - (4*(3 + 8*xp + 11*zp)*Log[1 - xp])/3 + 
     ((4*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) + (2*(33*xp^2 + 93*xp^3 + 48*xp^4 - 78*xp^5 - 
          87*xp^6 - 15*xp^7 + 6*xp^8 - 66*xp*zp - 300*xp^2*zp - 625*xp^3*zp - 
          248*xp^4*zp + 628*xp^5*zp + 304*xp^6*zp - 173*xp^7*zp + 
          28*xp^8*zp + 20*xp^9*zp + 33*zp^2 + 309*xp*zp^2 + 1177*xp^2*zp^2 + 
          1788*xp^3*zp^2 + 205*xp^4*zp^2 - 2231*xp^5*zp^2 + 443*xp^6*zp^2 + 
          590*xp^7*zp^2 - 154*xp^8*zp^2 - 108*zp^3 - 671*xp*zp^3 - 
          2336*xp^2*zp^3 - 2568*xp^3*zp^3 + 1552*xp^4*zp^3 + 3413*xp^5*zp^3 - 
          2556*xp^6*zp^3 - 86*xp^7*zp^3 + 77*zp^4 + 960*xp*zp^4 + 
          2180*xp^2*zp^4 + 1780*xp^3*zp^4 - 5615*xp^4*zp^4 - 284*xp^5*zp^4 + 
          1382*xp^6*zp^4 - 2*zp^5 - 514*xp*zp^5 - 1628*xp^2*zp^5 + 
          2004*xp^3*zp^5 + 4558*xp^4*zp^5 - 818*xp^5*zp^5 + 16*xp*zp^6 + 
          720*xp^2*zp^6 - 3024*xp^3*zp^6 - 1120*xp^4*zp^6 - 32*xp^2*zp^7 + 
          992*xp^3*zp^7))/(3*(-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] - 
     (4*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*zp^(3/2)) - (4*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*zp^(3/2)) + 
     (4*(1 + xp^2 + zp + 2*xp*zp - 2*xp*zp^2 - zp^3 + 2*xp*zp^3)*Log[1 - xp]*
       Log[xp])/((-1 + xp)*(-1 + zp)*zp) + 
     ((2*(-2 + 2*xp - 4*xp^2 + zp - 13*xp*zp + 6*xp^2*zp - 4*xp^3*zp - 
          2*zp^2 + 12*xp*zp^2 - 8*xp^2*zp^2 + 2*xp^3*zp^2 + zp^3 - 
          7*xp*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
       (2*(1 + 2*xp - xp^2 - 4*xp^3 - xp^4 + 2*xp^5 + xp^6 - 4*zp - 
          20*xp*zp - 16*xp^2*zp - 16*xp^4*zp - 20*xp^5*zp - 4*xp^6*zp + 
          4*zp^2 + 48*xp*zp^2 + 104*xp^2*zp^2 + 48*xp^3*zp^2 + 
          104*xp^4*zp^2 + 48*xp^5*zp^2 + 4*xp^6*zp^2 - 32*xp*zp^3 - 
          176*xp^2*zp^3 - 112*xp^3*zp^3 - 176*xp^4*zp^3 - 32*xp^5*zp^3 + 
          88*xp^2*zp^4 + 120*xp^3*zp^4 + 88*xp^4*zp^4 - 48*xp^3*zp^5))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
     Dzp[0]*((2*Pi^2*(1 + xp))/3 - (4*(-10 + 77*xp))/9 + 
       (22*(1 + xp)*Log[1 - xp])/3 - (8*(7 + 4*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) + 
     (8*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp])/zp - 
     (4*(3 - 11*xp + 11*xp^2 - 14*zp + 22*xp*zp + 11*zp^2)*Log[1 - zp])/
      (3*(-1 + xp + zp)) - (4*(1 + zp)*Log[xp]*Log[1 - zp])/(-1 + xp) + 
     ((-4*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        ((-1 + xp)*zp) + (4*(3*xp^2 + 9*xp^3 + 9*xp^4 + 6*xp^5 + 9*xp^6 + 
          9*xp^7 + 3*xp^8 - 6*xp*zp - 20*xp^2*zp - 38*xp^3*zp - 13*xp^4*zp + 
          10*xp^5*zp - 34*xp^6*zp - 38*xp^7*zp - 5*xp^8*zp + 3*zp^2 + 
          15*xp*zp^2 + 53*xp^2*zp^2 + 6*xp^3*zp^2 - 72*xp^4*zp^2 - 
          125*xp^5*zp^2 + 117*xp^6*zp^2 + 48*xp^7*zp^2 + 3*xp^8*zp^2 - 
          3*zp^3 - 25*xp*zp^3 - 23*xp^2*zp^3 + 71*xp^3*zp^3 + 363*xp^4*zp^3 + 
          69*xp^5*zp^3 - 185*xp^6*zp^3 - 27*xp^7*zp^3 + zp^4 + 11*xp*zp^4 - 
          xp^2*zp^4 - 158*xp^3*zp^4 - 425*xp^4*zp^4 + 211*xp^5*zp^4 + 
          121*xp^6*zp^4 - 3*xp*zp^5 - 16*xp^2*zp^5 + 150*xp^3*zp^5 + 
          48*xp^4*zp^5 - 227*xp^5*zp^5 + 32*xp^2*zp^6 - 48*xp^3*zp^6 + 
          160*xp^4*zp^6 - 48*xp^3*zp^7))/((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[zp] + 
     (4*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*zp^(3/2)) - (4*(-xp + 3*zp + 3*xp^2*zp + 3*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*zp^(3/2)) - 
     (4*(-1 + xp)*(-1 + 2*zp)*Log[1 - xp]*Log[zp])/(-1 + zp) + 
     (4*(1 + 3*xp - xp^2 + xp^3 + zp - 3*xp*zp + 8*xp^2*zp - 2*zp^2 + 
        2*xp*zp^2 - 8*xp^2*zp^2 + zp^3 - xp*zp^3 + 2*xp^2*zp^3)*Log[xp]*
       Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) - 
     (4*(-1 - xp^2 - zp - xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 + zp^3 + 
        xp*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
     Dxp[0]*((2*Pi^2*(1 + zp))/3 - (4*(-10 + 77*zp))/9 + 
       (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
       (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) - 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*xp^2*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
        2*xp^2*zp^2)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) + 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) + 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
        2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
        20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
        48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
        32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
        32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
        48*xp^3*zp^5)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (8*(2 - xp + 2*xp^2 + 3*xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) + 
     (8*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp])/zp + 
     (4*(1 + xp^2 + 2*xp*zp - 2*xp*zp^2 + 2*xp*zp^3)*PolyLog[2, xp])/
      ((-1 + xp)*(-1 + zp)*zp) + ((4*(-1 + xp + 2*zp)*(1 - xp + 2*xp*zp))/
        ((-1 + xp)*(-1 + zp)) - (4*(1 + 2*xp - xp^2 - 4*xp^3 - xp^4 + 
          2*xp^5 + xp^6 - 4*zp - 20*xp*zp - 16*xp^2*zp - 16*xp^4*zp - 
          20*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 48*xp*zp^2 + 104*xp^2*zp^2 + 
          48*xp^3*zp^2 + 104*xp^4*zp^2 + 48*xp^5*zp^2 + 4*xp^6*zp^2 - 
          32*xp*zp^3 - 176*xp^2*zp^3 - 112*xp^3*zp^3 - 176*xp^4*zp^3 - 
          32*xp^5*zp^3 + 88*xp^2*zp^4 + 120*xp^3*zp^4 + 88*xp^4*zp^4 - 
          48*xp^3*zp^5))/((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
      PolyLog[2, 1 - zp] - (4*(-1 + xp + 2*zp)*(1 - xp + 2*xp*zp)*
       PolyLog[2, (xp - zp)/xp])/((-1 + xp)*(-1 + zp)) + 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*xp^2*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) - 
     (4*(1 + zp)*PolyLog[2, (-1 + xp + zp)/zp])/(-1 + xp) + 
     (4*(1 + zp)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/(-1 + xp) + 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
        2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
        20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
        48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
        32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
        32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
        48*xp^3*zp^5)*PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         2])/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-1 - 2*xp + xp^2 + 4*xp^3 + xp^4 - 
        2*xp^5 - xp^6 + 4*zp + 20*xp*zp + 16*xp^2*zp + 16*xp^4*zp + 
        20*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 48*xp*zp^2 - 104*xp^2*zp^2 - 
        48*xp^3*zp^2 - 104*xp^4*zp^2 - 48*xp^5*zp^2 - 4*xp^6*zp^2 + 
        32*xp*zp^3 + 176*xp^2*zp^3 + 112*xp^3*zp^3 + 176*xp^4*zp^3 + 
        32*xp^5*zp^3 - 88*xp^2*zp^4 - 120*xp^3*zp^4 - 88*xp^4*zp^4 + 
        48*xp^3*zp^5)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (2*xp)])/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + delta1mzp*Dxp[0]*(-808/27 + (22*Pi^2)/9 + 
       28*Zeta[3]) + delta1mxp*Dzp[0]*(-808/27 + (22*Pi^2)/9 + 28*Zeta[3]) + 
     delta1mxp*delta1mzp*(-1535/12 - (269*Pi^2)/27 + (17*Pi^4)/45 + 
       (172*Zeta[3])/3) + delta1mzp*((4*(173 + 2*xp))/27 - 
       (Pi^2*(3 + 6*xp + 13*xp^2))/(9*(-1 + xp)) - (4*Pi^2*Log[1 - xp])/
        (3*(-1 + xp)) - (10*(-4 + 29*xp)*Log[1 - xp])/9 + 
       (11*(1 + xp)*Log[1 - xp]^2)/3 - (4*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(-1 + xp)) + (2*(38 - 47*xp + 79*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (22*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(-1 + xp) + 
       ((55 + 36*xp + 19*xp^2)*Log[xp]^2)/(6*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       ((1 + xp^2)*Log[xp]^3)/(-1 + xp) + (2*(17 + 5*xp^2)*PolyLog[2, xp])/
        (3*(-1 + xp)) + (4*(1 + xp^2)*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) + 
       (8*(1 + xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) + 
       (16*(1 + xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) - 
       (4*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (2*(-9 + 5*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*((-2*Pi^2*(7 + 4*zp))/9 + 
       (2*(85 + 319*zp))/27 + (2*Pi^2*(1 + zp)*Log[1 - zp])/3 - 
       (22*(-1 + 14*zp)*Log[1 - zp])/9 + (11*(1 + zp)*Log[1 - zp]^2)/3 + 
       (4*Pi^2*(1 + zp^2)*Log[zp])/(3*(-1 + zp)) - 
       (2*(107 - 129*zp + 80*zp^2)*Log[zp])/(9*(-1 + zp)) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + ((-35 + 12*zp + zp^2)*Log[zp]^2)/
        (6*(-1 + zp)) - (4*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(-1 + zp)) + 
       4*(1 + zp)*PolyLog[2, 1 - zp] + (4*(1 + zp^2)*Log[1 - zp]*
         PolyLog[2, 1 - zp])/(-1 + zp) - (4*(1 + zp^2)*Log[zp]*
         PolyLog[2, 1 - zp])/(-1 + zp) - (12*(1 + zp^2)*PolyLog[3, 1 - zp])/
        (-1 + zp) - (8*(1 + zp^2)*PolyLog[3, zp])/(-1 + zp) - 
       (2*(-11 + 3*zp^2)*Zeta[3])/(-1 + zp))), 
 "Subscript[\[CapitalDelta]C^(2,0),{1,qq,PS}]" -> Cf*((-32*(-1 + xp)*(-1 + zp))/zp - 
    (8*(xp + zp)*(1 + xp*zp)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(Sqrt[xp]*zp^(3/2)) + 
    (12*(1 + xp)*(-1 + zp)*Log[xp])/zp + 
    (8*(xp + zp)*(1 + xp*zp)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
     (Sqrt[xp]*zp^(3/2)) + (8*(xp + zp)*(1 + xp*zp)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[xp])/(Sqrt[xp]*zp^(3/2)) + (12*(-1 + xp)*(1 + zp)*Log[zp])/zp - 
    (8*(xp + zp)*(1 + xp*zp)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
     (Sqrt[xp]*zp^(3/2)) + (8*(xp + zp)*(1 + xp*zp)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[zp])/(Sqrt[xp]*zp^(3/2)) - (8*(1 + xp)*(1 + zp)*Log[xp]*Log[zp])/
     zp)};
 
 
 
 
Print[" ---------------------------------------------------------------------- "];
Print[" ---------------------------------------------------------------------- "];
 
 
Print[" Reading the Polarised CF, in MSbar Scheme: "]
 
 (* LO *)
dC1qq00 = "Subscript[\[CapitalDelta]C^(0,0),{1,qq}]"/.Pol;
 
 (* NLO: Pure QCD *)
dC1qq10 = "Subscript[\[CapitalDelta]C^(1,0),{1,qq}]"/.Pol;
dC1qg10 = "Subscript[\[CapitalDelta]C^(1,0),{1,qg}]"/.Pol;
dC1gq10 = "Subscript[\[CapitalDelta]C^(1,0),{1,gq}]"/.Pol;
 (* NLO: Pure QED *)
dC1qq01 = "Subscript[\[CapitalDelta]C^(0,1),{1,qq}]"/.Pol;
dC1qph01 = "Subscript[\[CapitalDelta]C^(0,1),{1,qph}]"/.Pol;
dC1phq01 = "Subscript[\[CapitalDelta]C^(0,1),{1,phq}]"/.Pol;
 
 (* NNLO: Pure QCD*)
dC1qq20NS = "Subscript[\[CapitalDelta]C^(2,0),{1,qq,NS}]"/.Pol;
dC1qq20PS = "Subscript[\[CapitalDelta]C^(2,0),{1,qq,PS}]"/.Pol;
dC1qg20 = "Subscript[\[CapitalDelta]C^(2,0),{1,qg}]"/.Pol;
dC1gq20 = "Subscript[\[CapitalDelta]C^(2,0),{1,gq}]"/.Pol;
dC1gg20 = "Subscript[\[CapitalDelta]C^(2,0),{1,gg}]"/.Pol;
dC1qQ20 = "Subscript[\[CapitalDelta]C^(2,0),{1,q OverBar[q]}]"/.Pol;
dC1qqp20C1 = "Subscript[\[CapitalDelta]C^(2,0),{1,qq',[1]}]"/.Pol;
dC1qqp20C2 = "Subscript[\[CapitalDelta]C^(2,0),{1,qq',[2]}]"/.Pol;
dC1qqp20C3 = "Subscript[\[CapitalDelta]C^(2,0),{1,qq',[3]}]"/.Pol;
 (* NNLO: Pure QED*)
dC1qq02C1 = "Subscript[\[CapitalDelta]C^(0,2),{1,qq,[1]}]"/.Pol;
dC1qq02C2 = "Subscript[\[CapitalDelta]C^(0,2),{1,qq,[2]}]"/.Pol;
dC1qq02C3 = "Subscript[\[CapitalDelta]C^(0,2),{1,qq,[3]}]"/.Pol;
dC1qph02 = "Subscript[\[CapitalDelta]C^(0,2),{1,qph}]"/.Pol;
dC1phq02 = "Subscript[\[CapitalDelta]C^(0,2),{1,phq}]"/.Pol;
dC1phph02 = "Subscript[\[CapitalDelta]C^(0,2),{1,phph}]"/.Pol;
dC1qQ02 = "Subscript[\[CapitalDelta]C^(0,2),{1,q OverBar[q]}]"/.Pol;
dC1qqp02C1 = "Subscript[\[CapitalDelta]C^(0,2),{1,qq',[1]}]"/.Pol;
dC1qqp02C2 = "Subscript[\[CapitalDelta]C^(0,2),{1,qq',[2]}]"/.Pol;
dC1qqp02C3 = "Subscript[\[CapitalDelta]C^(0,2),{1,qq',[3]}]"/.Pol;
 (* NNLO: Mix QCD QED*)
dC1qq11 = "Subscript[\[CapitalDelta]C^(1,1),{1,qq}]"/.Pol;
dC1qg11 = "Subscript[\[CapitalDelta]C^(1,1),{1,qg}]"/.Pol;
dC1qph11 = "Subscript[\[CapitalDelta]C^(1,1),{1,qph}]"/.Pol;
dC1gq11 = "Subscript[\[CapitalDelta]C^(1,1),{1,gq}]"/.Pol;
dC1phq11 = "Subscript[\[CapitalDelta]C^(1,1),{1,phq}]"/.Pol;
dC1qQ11 = "Subscript[\[CapitalDelta]C^(1,1),{1,q OverBar[q]}]"/.Pol;
dC1gph11 = "Subscript[\[CapitalDelta]C^(1,1),{1,gph}]"/.Pol;
dC1phg11 = "Subscript[\[CapitalDelta]C^(1,1),{1,phg}]"/.Pol;
 
Pol[[#,1]]&/@Range[Length[Pol]];


==> anc/SplitZFac.m <==
(* ::Package:: *)

(* 
Paper Name: NNLO QCD\[CircleTimes]QED corrections to unpolarized and polarized SIDIS
Authors: Saurav Goyal, Roman Lee, Sven-Olaf Moch, Vaibhav Pathak and V. Ravindran
Date: October 2025
*)

(* This File contains Space-like and Time-like Splitting Functions and finite Z-factor to convert Larin\[CloseCurlyQuote]s scheme results to the MSbar's scheme *)

(*
Symbols/Functions used:
xp = x', zp = z', 
Log[a]   = Natural Logarithm for a,
PolyLog[a,b] = Polylogarithmic function.
delta1mxp = DiracDelta[1-xp], delta1mzp = DiracDelta[1-zp].

zeta2, zeta3, . . . are the usual Zeta function with, zeta2 = Pi^2/6 and so on. 

Ca = N and Cf = (N^2-1)/(2 N) in SU(N) gauge theory. N=3 for QCD, Tf = 1/2,
nf is the number of active light quark flavours,
Sumef2 = (\!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(nf\)], \(i\)]\ \(N*\((eq_{i})\)^2\)\) + \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(nL\)], \(i\)]\ \(\((el_{i})\)^2\)\)),
eq is the electric charge of quark q, 
el is the electric charge of lepton and nL is the number of lepton flavours. 
*)

(*
Notation:

Splitting Function:
Subscript[\[DoubleStruckCapitalP], {ab}]= \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(\[Infinity]\)], \(i + j = 1\)]\(
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(s\)]\((muF2)\))\), \(i\)]
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(e\)]\((muF2)\))\), \(j\)]\ Subscript[\[DoubleStruckCapitalP]^\((i, j)\), \ {ab}]\)\);
here \[DoubleStruckCapitalP] \[Element] {P, dP, PT} which corresponds to {Unpolarized Space-like, Polarized Space-like, Unpolarized Time-like}.
In Subscript[\[DoubleStruckCapitalP]^(i,j), {ab}], (i,j) corresponds to (QCD,QED) expansion and {ab} means b to a.
`a' or `b' can be: q(quark), OverBar[q](anti-quark), g(gluon), ph(photon). 

For quarks of flavor l and m,
Subscript[\[DoubleStruckCapitalP], {q_l q_m}] = delta[lm]*Subscript[\[DoubleStruckCapitalP], {qq},V] + Subscript[\[DoubleStruckCapitalP], {qq},S] = delta[lm]*Subscript[\[DoubleStruckCapitalP], {qq},NS] + Subscript[\[DoubleStruckCapitalP], {qq},S],
Subscript[\[DoubleStruckCapitalP], {q_l Overline[q_m] }] = delta[lm]*Subscript[\[DoubleStruckCapitalP], {q Overline[q]},V] + Subscript[\[DoubleStruckCapitalP], {q Overline[q]},S] = delta[lm]*Subscript[\[DoubleStruckCapitalP], {q Overline[q]}] + Subscript[\[DoubleStruckCapitalP], {qq},S].

(***************************)

Z-factor:
Subscript[Z, {ab}]= 1 + \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(\[Infinity]\)], \(i + j = 1\)]\(
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(s\)]\((muF2)\))\), \(i\)]
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(e\)]\((muF2)\))\), \(j\)]\ Subscript[Z^\((i, j)\), \ {ab}]\)\);
In Subscript[Z^(i,j), {ab}], (i,j) corresponds to (QCD,QED) expansion.

For quarks of flavor l and m,
Subscript[Z, {q_l q_m}] = Subscript[Z, {Overline[q_l] Overline[q_m]}]  = delta[lm]*Subscript[Z, {qq},V] + Subscript[Z, {qq},S],
Subscript[Z, {q_l Overline[q_m] }] = Subscript[Z, {Overline[q_l] q_m}] = delta[lm]*Subscript[Z, {q Overline[q]},V] + Subscript[Z, {qq},S],
Subscript[Z, {q_l g}] = Subscript[Z, {Overline[q_l] g}] = 1,
Subscript[Z, {g q_l}] = Subscript[Z, {g Overline[q_l]}] = 1,
Subscript[Z, {gg}] = 1.

(**********)
(*For i+j = 1 *)
Subscript[Z^(i,j), {q_l q_m}] = delta[lm]*Subscript[Z^(i,j), {qq}],
Subscript[Z^(i,j), {q_l Overline[q_m]}] = 0.

(*For i+j = 2 *)
Subscript[Z^(i,j), {q_l q_m}] = delta[lm]*Subscript[Z^(i,j), {qq},V] + Subscript[Z^(i,j), {qq},S],
Subscript[Z^(i,j), {q_l Overline[q_m]}] = delta[lm]*Subscript[Z^(i,j), {q Overline[q]},V] + Subscript[Z^(i,j), {qq},S].
(***************************************************)

*)


SpZ={"Subscript[dP^(1,0),{gg}]" -> (-8*delta1mxp*nf*Tf)/3 + Ca*(8 + (22*delta1mxp)/3 + 8/(1 - xp) - 
     16*xp), "Subscript[dP^(1,0),{gq}]" -> Cf*(8 - 4*xp), 
 "Subscript[dP^(0,1),{phph}]" -> (-8*delta1mxp*Sumef2)/3, "Subscript[dP^(0,1),{phq}]" -> eq^2*(8 - 4*xp), 
 "Subscript[dP^(1,0),{qg}]" -> -2 + 4*xp, "Subscript[dP^(1,1),{qg}]" -> eq^2*(4 + 6*xp + 8*zeta2 - 16*xp*zeta2 + 
    16*Log[1 - xp] - 16*xp*Log[1 - xp] - 4*Log[1 - xp]^2 + 
    8*xp*Log[1 - xp]^2 - 2*Log[xp] + 32*xp*Log[xp] + 8*Log[1 - xp]*Log[xp] - 
    16*xp*Log[1 - xp]*Log[xp] - 2*Log[xp]^2 + 4*xp*Log[xp]^2), 
 "Subscript[dP^(2,0),{qg}]" -> Cf*(4 + 6*xp + 8*zeta2 - 16*xp*zeta2 + 16*Log[1 - xp] - 
     16*xp*Log[1 - xp] - 4*Log[1 - xp]^2 + 8*xp*Log[1 - xp]^2 - 2*Log[xp] + 
     32*xp*Log[xp] + 8*Log[1 - xp]*Log[xp] - 16*xp*Log[1 - xp]*Log[xp] - 
     2*Log[xp]^2 + 4*xp*Log[xp]^2) + 
   Ca*(48 - 44*xp - 8*zeta2 - 8*Li[2, -xp] - 16*xp*Li[2, -xp] - 
     16*Log[1 - xp] + 16*xp*Log[1 - xp] + 4*Log[1 - xp]^2 - 
     8*xp*Log[1 - xp]^2 + 4*Log[xp] + 32*xp*Log[xp] - 4*Log[xp]^2 - 
     8*xp*Log[xp]^2 - 8*Log[xp]*Log[1 + xp] - 16*xp*Log[xp]*Log[1 + xp]), 
 "Subscript[dP^(0,1),{qph}]" -> eq^2*N*(-4 + 8*xp), 
 "Subscript[dP^(0,2),{qph}]" -> eq^4*N*(8 + 12*xp + 16*zeta2 - 32*xp*zeta2 + 32*Log[1 - xp] - 
    32*xp*Log[1 - xp] - 8*Log[1 - xp]^2 + 16*xp*Log[1 - xp]^2 - 4*Log[xp] + 
    64*xp*Log[xp] + 16*Log[1 - xp]*Log[xp] - 32*xp*Log[1 - xp]*Log[xp] - 
    4*Log[xp]^2 + 8*xp*Log[xp]^2), 
 "Subscript[dP^(1,1),{qph}]" -> Cf*eq^2*N*(8 + 12*xp + 16*zeta2 - 32*xp*zeta2 + 
    32*Log[1 - xp] - 32*xp*Log[1 - xp] - 8*Log[1 - xp]^2 + 
    16*xp*Log[1 - xp]^2 - 4*Log[xp] + 64*xp*Log[xp] + 
    16*Log[1 - xp]*Log[xp] - 32*xp*Log[1 - xp]*Log[xp] - 4*Log[xp]^2 + 
    8*xp*Log[xp]^2), "Subscript[dP^(0,1),{qq}]" -> eq^2*(-4 + 6*delta1mxp + 8/(1 - xp) - 4*xp), 
 "Subscript[dP^(0,2),{qq},NS]" -> eq^2*Sumef2*(176/9 - (4*delta1mxp)/3 - 160/(9*(1 - xp)) - 
     (16*xp)/9 - (32*delta1mxp*zeta2)/3 + (16*Log[xp])/3 - 
     (32*Log[xp])/(3*(1 - xp)) + (16*xp*Log[xp])/3) + 
   eq^4*(-40 + 3*delta1mxp + 40*xp - 24*delta1mxp*zeta2 + 
     48*delta1mxp*zeta3 - (24*Log[xp])/(1 - xp) - 16*xp*Log[xp] + 
     16*Log[1 - xp]*Log[xp] - (32*Log[1 - xp]*Log[xp])/(1 - xp) + 
     16*xp*Log[1 - xp]*Log[xp] - 4*Log[xp]^2 - 4*xp*Log[xp]^2), 
 "Subscript[dP^(0,2),{q Overline[q]}]" -> eq^4*(-32 + 32*xp - 16*zeta2 + 16*xp*zeta2 + 
    (32*zeta2)/(1 + xp) - 32*Li[2, -xp] + 32*xp*Li[2, -xp] + 
    (64*Li[2, -xp])/(1 + xp) - 16*Log[xp] - 16*xp*Log[xp] + 8*Log[xp]^2 - 
    8*xp*Log[xp]^2 - (16*Log[xp]^2)/(1 + xp) - 32*Log[xp]*Log[1 + xp] + 
    32*xp*Log[xp]*Log[1 + xp] + (64*Log[xp]*Log[1 + xp])/(1 + xp)), 
 "Subscript[dP^(0,2),{qq},S]" -> eq^4*N*(8 - 8*xp - 8*Log[xp] + 24*xp*Log[xp] - 8*Log[xp]^2 - 
    8*xp*Log[xp]^2), "Subscript[dP^(1,0),{qq}]" -> Cf*(-4 + 6*delta1mxp + 8/(1 - xp) - 4*xp), 
 "Subscript[dP^(1,1),{qq},NS]" -> Cf*eq^2*(-80 + 6*delta1mxp + 80*xp - 48*delta1mxp*zeta2 + 
    96*delta1mxp*zeta3 - (48*Log[xp])/(1 - xp) - 32*xp*Log[xp] + 
    32*Log[1 - xp]*Log[xp] - (64*Log[1 - xp]*Log[xp])/(1 - xp) + 
    32*xp*Log[1 - xp]*Log[xp] - 8*Log[xp]^2 - 8*xp*Log[xp]^2), 
 "Subscript[dP^(1,1),{q Overline[q]}]" -> Cf*eq^2*(-64 + 64*xp - 32*zeta2 + 32*xp*zeta2 + 
    (64*zeta2)/(1 + xp) - 64*Li[2, -xp] + 64*xp*Li[2, -xp] + 
    (128*Li[2, -xp])/(1 + xp) - 32*Log[xp] - 32*xp*Log[xp] + 16*Log[xp]^2 - 
    16*xp*Log[xp]^2 - (32*Log[xp]^2)/(1 + xp) - 64*Log[xp]*Log[1 + xp] + 
    64*xp*Log[xp]*Log[1 + xp] + (128*Log[xp]*Log[1 + xp])/(1 + xp)), 
 "Subscript[dP^(1,1),{qq},S]" -> 0, "Subscript[dP^(2,0),{qq},NS]" -> 
  Cf*nf*Tf*(176/9 - (4*delta1mxp)/3 - 160/(9*(1 - xp)) - (16*xp)/9 - 
     (32*delta1mxp*zeta2)/3 + (16*Log[xp])/3 - (32*Log[xp])/(3*(1 - xp)) + 
     (16*xp*Log[xp])/3) + Cf^2*(-40 + 3*delta1mxp + 40*xp - 
     24*delta1mxp*zeta2 + 48*delta1mxp*zeta3 - (24*Log[xp])/(1 - xp) - 
     16*xp*Log[xp] + 16*Log[1 - xp]*Log[xp] - (32*Log[1 - xp]*Log[xp])/
      (1 - xp) + 16*xp*Log[1 - xp]*Log[xp] - 4*Log[xp]^2 - 4*xp*Log[xp]^2) + 
   Ca*Cf*(-316/9 + (17*delta1mxp)/3 + 536/(9*(1 - xp)) - (220*xp)/9 + 
     8*zeta2 + (88*delta1mxp*zeta2)/3 - (16*zeta2)/(1 - xp) + 8*xp*zeta2 - 
     24*delta1mxp*zeta3 - (20*Log[xp])/3 + (88*Log[xp])/(3*(1 - xp)) - 
     (20*xp*Log[xp])/3 - 4*Log[xp]^2 + (8*Log[xp]^2)/(1 - xp) - 
     4*xp*Log[xp]^2), "Subscript[dP^(2,0),{q Overline[q]}]" -> 
  Ca*Cf*(16 - 16*xp + 8*zeta2 - 8*xp*zeta2 - (16*zeta2)/(1 + xp) + 
     16*Li[2, -xp] - 16*xp*Li[2, -xp] - (32*Li[2, -xp])/(1 + xp) + 
     8*Log[xp] + 8*xp*Log[xp] - 4*Log[xp]^2 + 4*xp*Log[xp]^2 + 
     (8*Log[xp]^2)/(1 + xp) + 16*Log[xp]*Log[1 + xp] - 
     16*xp*Log[xp]*Log[1 + xp] - (32*Log[xp]*Log[1 + xp])/(1 + xp)) + 
   Cf^2*(-32 + 32*xp - 16*zeta2 + 16*xp*zeta2 + (32*zeta2)/(1 + xp) - 
     32*Li[2, -xp] + 32*xp*Li[2, -xp] + (64*Li[2, -xp])/(1 + xp) - 
     16*Log[xp] - 16*xp*Log[xp] + 8*Log[xp]^2 - 8*xp*Log[xp]^2 - 
     (16*Log[xp]^2)/(1 + xp) - 32*Log[xp]*Log[1 + xp] + 
     32*xp*Log[xp]*Log[1 + xp] + (64*Log[xp]*Log[1 + xp])/(1 + xp)), 
 "Subscript[dP^(2,0),{qq},S]" -> Cf*(4 - 4*xp - 4*Log[xp] + 12*xp*Log[xp] - 4*Log[xp]^2 - 
    4*xp*Log[xp]^2), "Subscript[Z^(0,1), {qq}]" -> eq^2*(-8 + 8*xp), 
 "Subscript[Z^(0,2), {qQ},V]" -> eq^4*(56 - 56*xp - 16*zeta2 - 16*xp*zeta2 - 32*Li[2, -xp] - 
    32*xp*Li[2, -xp] + 24*Log[xp] + 24*xp*Log[xp] + 8*Log[xp]^2 + 
    8*xp*Log[xp]^2 - 32*Log[xp]*Log[1 + xp] - 32*xp*Log[xp]*Log[1 + xp]), 
 "Subscript[Z^(0,2), {qq},V]" -> eq^2*Sumef2*(80/9 - (80*xp)/9 + (16*Log[xp])/3 - 
     (16*xp*Log[xp])/3) + eq^4*(-16 + 16*xp - 16*Log[xp] - 8*xp*Log[xp] + 
     16*Log[1 - xp]*Log[xp] - 16*xp*Log[1 - xp]*Log[xp]), 
 "Subscript[Z^(0,2), {qq},S]" -> eq^4*N*(16 - 16*xp + 24*Log[xp] - 8*xp*Log[xp] + 8*Log[xp]^2 + 
    4*xp*Log[xp]^2), "Subscript[Z^(1,0), {qq}]" -> Cf*(-8 + 8*xp), 
 "Subscript[Z^(1,1), {qQ},V]" -> Cf*eq^2*(112 - 112*xp - 32*zeta2 - 32*xp*zeta2 - 
    64*Li[2, -xp] - 64*xp*Li[2, -xp] + 48*Log[xp] + 48*xp*Log[xp] + 
    16*Log[xp]^2 + 16*xp*Log[xp]^2 - 64*Log[xp]*Log[1 + xp] - 
    64*xp*Log[xp]*Log[1 + xp]), "Subscript[Z^(1,1), {qq},V]" -> 
  Cf*eq^2*(-32 + 32*xp - 32*Log[xp] - 16*xp*Log[xp] + 
    32*Log[1 - xp]*Log[xp] - 32*xp*Log[1 - xp]*Log[xp]), "Subscript[Z^(1,1), {qq},S]" -> 0, 
 "Subscript[Z^(2,0), {qQ},V]" -> Cf^2*(56 - 56*xp - 16*zeta2 - 16*xp*zeta2 - 32*Li[2, -xp] - 
     32*xp*Li[2, -xp] + 24*Log[xp] + 24*xp*Log[xp] + 8*Log[xp]^2 + 
     8*xp*Log[xp]^2 - 32*Log[xp]*Log[1 + xp] - 32*xp*Log[xp]*Log[1 + xp]) + 
   Ca*Cf*(-28 + 28*xp + 8*zeta2 + 8*xp*zeta2 + 16*Li[2, -xp] + 
     16*xp*Li[2, -xp] - 12*Log[xp] - 12*xp*Log[xp] - 4*Log[xp]^2 - 
     4*xp*Log[xp]^2 + 16*Log[xp]*Log[1 + xp] + 16*xp*Log[xp]*Log[1 + xp]), 
 "Subscript[Z^(2,0), {qq},V]" -> Cf*nf*Tf*(80/9 - (80*xp)/9 + (16*Log[xp])/3 - 
     (16*xp*Log[xp])/3) + Cf^2*(-16 + 16*xp - 16*Log[xp] - 8*xp*Log[xp] + 
     16*Log[1 - xp]*Log[xp] - 16*xp*Log[1 - xp]*Log[xp]) + 
   Ca*Cf*(-592/9 + (592*xp)/9 + 8*zeta2 - 8*xp*zeta2 - (80*Log[xp])/3 + 
     (8*xp*Log[xp])/3 - 4*Log[xp]^2 + 4*xp*Log[xp]^2), 
 "Subscript[Z^(2,0), {qq},S]" -> Cf*(8 - 8*xp + 12*Log[xp] - 4*xp*Log[xp] + 4*Log[xp]^2 + 
    2*xp*Log[xp]^2), "Subscript[P^(1,0),{gg}]" -> (-8*delta1mxp*nf*Tf)/3 + 
   Ca*(-16 + (22*delta1mxp)/3 + 8/(1 - xp) + 8/xp + 8*xp - 8*xp^2), 
 "Subscript[P^(1,0),{gq}]" -> Cf*(-8 + 8/xp + 4*xp), "Subscript[P^(0,1),{phph}]" -> (-8*delta1mxp*Sumef2)/3, 
 "Subscript[P^(0,1),{phq}]" -> eq^2*(-8 + 8/xp + 4*xp), "Subscript[P^(1,0),{qg}]" -> 2 - 4*xp + 4*xp^2, 
 "Subscript[P^(1,1),{qg}]" -> eq^2*(28 - 58*xp + 40*xp^2 - 8*zeta2 + 16*xp*zeta2 - 
    16*xp^2*zeta2 + 16*xp*Log[1 - xp] - 16*xp^2*Log[1 - xp] + 
    4*Log[1 - xp]^2 - 8*xp*Log[1 - xp]^2 + 8*xp^2*Log[1 - xp]^2 + 6*Log[xp] - 
    8*xp*Log[xp] + 16*xp^2*Log[xp] - 8*Log[1 - xp]*Log[xp] + 
    16*xp*Log[1 - xp]*Log[xp] - 16*xp^2*Log[1 - xp]*Log[xp] + 2*Log[xp]^2 - 
    4*xp*Log[xp]^2 + 8*xp^2*Log[xp]^2), 
 "Subscript[P^(2,0),{qg}]" -> Cf*(28 - 58*xp + 40*xp^2 - 8*zeta2 + 16*xp*zeta2 - 
     16*xp^2*zeta2 + 16*xp*Log[1 - xp] - 16*xp^2*Log[1 - xp] + 
     4*Log[1 - xp]^2 - 8*xp*Log[1 - xp]^2 + 8*xp^2*Log[1 - xp]^2 + 
     6*Log[xp] - 8*xp*Log[xp] + 16*xp^2*Log[xp] - 8*Log[1 - xp]*Log[xp] + 
     16*xp*Log[1 - xp]*Log[xp] - 16*xp^2*Log[1 - xp]*Log[xp] + 2*Log[xp]^2 - 
     4*xp*Log[xp]^2 + 8*xp^2*Log[xp]^2) + 
   Ca*(-8 + 80/(9*xp) + 100*xp - (872*xp^2)/9 - 16*xp*zeta2 - 8*Li[2, -xp] - 
     16*xp*Li[2, -xp] - 16*xp^2*Li[2, -xp] - 16*xp*Log[1 - xp] + 
     16*xp^2*Log[1 - xp] - 4*Log[1 - xp]^2 + 8*xp*Log[1 - xp]^2 - 
     8*xp^2*Log[1 - xp]^2 + 4*Log[xp] + 32*xp*Log[xp] + 
     (176*xp^2*Log[xp])/3 - 4*Log[xp]^2 - 8*xp*Log[xp]^2 - 
     8*Log[xp]*Log[1 + xp] - 16*xp*Log[xp]*Log[1 + xp] - 
     16*xp^2*Log[xp]*Log[1 + xp]), "Subscript[P^(0,1),{qph}]" -> eq^2*N*(4 - 8*xp + 8*xp^2), 
 "Subscript[P^(0,2),{qph}]" -> eq^4*N*(56 - 116*xp + 80*xp^2 - 16*zeta2 + 32*xp*zeta2 - 
    32*xp^2*zeta2 + 32*xp*Log[1 - xp] - 32*xp^2*Log[1 - xp] + 
    8*Log[1 - xp]^2 - 16*xp*Log[1 - xp]^2 + 16*xp^2*Log[1 - xp]^2 + 
    12*Log[xp] - 16*xp*Log[xp] + 32*xp^2*Log[xp] - 16*Log[1 - xp]*Log[xp] + 
    32*xp*Log[1 - xp]*Log[xp] - 32*xp^2*Log[1 - xp]*Log[xp] + 4*Log[xp]^2 - 
    8*xp*Log[xp]^2 + 16*xp^2*Log[xp]^2), 
 "Subscript[P^(1,1),{qph}]" -> Cf*eq^2*N*(56 - 116*xp + 80*xp^2 - 16*zeta2 + 32*xp*zeta2 - 
    32*xp^2*zeta2 + 32*xp*Log[1 - xp] - 32*xp^2*Log[1 - xp] + 
    8*Log[1 - xp]^2 - 16*xp*Log[1 - xp]^2 + 16*xp^2*Log[1 - xp]^2 + 
    12*Log[xp] - 16*xp*Log[xp] + 32*xp^2*Log[xp] - 16*Log[1 - xp]*Log[xp] + 
    32*xp*Log[1 - xp]*Log[xp] - 32*xp^2*Log[1 - xp]*Log[xp] + 4*Log[xp]^2 - 
    8*xp*Log[xp]^2 + 16*xp^2*Log[xp]^2), 
 "Subscript[P^(0,1),{qq}]" -> eq^2*(-4 + 6*delta1mxp + 8/(1 - xp) - 4*xp), 
 "Subscript[P^(0,2),{qq},NS]" -> eq^2*Sumef2*(-16/9 - (4*delta1mxp)/3 - 160/(9*(1 - xp)) + 
     (176*xp)/9 - (32*delta1mxp*zeta2)/3 + (16*Log[xp])/3 - 
     (32*Log[xp])/(3*(1 - xp)) + (16*xp*Log[xp])/3) + 
   eq^4*(-40 + 3*delta1mxp + 40*xp - 24*delta1mxp*zeta2 + 
     48*delta1mxp*zeta3 - (24*Log[xp])/(1 - xp) - 16*xp*Log[xp] + 
     16*Log[1 - xp]*Log[xp] - (32*Log[1 - xp]*Log[xp])/(1 - xp) + 
     16*xp*Log[1 - xp]*Log[xp] - 4*Log[xp]^2 - 4*xp*Log[xp]^2), 
 "Subscript[P^(0,2),{q Overline[q]}]" -> eq^4*(32 - 32*xp + 16*zeta2 - 16*xp*zeta2 - 
    (32*zeta2)/(1 + xp) + 32*Li[2, -xp] - 32*xp*Li[2, -xp] - 
    (64*Li[2, -xp])/(1 + xp) + 16*Log[xp] + 16*xp*Log[xp] - 8*Log[xp]^2 + 
    8*xp*Log[xp]^2 + (16*Log[xp]^2)/(1 + xp) + 32*Log[xp]*Log[1 + xp] - 
    32*xp*Log[xp]*Log[1 + xp] - (64*Log[xp]*Log[1 + xp])/(1 + xp)), 
 "Subscript[P^(0,2),{qq},S]" -> eq^4*N*(-16 + 160/(9*xp) + 48*xp - (448*xp^2)/9 + 8*Log[xp] + 
    40*xp*Log[xp] + (64*xp^2*Log[xp])/3 - 8*Log[xp]^2 - 8*xp*Log[xp]^2), 
 "Subscript[P^(1,0),{qq}]" -> Cf*(-4 + 6*delta1mxp + 8/(1 - xp) - 4*xp), 
 "Subscript[P^(1,1),{qq},NS]" -> Cf*eq^2*(-80 + 6*delta1mxp + 80*xp - 48*delta1mxp*zeta2 + 
    96*delta1mxp*zeta3 - (48*Log[xp])/(1 - xp) - 32*xp*Log[xp] + 
    32*Log[1 - xp]*Log[xp] - (64*Log[1 - xp]*Log[xp])/(1 - xp) + 
    32*xp*Log[1 - xp]*Log[xp] - 8*Log[xp]^2 - 8*xp*Log[xp]^2), 
 "Subscript[P^(1,1),{q Overline[q]}]" -> Cf*eq^2*(64 - 64*xp + 32*zeta2 - 32*xp*zeta2 - 
    (64*zeta2)/(1 + xp) + 64*Li[2, -xp] - 64*xp*Li[2, -xp] - 
    (128*Li[2, -xp])/(1 + xp) + 32*Log[xp] + 32*xp*Log[xp] - 16*Log[xp]^2 + 
    16*xp*Log[xp]^2 + (32*Log[xp]^2)/(1 + xp) + 64*Log[xp]*Log[1 + xp] - 
    64*xp*Log[xp]*Log[1 + xp] - (128*Log[xp]*Log[1 + xp])/(1 + xp)), 
 "Subscript[P^(1,1),{qq},S]" -> 0, "Subscript[P^(2,0),{qq},NS]" -> 
  Cf*nf*Tf*(-16/9 - (4*delta1mxp)/3 - 160/(9*(1 - xp)) + (176*xp)/9 - 
     (32*delta1mxp*zeta2)/3 + (16*Log[xp])/3 - (32*Log[xp])/(3*(1 - xp)) + 
     (16*xp*Log[xp])/3) + Cf^2*(-40 + 3*delta1mxp + 40*xp - 
     24*delta1mxp*zeta2 + 48*delta1mxp*zeta3 - (24*Log[xp])/(1 - xp) - 
     16*xp*Log[xp] + 16*Log[1 - xp]*Log[xp] - (32*Log[1 - xp]*Log[xp])/
      (1 - xp) + 16*xp*Log[1 - xp]*Log[xp] - 4*Log[xp]^2 - 4*xp*Log[xp]^2) + 
   Ca*Cf*(212/9 + (17*delta1mxp)/3 + 536/(9*(1 - xp)) - (748*xp)/9 + 
     8*zeta2 + (88*delta1mxp*zeta2)/3 - (16*zeta2)/(1 - xp) + 8*xp*zeta2 - 
     24*delta1mxp*zeta3 - (20*Log[xp])/3 + (88*Log[xp])/(3*(1 - xp)) - 
     (20*xp*Log[xp])/3 - 4*Log[xp]^2 + (8*Log[xp]^2)/(1 - xp) - 
     4*xp*Log[xp]^2), "Subscript[P^(2,0),{q Overline[q]}]" -> 
  Cf^2*(32 - 32*xp + 16*zeta2 - 16*xp*zeta2 - (32*zeta2)/(1 + xp) + 
     32*Li[2, -xp] - 32*xp*Li[2, -xp] - (64*Li[2, -xp])/(1 + xp) + 
     16*Log[xp] + 16*xp*Log[xp] - 8*Log[xp]^2 + 8*xp*Log[xp]^2 + 
     (16*Log[xp]^2)/(1 + xp) + 32*Log[xp]*Log[1 + xp] - 
     32*xp*Log[xp]*Log[1 + xp] - (64*Log[xp]*Log[1 + xp])/(1 + xp)) + 
   Ca*Cf*(-16 + 16*xp - 8*zeta2 + 8*xp*zeta2 + (16*zeta2)/(1 + xp) - 
     16*Li[2, -xp] + 16*xp*Li[2, -xp] + (32*Li[2, -xp])/(1 + xp) - 
     8*Log[xp] - 8*xp*Log[xp] + 4*Log[xp]^2 - 4*xp*Log[xp]^2 - 
     (8*Log[xp]^2)/(1 + xp) - 16*Log[xp]*Log[1 + xp] + 
     16*xp*Log[xp]*Log[1 + xp] + (32*Log[xp]*Log[1 + xp])/(1 + xp)), 
 "Subscript[P^(2,0),{qq},S]" -> Cf*(-8 + 80/(9*xp) + 24*xp - (224*xp^2)/9 + 4*Log[xp] + 
    20*xp*Log[xp] + (32*xp^2*Log[xp])/3 - 4*Log[xp]^2 - 4*xp*Log[xp]^2), 
 "Subscript[PT^(1,0),{gg}]" -> (-8*delta1mzp*nf*Tf)/3 + 
   Ca*(-16 + (22*delta1mzp)/3 + 8/(1 - zp) + 8/zp + 8*zp - 8*zp^2), 
 "Subscript[PT^(1,0),{gq}]" -> Cf*(-8 + 8/zp + 4*zp), 
 "Subscript[PT^(1,1),{gq}]" -> Cf*eq^2*(-4 + 128*zeta2 - (128*zeta2)/zp + 36*zp - 64*zeta2*zp - 
    128*Li[2, 1 - zp] + (128*Li[2, 1 - zp])/zp + 64*zp*Li[2, 1 - zp] + 
    16*zp*Log[1 - zp] - 16*Log[1 - zp]^2 + (16*Log[1 - zp]^2)/zp + 
    8*zp*Log[1 - zp]^2 - 64*Log[zp] + 4*zp*Log[zp] - 64*Log[1 - zp]*Log[zp] + 
    (64*Log[1 - zp]*Log[zp])/zp + 32*zp*Log[1 - zp]*Log[zp] + 8*Log[zp]^2 - 
    4*zp*Log[zp]^2), "Subscript[PT^(2,0),{gq}]" -> 
  Cf^2*(-4 + 128*zeta2 - (128*zeta2)/zp + 36*zp - 64*zeta2*zp - 
     128*Li[2, 1 - zp] + (128*Li[2, 1 - zp])/zp + 64*zp*Li[2, 1 - zp] + 
     16*zp*Log[1 - zp] - 16*Log[1 - zp]^2 + (16*Log[1 - zp]^2)/zp + 
     8*zp*Log[1 - zp]^2 - 64*Log[zp] + 4*zp*Log[zp] - 
     64*Log[1 - zp]*Log[zp] + (64*Log[1 - zp]*Log[zp])/zp + 
     32*zp*Log[1 - zp]*Log[zp] + 8*Log[zp]^2 - 4*zp*Log[zp]^2) + 
   Ca*Cf*(40 - 96*zeta2 + 136/(9*zp) + (128*zeta2)/zp - 8*zp + 64*zeta2*zp - 
     (352*zp^2)/9 + 128*Li[2, 1 - zp] - (128*Li[2, 1 - zp])/zp - 
     64*zp*Li[2, 1 - zp] + 32*Li[2, -zp] + (32*Li[2, -zp])/zp + 
     16*zp*Li[2, -zp] - 16*zp*Log[1 - zp] + 16*Log[1 - zp]^2 - 
     (16*Log[1 - zp]^2)/zp - 8*zp*Log[1 - zp]^2 + 64*Log[zp] - 
     (48*Log[zp])/zp + 72*zp*Log[zp] + (64*zp^2*Log[zp])/3 + 
     32*Log[1 - zp]*Log[zp] - (32*Log[1 - zp]*Log[zp])/zp - 
     16*zp*Log[1 - zp]*Log[zp] - 16*Log[zp]^2 - (32*Log[zp]^2)/zp - 
     24*zp*Log[zp]^2 + 32*Log[zp]*Log[1 + zp] + (32*Log[zp]*Log[1 + zp])/zp + 
     16*zp*Log[zp]*Log[1 + zp]), "Subscript[PT^(0,1),{phph}]" -> (-8*delta1mzp*Sumef2)/3, 
 "Subscript[PT^(0,1),{phq}]" -> eq^2*(-8 + 8/zp + 4*zp), 
 "Subscript[PT^(0,2),{phq}]" -> eq^4*(-4 + 128*zeta2 - (128*zeta2)/zp + 36*zp - 64*zeta2*zp - 
    128*Li[2, 1 - zp] + (128*Li[2, 1 - zp])/zp + 64*zp*Li[2, 1 - zp] + 
    16*zp*Log[1 - zp] - 16*Log[1 - zp]^2 + (16*Log[1 - zp]^2)/zp + 
    8*zp*Log[1 - zp]^2 - 64*Log[zp] + 4*zp*Log[zp] - 64*Log[1 - zp]*Log[zp] + 
    (64*Log[1 - zp]*Log[zp])/zp + 32*zp*Log[1 - zp]*Log[zp] + 8*Log[zp]^2 - 
    4*zp*Log[zp]^2), "Subscript[PT^(1,1),{phq}]" -> Cf*eq^2*(-4 + 128*zeta2 - (128*zeta2)/zp + 
    36*zp - 64*zeta2*zp - 128*Li[2, 1 - zp] + (128*Li[2, 1 - zp])/zp + 
    64*zp*Li[2, 1 - zp] + 16*zp*Log[1 - zp] - 16*Log[1 - zp]^2 + 
    (16*Log[1 - zp]^2)/zp + 8*zp*Log[1 - zp]^2 - 64*Log[zp] + 4*zp*Log[zp] - 
    64*Log[1 - zp]*Log[zp] + (64*Log[1 - zp]*Log[zp])/zp + 
    32*zp*Log[1 - zp]*Log[zp] + 8*Log[zp]^2 - 4*zp*Log[zp]^2), 
 "Subscript[PT^(1,0),{qg}]" -> 2 - 4*zp + 4*zp^2, "Subscript[PT^(0,1),{qph}]" -> eq^2*N*(4 - 8*zp + 8*zp^2), 
 "Subscript[PT^(0,1),{qq}]" -> eq^2*(-4 + 6*delta1mzp + 8/(1 - zp) - 4*zp), 
 "Subscript[PT^(0,2),{qq},NS]" -> eq^2*Sumef2*(-16/9 - (4*delta1mzp)/3 - 
     (32*delta1mzp*zeta2)/3 - 160/(9*(1 - zp)) + (176*zp)/9 + 
     (16*Log[zp])/3 - (32*Log[zp])/(3*(1 - zp)) + (16*zp*Log[zp])/3) + 
   eq^4*(-40 + 3*delta1mzp - 24*delta1mzp*zeta2 + 48*delta1mzp*zeta3 + 
     40*zp - 40*Log[zp] + (24*Log[zp])/(1 - zp) - 24*zp*Log[zp] - 
     16*Log[1 - zp]*Log[zp] + (32*Log[1 - zp]*Log[zp])/(1 - zp) - 
     16*zp*Log[1 - zp]*Log[zp] + 20*Log[zp]^2 - (32*Log[zp]^2)/(1 - zp) + 
     20*zp*Log[zp]^2), "Subscript[PT^(0,2),{q Overline[q]}]" -> 
  eq^4*(32 + 16*zeta2 - 32*zp - 16*zeta2*zp - (32*zeta2)/(1 + zp) + 
    32*Li[2, -zp] - 32*zp*Li[2, -zp] - (64*Li[2, -zp])/(1 + zp) + 
    16*Log[zp] + 16*zp*Log[zp] - 8*Log[zp]^2 + 8*zp*Log[zp]^2 + 
    (16*Log[zp]^2)/(1 + zp) + 32*Log[zp]*Log[1 + zp] - 
    32*zp*Log[zp]*Log[1 + zp] - (64*Log[zp]*Log[1 + zp])/(1 + zp)), 
 "Subscript[PT^(0,2),{qq},S]" -> eq^4*N*(-64 - 160/(9*zp) + 32*zp + (448*zp^2)/9 - 40*Log[zp] - 
    72*zp*Log[zp] - (64*zp^2*Log[zp])/3 + 8*Log[zp]^2 + 8*zp*Log[zp]^2), 
 "Subscript[PT^(1,0),{qq}]" -> Cf*(-4 + 6*delta1mzp + 8/(1 - zp) - 4*zp), 
 "Subscript[PT^(1,1),{qq},NS]" -> Cf*eq^2*(-80 + 6*delta1mzp - 48*delta1mzp*zeta2 + 
    96*delta1mzp*zeta3 + 80*zp - 80*Log[zp] + (48*Log[zp])/(1 - zp) - 
    48*zp*Log[zp] - 32*Log[1 - zp]*Log[zp] + (64*Log[1 - zp]*Log[zp])/
     (1 - zp) - 32*zp*Log[1 - zp]*Log[zp] + 40*Log[zp]^2 - 
    (64*Log[zp]^2)/(1 - zp) + 40*zp*Log[zp]^2), 
 "Subscript[PT^(1,1),{q Overline[q]}]" -> Cf*eq^2*(64 + 32*zeta2 - 64*zp - 32*zeta2*zp - 
    (64*zeta2)/(1 + zp) + 64*Li[2, -zp] - 64*zp*Li[2, -zp] - 
    (128*Li[2, -zp])/(1 + zp) + 32*Log[zp] + 32*zp*Log[zp] - 16*Log[zp]^2 + 
    16*zp*Log[zp]^2 + (32*Log[zp]^2)/(1 + zp) + 64*Log[zp]*Log[1 + zp] - 
    64*zp*Log[zp]*Log[1 + zp] - (128*Log[zp]*Log[1 + zp])/(1 + zp)), 
 "Subscript[PT^(1,1),{qq},S]" -> 0, "Subscript[PT^(2,0),{qq},NS]" -> 
  Cf*nf*Tf*(-16/9 - (4*delta1mzp)/3 - (32*delta1mzp*zeta2)/3 - 
     160/(9*(1 - zp)) + (176*zp)/9 + (16*Log[zp])/3 - 
     (32*Log[zp])/(3*(1 - zp)) + (16*zp*Log[zp])/3) + 
   Ca*Cf*(212/9 + (17*delta1mzp)/3 + 8*zeta2 + (88*delta1mzp*zeta2)/3 - 
     24*delta1mzp*zeta3 + 536/(9*(1 - zp)) - (16*zeta2)/(1 - zp) - 
     (748*zp)/9 + 8*zeta2*zp - (20*Log[zp])/3 + (88*Log[zp])/(3*(1 - zp)) - 
     (20*zp*Log[zp])/3 - 4*Log[zp]^2 + (8*Log[zp]^2)/(1 - zp) - 
     4*zp*Log[zp]^2) + Cf^2*(-40 + 3*delta1mzp - 24*delta1mzp*zeta2 + 
     48*delta1mzp*zeta3 + 40*zp - 40*Log[zp] + (24*Log[zp])/(1 - zp) - 
     24*zp*Log[zp] - 16*Log[1 - zp]*Log[zp] + (32*Log[1 - zp]*Log[zp])/
      (1 - zp) - 16*zp*Log[1 - zp]*Log[zp] + 20*Log[zp]^2 - 
     (32*Log[zp]^2)/(1 - zp) + 20*zp*Log[zp]^2), 
 "Subscript[PT^(2,0),{q Overline[q]}]" -> Cf^2*(32 + 16*zeta2 - 32*zp - 16*zeta2*zp - 
     (32*zeta2)/(1 + zp) + 32*Li[2, -zp] - 32*zp*Li[2, -zp] - 
     (64*Li[2, -zp])/(1 + zp) + 16*Log[zp] + 16*zp*Log[zp] - 8*Log[zp]^2 + 
     8*zp*Log[zp]^2 + (16*Log[zp]^2)/(1 + zp) + 32*Log[zp]*Log[1 + zp] - 
     32*zp*Log[zp]*Log[1 + zp] - (64*Log[zp]*Log[1 + zp])/(1 + zp)) + 
   Ca*Cf*(-16 - 8*zeta2 + 16*zp + 8*zeta2*zp + (16*zeta2)/(1 + zp) - 
     16*Li[2, -zp] + 16*zp*Li[2, -zp] + (32*Li[2, -zp])/(1 + zp) - 
     8*Log[zp] - 8*zp*Log[zp] + 4*Log[zp]^2 - 4*zp*Log[zp]^2 - 
     (8*Log[zp]^2)/(1 + zp) - 16*Log[zp]*Log[1 + zp] + 
     16*zp*Log[zp]*Log[1 + zp] + (32*Log[zp]*Log[1 + zp])/(1 + zp)), 
 "Subscript[PT^(2,0),{qq},S]" -> Cf*(-32 - 80/(9*zp) + 16*zp + (224*zp^2)/9 - 20*Log[zp] - 
    36*zp*Log[zp] - (32*zp^2*Log[zp])/3 + 4*Log[zp]^2 + 4*zp*Log[zp]^2)};
 
 
Print[" ---------------------------------------------------------------------- "];
Print[" ---------------------------------------------------------------------- "];
 
SpZ[[#,1]]&/@Range[Length[SpZ]]


==> anc/UnPol.m <==
(* ::Package:: *)

(* 
Paper Name: NNLO QCD\[CircleTimes]QED corrections to unpolarized and polarized SIDIS
Authors: Saurav Goyal, Roman Lee, Sven-Olaf Moch, Vaibhav Pathak and V. Ravindran
Date: October 2025
*)

(* This File contains unpolarized coefficient function Subscript[\[ScriptCapitalC], {I,ab}] for I=1,2, see of eq. (5) upto NNLO in QCD\[CircleTimes]QED. *)

(*
Symbols/Functions used:
Q2 = Q^2, xp = x', zp = z', 
Log[a]   = Natural Logarithm for a,
PolyLog[a,b] = Polylogarithmic function,
ArcTan[a]= Tangent Inverse function,
InvTanInt[a] = Integrate[ ArcTan[u]/u,{u,0,a}], 
lqf = Log[Q2/muF2].
All CFs are real-valued and continuous throughout the entire kinematic region, 0<=xp,zp<=1.

zeta2, zeta3, . . . are the usual Zeta function with, zeta2 = Pi^2/6 and so on. 
muF2 is the square of factorisation scale,
as is the Strong Coupling constant at muF2 scale,

Plus Distributions are defined as,
Dxp[a] = Subscript[[Log^a(1-xp)/(1-xp)], +], Dzp[a] = Subscript[[Log^a(1-zp)/(1-zp)], +],
delta1mxp = DiracDelta[1-xp], delta1mzp = DiracDelta[1-zp],

Ca = N and Cf = (N^2-1)/(2 N) in SU(N) gauge theory. N=3 for QCD, Tf = 1/2. 
nf is the number of active light quark flavours.

Notation:
Subscript[\[ScriptCapitalC], {I,ab}]= \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(\[Infinity]\)], \(i, j = 0\)]\(
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(s\)]\((muF2)\))\), \(i\)]
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(e\)]\((muF2)\))\), \(j\)]\ Subscript[\[ScriptCapitalC]^\((i, j)\), {I, ab}]\)\);
here, (i,j) corresponds to (QCD,QED) expansion and ab means `a' initiated and `b' fragmenting parton and I = 1,2.
`a' or `b' can be: q(quark), OverBar[q](anti-quark), g(gluon), ph(photon). 
Also, q' denotes the quark with different flavor from that of q.
 
(***************************************************)
(* NLO *)
(* Pure QCD: (i=1,j=0) *)
Subscript[\[ScriptCapitalC]^(1,0),{I,qq}]= Subscript[\[ScriptCapitalC]^(1,0), {I,OverBar[q] OverBar[q]}] = (eq^2)*Subscript[C^(1,0),{I,qq}],
Subscript[\[ScriptCapitalC]^(1,0),{I,qg}]= Subscript[\[ScriptCapitalC]^(1,0), {I,OverBar[q] g}] = (eq^2)*Subscript[C^(1,0),{I,qg}],
Subscript[\[ScriptCapitalC]^(1,0),{I,gq}]= Subscript[\[ScriptCapitalC]^(1,0), {I,g OverBar[q]}] = (eq^2)*Subscript[C^(1,0),{I,gq}].

(* Pure QED: (i=0,j=1) *)
Subscript[\[ScriptCapitalC]^(0,1),{I,qq}] = Subscript[\[ScriptCapitalC]^(0,1), {I,OverBar[q] OverBar[q]}] = (eq^4)*Subscript[C^(0,1),{I,qq}],
Subscript[\[ScriptCapitalC]^(0,1),{I,qph}]= Subscript[\[ScriptCapitalC]^(0,1), {I,OverBar[q] ph}] = (eq^4)*Subscript[C^(0,1),{I,qph}],
Subscript[\[ScriptCapitalC]^(0,1),{I,phq}]= Subscript[\[ScriptCapitalC]^(0,1), {I,ph OverBar[q]}] = (eq^4)*Subscript[C^(0,1),{I,phq}].
(***************************************************)

(*NNLO*)
(* Pure QCD: (i=2,j=0) *)
Subscript[\[ScriptCapitalC]^(2,0),{I,qq}] = Subscript[\[ScriptCapitalC]^(2,0),{I,OverBar[q] OverBar[q]}] = (eq^2)*Subscript[C^(2,0),{I,qq,NS}] + (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\))*Subscript[C^(2,0),{I,qq,PS}],
Subscript[\[ScriptCapitalC]^(2,0),{I,qg}] = Subscript[\[ScriptCapitalC]^(2,0),{I,OverBar[q] g}]  = (eq^2)*Subscript[C^(2,0),{I,qg}],
Subscript[\[ScriptCapitalC]^(2,0),{I,gq}] = Subscript[\[ScriptCapitalC]^(2,0),{I,g OverBar[q]}]  = (eq^2)*Subscript[C^(2,0),{I,gq}],
Subscript[\[ScriptCapitalC]^(2,0),{I,gg}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\))*Subscript[C^(2,0),{I,gg}],
Subscript[\[ScriptCapitalC]^(2,0),{I,q OverBar[q]}]= Subscript[\[ScriptCapitalC]^(2,0),{I,OverBar[q] q}]   = (eq^2)*Subscript[C^(2,0),{I,q OverBar[q]}],
Subscript[\[ScriptCapitalC]^(2,0),{I,qq'}] = Subscript[\[ScriptCapitalC]^(2,0),{I,OverBar[q] OverBar[q]'}] = (eq^2)*Subscript[C^(2,0),{I,qq',[1]}] + (eq'^2)* Subscript[C^(2,0),{I,qq',[2]}] + (eq*eq')*Subscript[C^(2,0),{I,qq',[3]}],
Subscript[\[ScriptCapitalC]^(2,0),{I,q OverBar[q]'}]= Subscript[\[ScriptCapitalC]^(2,0),{I,OverBar[q] q'}] = (eq^2)*Subscript[C^(2,0),{I,qq',[1]}] + (eq'^2)* Subscript[C^(2,0),{I,qq',[2]}] - (eq*eq')*Subscript[C^(2,0),{I,qq',[3]}].

(* Pure QED: (i=0,j=2) *)
Subscript[\[ScriptCapitalC]^(0,2),{I,qq}]   = Subscript[\[ScriptCapitalC]^(0,2),{I,OverBar[q] OverBar[q]}] = (eq^6)*Subscript[C^(0,2),{I,qq,[1]}] + eq^4*(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(ef_{i}^2\)\))*Subscript[C^(0,2),{I,qq,[2]}] + eq^2*(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(ef_{i}^4\)\))*Subscript[C^(0,2),{I,qq,[3]}],
Subscript[\[ScriptCapitalC]^(0,2),{I,qph}]  = Subscript[\[ScriptCapitalC]^(0,2),{I,OverBar[q] ph}]  = (eq^6)*Subscript[C^(0,2),{I,qph}],
Subscript[\[ScriptCapitalC]^(0,2),{I,phq}]  = Subscript[\[ScriptCapitalC]^(0,2),{I,ph OverBar[q]}]  = (eq^6)*Subscript[C^(0,2),{I,phq}],
Subscript[\[ScriptCapitalC]^(0,2),{I,phph}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(ef_{i}^6\)\))*Subscript[C^(0,2),{I,phph}],
Subscript[\[ScriptCapitalC]^(0,2),{I,q OverBar[q]}]= Subscript[\[ScriptCapitalC]^(0,2),{I,OverBar[q] q}]   = (eq^6)*Subscript[C^(0,2),{I,q OverBar[q]}],
Subscript[\[ScriptCapitalC]^(0,2),{I,qq'}] = Subscript[\[ScriptCapitalC]^(0,2),{I,OverBar[q] OverBar[q]'}] = (eq^4*eq'^2)*Subscript[C^(0,2),{I,qq',[1]}] + (eq^2*eq'^4)* Subscript[C^(0,2),{I,qq',[2]}] + (eq^3*eq'^3)*Subscript[C^(0,2),{I,qq',[3]}],
Subscript[\[ScriptCapitalC]^(0,2),{I,q OverBar[q]'}]= Subscript[\[ScriptCapitalC]^(0,2),{I,OverBar[q] q'}] = (eq^4*eq'^2)*Subscript[C^(0,2),{I,qq',[1]}] + (eq^2*eq'^4)* Subscript[C^(0,2),{I,qq',[2]}] - (eq^3*eq'^3)*Subscript[C^(0,2),{I,qq',[3]}].

(* Mixed QCD\[CircleTimes]QED: (i=1,j=1) *)
Subscript[\[ScriptCapitalC]^(1,1),{I,qq}]  = Subscript[\[ScriptCapitalC]^(1,1),{I,OverBar[q] OverBar[q]}] = (eq^4)*Subscript[C^(1,1),{I,qq}] 
Subscript[\[ScriptCapitalC]^(1,1),{I,qg}]  = Subscript[\[ScriptCapitalC]^(1,1),{I,OverBar[q] g}]  = (eq^4)*Subscript[C^(1,1),{I,qg}],
Subscript[\[ScriptCapitalC]^(1,1),{I,qph}] = Subscript[\[ScriptCapitalC]^(1,1),{I,OverBar[q] ph}] = (eq^4)*Subscript[C^(1,1),{I,qph}],
Subscript[\[ScriptCapitalC]^(1,1),{I,gq}]  = Subscript[\[ScriptCapitalC]^(1,1),{I,g OverBar[q]}]  = (eq^4)*Subscript[C^(1,1),{I,gq}],
Subscript[\[ScriptCapitalC]^(1,1),{I,phq}] = Subscript[\[ScriptCapitalC]^(1,1),{I,ph OverBar[q]}] = (eq^4)*Subscript[C^(1,1),{I,phq}],
Subscript[\[ScriptCapitalC]^(1,1),{I,q OverBar[q]}]= Subscript[\[ScriptCapitalC]^(1,1),{I,OverBar[q] q}]  = (eq^4)*Subscript[C^(1,1),{I,q OverBar[q]}],
Subscript[\[ScriptCapitalC]^(1,1),{I,gph}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^4\)\))*Subscript[C^(1,1),{I,gph}],
Subscript[\[ScriptCapitalC]^(1,1),{I,phg}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^4\)\))*Subscript[C^(1,1),{I,phg}].
(***************************************************)

Above, eq is the electric charge of quark q, eq' is the electric charge of quark q'.
(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^k\)\)) = (\!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(nf\)], \(i\)]\ \(\((eq_{i})\)^k\)\)), nf is the number of quark flavours. 
(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(ef_{i}^k\)\)) = (\!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(nf\)], \(i\)]\ \(N*\((eq_{i})\)^k\)\) + \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(nL\)], \(i\)]\ \(\((el_{i})\)^k\)\)), el is the electric charge of lepton and nL is the number of lepton flavours. 

*)



UnPol={"Subscript[C^(0,0),{1,qq}]" -> delta1mxp*delta1mzp, "Subscript[C^(0,0),{2,qq}]" -> delta1mxp*delta1mzp, 
 "Subscript[C^(1,0),{1,gq}]" -> delta1mzp*lqf*(1 - 2*xp + 2*xp^2) - 
   ((1 - 2*xp + 2*xp^2)*(-1 + 2*zp))/zp + (1 - 2*xp + 2*xp^2)*Dzp[0] + 
   delta1mzp*(-2*(-1 + xp)*xp + (1 - 2*xp + 2*xp^2)*Log[1 - xp] + 
     (-1 + 2*xp - 2*xp^2)*Log[xp]), 
 "Subscript[C^(1,0),{2,gq}]" -> delta1mzp*lqf*(1 - 2*xp + 2*xp^2) - 
   (-1 + 2*xp - 2*xp^2 + 2*zp - 12*xp*zp + 12*xp^2*zp)/zp + 
   (1 - 2*xp + 2*xp^2)*Dzp[0] + delta1mzp*(-2*(-1 + xp)*xp + 
     (1 - 2*xp + 2*xp^2)*Log[1 - xp] + (-1 + 2*xp - 2*xp^2)*Log[xp]), 
 "Subscript[C^(0,1),{1,phq}]" -> 2*delta1mzp*lqf*N*(1 - 2*xp + 2*xp^2) + 
   N*((-2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp))/zp + 2*(1 - 2*xp + 2*xp^2)*
      Dzp[0] + delta1mzp*(-4*(-1 + xp)*xp + 2*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp] - 2*(1 - 2*xp + 2*xp^2)*Log[xp])), 
 "Subscript[C^(0,1),{2,phq}]" -> 2*delta1mzp*lqf*N*(1 - 2*xp + 2*xp^2) + 
   N*((-2*(-1 + 2*xp - 2*xp^2 + 2*zp - 12*xp*zp + 12*xp^2*zp))/zp + 
     2*(1 - 2*xp + 2*xp^2)*Dzp[0] + delta1mzp*(-4*(-1 + xp)*xp + 
       2*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 2*(1 - 2*xp + 2*xp^2)*Log[xp])), 
 "Subscript[C^(1,0),{1,qg}]" -> (2*Cf*delta1mxp*lqf*(2 - 2*zp + zp^2))/zp + 
   Cf*((-2*(1 + xp - 2*zp - 2*xp*zp + 2*xp*zp^2))/zp + 
     (2*(2 - 2*zp + zp^2)*Dxp[0])/zp + 
     delta1mxp*(2*zp + (2*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (2*(2 - 2*zp + zp^2)*Log[zp])/zp)), 
 "Subscript[C^(1,0),{2,qg}]" -> (2*Cf*delta1mxp*lqf*(2 - 2*zp + zp^2))/zp + 
   Cf*((-2*(1 + xp - 2*zp - 6*xp*zp + 6*xp*zp^2))/zp + 
     (2*(2 - 2*zp + zp^2)*Dxp[0])/zp + 
     delta1mxp*(2*zp + (2*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (2*(2 - 2*zp + zp^2)*Log[zp])/zp)), 
 "Subscript[C^(0,1),{1,qph}]" -> (2*delta1mxp*lqf*(2 - 2*zp + zp^2))/zp - 
   (2*(1 + xp - 2*zp - 2*xp*zp + 2*xp*zp^2))/zp + 
   (2*(2 - 2*zp + zp^2)*Dxp[0])/zp + 
   delta1mxp*(2*zp + (2*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
     (2*(2 - 2*zp + zp^2)*Log[zp])/zp), 
 "Subscript[C^(0,1),{2,qph}]" -> (2*delta1mxp*lqf*(2 - 2*zp + zp^2))/zp - 
   (2*(1 + xp - 2*zp - 6*xp*zp + 6*xp*zp^2))/zp + 
   (2*(2 - 2*zp + zp^2)*Dxp[0])/zp + 
   delta1mxp*(2*zp + (2*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
     (2*(2 - 2*zp + zp^2)*Log[zp])/zp), 
 "Subscript[C^(0,1),{1,qq}]" -> -16*delta1mxp*delta1mzp + 4*(1 + xp*zp) - 2*(1 + zp)*Dxp[0] + 
   4*delta1mzp*Dxp[1] - 2*(1 + xp)*Dzp[0] + 4*Dxp[0]*Dzp[0] + 
   lqf*(6*delta1mxp*delta1mzp - 2*delta1mzp*(1 + xp) - 2*delta1mxp*(1 + zp) + 
     4*delta1mzp*Dxp[0] + 4*delta1mxp*Dzp[0]) + 4*delta1mxp*Dzp[1] + 
   delta1mzp*(-2*(-1 + xp) - 2*(1 + xp)*Log[1 - xp] + 
     (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
   delta1mxp*(-2*(-1 + zp) - 2*(1 + zp)*Log[1 - zp] - 
     (2*(1 + zp^2)*Log[zp])/(-1 + zp)), 
 "Subscript[C^(0,1),{2,qq}]" -> -16*delta1mxp*delta1mzp + 4*(1 + 3*xp*zp) - 2*(1 + zp)*Dxp[0] + 
   4*delta1mzp*Dxp[1] - 2*(1 + xp)*Dzp[0] + 4*Dxp[0]*Dzp[0] + 
   lqf*(6*delta1mxp*delta1mzp - 2*delta1mzp*(1 + xp) - 2*delta1mxp*(1 + zp) + 
     4*delta1mzp*Dxp[0] + 4*delta1mxp*Dzp[0]) + 4*delta1mxp*Dzp[1] + 
   delta1mzp*(-2*(-1 + xp) - 2*(1 + xp)*Log[1 - xp] + 
     (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
   delta1mxp*(-2*(-1 + zp) - 2*(1 + zp)*Log[1 - zp] - 
     (2*(1 + zp^2)*Log[zp])/(-1 + zp)), 
 "Subscript[C^(1,0),{1,qq}]" -> Cf*lqf*(6*delta1mxp*delta1mzp - 2*delta1mzp*(1 + xp) - 
     2*delta1mxp*(1 + zp) + 4*delta1mzp*Dxp[0] + 4*delta1mxp*Dzp[0]) + 
   Cf*(-16*delta1mxp*delta1mzp + 4*(1 + xp*zp) - 2*(1 + zp)*Dxp[0] + 
     4*delta1mzp*Dxp[1] - 2*(1 + xp)*Dzp[0] + 4*Dxp[0]*Dzp[0] + 
     4*delta1mxp*Dzp[1] + delta1mzp*(-2*(-1 + xp) - 2*(1 + xp)*Log[1 - xp] + 
       (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-2*(-1 + zp) - 2*(1 + zp)*Log[1 - zp] - 
       (2*(1 + zp^2)*Log[zp])/(-1 + zp))), 
 "Subscript[C^(1,0),{2,qq}]" -> Cf*lqf*(6*delta1mxp*delta1mzp - 2*delta1mzp*(1 + xp) - 
     2*delta1mxp*(1 + zp) + 4*delta1mzp*Dxp[0] + 4*delta1mxp*Dzp[0]) + 
   Cf*(-16*delta1mxp*delta1mzp + 4*(1 + 3*xp*zp) - 2*(1 + zp)*Dxp[0] + 
     4*delta1mzp*Dxp[1] - 2*(1 + xp)*Dzp[0] + 4*Dxp[0]*Dzp[0] + 
     4*delta1mxp*Dzp[1] + delta1mzp*(-2*(-1 + xp) - 2*(1 + xp)*Log[1 - xp] + 
       (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-2*(-1 + zp) - 2*(1 + zp)*Log[1 - zp] - 
       (2*(1 + zp^2)*Log[zp])/(-1 + zp))), 
 "Subscript[C^(2,0),{1,gg}]" -> (4*Cf*lqf^2*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2))/zp + 
   Cf*lqf*((2*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 
        3*zp^2 + 2*xp*zp^2 + 4*xp^2*zp^2))/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (4*(3 - 6*xp + 8*xp^2 - 2*zp + 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        4*xp^2*zp^2)*Log[xp])/zp + (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*
       Log[1 - zp])/zp - 16*(1 - 2*xp + 2*xp^2)*Log[zp]) + 
   Ca*(-1/2*((-1 + zp)*(-5*xp + 5*xp^2 - 5*zp - 3*xp*zp - 85*xp^2*zp + 
         125*xp^3*zp - 5*xp*zp^2 + 5*xp^2*zp^2))/(xp*zp^2) + 
     (4*Pi^2*(-2 + 6*xp - 4*xp^2 + 3*zp - 4*xp*zp - 2*zp^2 + 6*xp*zp^2 + 
        3*zp^3 - 4*xp*zp^3 + 6*xp^2*zp^3))/(3*(-1 + zp)*zp*(1 + zp)) + 
     ((-5*xp^2 - 18*xp*zp - 90*xp^3*zp - 5*zp^2 - 44*xp^2*zp^2 + 
        35*xp^4*zp^2 - 18*xp*zp^3 - 90*xp^3*zp^3 - 5*xp^2*zp^4)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (4*xp^(3/2)*zp^(5/2)) + 
     ((8*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
       ((-1 + zp)*(5*xp + 5*xp^2 - 5*zp + 71*xp*zp + 63*xp^2*zp + 
          35*xp^3*zp + 5*xp*zp^2 + 5*xp^2*zp^2))/(4*xp*zp^2))*Log[xp] - 
     ((-5*xp^2 - 18*xp*zp - 90*xp^3*zp - 5*zp^2 - 44*xp^2*zp^2 + 
        35*xp^4*zp^2 - 18*xp*zp^3 - 90*xp^3*zp^3 - 5*xp^2*zp^4)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(4*xp^(3/2)*zp^(5/2)) - 
     ((-5*xp^2 - 18*xp*zp - 90*xp^3*zp - 5*zp^2 - 44*xp^2*zp^2 + 
        35*xp^4*zp^2 - 18*xp*zp^3 - 90*xp^3*zp^3 - 5*xp^2*zp^4)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(4*xp^(3/2)*zp^(5/2)) - 
     (8*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[1 - xp]*Log[xp])/(zp*(1 + zp)) + 
     (4*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*Log[xp]^2)/
      ((-1 + zp)*zp*(1 + zp)) + (8*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[xp]*Log[1 + xp])/((-1 + zp)*zp) + 
     ((-8*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
       ((-1 + xp)*(1 + zp)*(-5*xp + 5*zp + 44*xp*zp + 77*xp^2*zp - 
          5*xp*zp^2))/(4*xp*zp^2))*Log[zp] + 
     ((-5*xp^2 - 18*xp*zp - 90*xp^3*zp - 5*zp^2 - 44*xp^2*zp^2 + 
        35*xp^4*zp^2 - 18*xp*zp^3 - 90*xp^3*zp^3 - 5*xp^2*zp^4)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(4*xp^(3/2)*zp^(5/2)) - 
     ((-5*xp^2 - 18*xp*zp - 90*xp^3*zp - 5*zp^2 - 44*xp^2*zp^2 + 
        35*xp^4*zp^2 - 18*xp*zp^3 - 90*xp^3*zp^3 - 5*xp^2*zp^4)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(4*xp^(3/2)*zp^(5/2)) - 
     (8*(1 + 2*xp)*(1 + zp)*Log[xp]*Log[zp])/zp - 
     (4*(-1 + 2*xp - 2*xp^2 + 2*zp - 4*xp*zp - zp^2 + 2*xp*zp^2 + 2*zp^3 - 
        4*xp*zp^3 + 4*xp^2*zp^3)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) - 
     (8*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*zp*(1 + zp)) + (8*(2*xp + zp + 2*xp*zp^2 + zp^3 + 
        2*xp^2*zp^3)*Log[zp]*Log[xp + zp])/((-1 + zp)*zp*(1 + zp)) - 
     (8*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + zp)*zp*(1 + zp)) - (8*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*
       Log[zp]*Log[1 + xp*zp])/((-1 + zp)*zp*(1 + zp)) - 
     (16*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/zp - 
     (16*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (16*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) + 
     (8*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, -xp])/((-1 + zp)*zp) - 
     (8*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, xp])/(zp*(1 + zp)) + 
     (8*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*zp*(1 + zp)) - (8*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*
       PolyLog[2, -(xp*zp)])/((-1 + zp)*zp*(1 + zp)) + 
     (16*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) - (16*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp))) + 
   Cf*(-((13 + 4*xp + 8*xp^2 + 2*zp + 8*xp*zp - 36*xp^2*zp - 27*zp^2 + 
        4*xp*zp^2 + 24*xp^2*zp^2)/zp) + 
     (2*Pi^2*(7 - 14*xp + 16*xp^2 - 14*zp + 20*xp*zp - 24*xp^2*zp + 7*zp^2 - 
        18*xp*zp^2 - 4*xp^2*zp^2 - 10*zp^3 + 12*xp*zp^3 + 2*zp^4 - 
        16*xp*zp^4 + 4*xp^2*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
        InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
        InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(Sqrt[xp]*Sqrt[zp]) + 
     (2*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - xp])/zp + 
     (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp - 
     (4*(-7 + 20*xp - 18*xp^2 + 9*zp - 11*xp*zp + 14*xp^2*zp - 4*zp^2 - 
        5*xp*zp^2 + 2*xp^2*zp^2)*Log[xp])/zp + 
     (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
      (Sqrt[xp]*Sqrt[zp]) + (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (8*(1 - 2*xp + 2*xp^2 + zp - 2*xp*zp - 2*zp^2 + 4*xp*zp^2 - 
        2*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (8*(-1 + 2*xp - 3*xp^2 - 2*xp*zp + xp^2*zp - 
        4*xp*zp^2 + xp^2*zp^2 - 2*zp^3 + 2*xp*zp^3 - 3*xp^2*zp^3 + zp^4 - 
        2*xp*zp^4 + 2*xp^2*zp^4)*Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
     (16*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (2*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (4*(3 - 6*xp + 8*xp^2 - 2*zp + 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (2*(23 - 56*xp + 52*xp^2 + 8*zp - 6*xp*zp + 4*xp^2*zp + zp^2 - 
        8*xp*zp^2 + 8*xp^2*zp^2)*Log[zp])/zp - 
     (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
      (Sqrt[xp]*Sqrt[zp]) + (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     16*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[zp] - 
     (4*(3 - 6*xp + 8*xp^2 - 6*zp + 20*xp*zp - 8*xp^2*zp + 4*zp^2 - 
        4*xp*zp^2 + 8*xp^2*zp^2)*Log[xp]*Log[zp])/zp - 
     16*(1 - 2*xp + 2*xp^2)*Log[1 - zp]*Log[zp] - 
     (4*(-2 + 4*xp - 4*xp^2 - 6*zp + 12*xp*zp - 8*xp^2*zp + 3*zp^2 - 
        6*xp*zp^2 + 2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3 + 3*zp^4 - 6*xp*zp^4 + 
        6*xp^2*zp^4)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (16*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (16*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (16*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + zp)*(1 + zp)) + (16*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*
       Log[zp]*Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (16*(1 - 2*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/zp + (32*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (16*(1 - 2*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 
        zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/zp + 
     (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (16*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, -xp])/(-1 + zp) - 
     (4*(-1 + 2*xp - 4*xp^2 + zp - 2*xp*zp - 4*zp^2 + 4*xp*zp^2 + 2*zp^3 - 
        8*xp*zp^3 + 4*xp^2*zp^3)*PolyLog[2, xp])/(zp*(1 + zp)) - 
     16*(1 - 2*xp + 2*xp^2)*PolyLog[2, 1 - zp] - 
     (16*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (16*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*
       PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp)) - 
     (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp))), "Subscript[C^(2,0),{2,gg}]" -> 
  (4*Cf*lqf^2*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2))/zp + 
   Cf*lqf*((2*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 
        11*zp^2 - 22*xp*zp^2 + 36*xp^2*zp^2))/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (4*(3 - 6*xp + 8*xp^2 - 2*zp - 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        8*xp*zp^2 + 4*xp^2*zp^2)*Log[xp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     16*(1 - 6*xp + 6*xp^2)*Log[zp]) + 
   Ca*(-1/2*((-1 + zp)*(xp - xp^2 + zp - 25*xp*zp - 319*xp^2*zp + 
         375*xp^3*zp - 15*xp*zp^2 + 15*xp^2*zp^2))/(xp*zp^2) + 
     (4*Pi^2*(-2 + 6*xp - 4*xp^2 + 3*zp + 4*xp*zp - 12*xp^2*zp - 2*zp^2 + 
        6*xp*zp^2 + 3*zp^3 - 12*xp*zp^3 + 18*xp^2*zp^3))/
      (3*(-1 + zp)*zp*(1 + zp)) + ((xp^2 - 22*xp*zp - 30*xp^3*zp + zp^2 + 
        28*xp^2*zp^2 + 105*xp^4*zp^2 - 6*xp*zp^3 - 270*xp^3*zp^3 - 
        15*xp^2*zp^4)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
        InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
        InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(4*xp^(3/2)*zp^(5/2)) + 
     ((8*(1 - 6*xp + 6*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
       ((-1 + zp)*(-xp - xp^2 + zp + 69*xp*zp + 125*xp^2*zp + 105*xp^3*zp + 
          15*xp*zp^2 + 15*xp^2*zp^2))/(4*xp*zp^2))*Log[xp] - 
     ((xp^2 - 22*xp*zp - 30*xp^3*zp + zp^2 + 28*xp^2*zp^2 + 105*xp^4*zp^2 - 
        6*xp*zp^3 - 270*xp^3*zp^3 - 15*xp^2*zp^4)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(4*xp^(3/2)*zp^(5/2)) - 
     ((xp^2 - 22*xp*zp - 30*xp^3*zp + zp^2 + 28*xp^2*zp^2 + 105*xp^4*zp^2 - 
        6*xp*zp^3 - 270*xp^3*zp^3 - 15*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(4*xp^(3/2)*zp^(5/2)) - 
     (8*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[1 - xp]*Log[xp])/(zp*(1 + zp)) + 
     (4*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[xp]^2)/
      ((-1 + zp)*zp*(1 + zp)) + (8*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + 
        zp^2 + 6*xp*zp^2 + 6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/((-1 + zp)*zp) + 
     ((-8*(1 - 6*xp + 6*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
       ((-1 + xp)*(xp - zp + 37*xp*zp + 135*xp^2*zp - zp^2 + 85*xp*zp^2 + 
          263*xp^2*zp^2 - 15*xp*zp^3))/(4*xp*zp^2))*Log[zp] + 
     ((xp^2 - 22*xp*zp - 30*xp^3*zp + zp^2 + 28*xp^2*zp^2 + 105*xp^4*zp^2 - 
        6*xp*zp^3 - 270*xp^3*zp^3 - 15*xp^2*zp^4)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(4*xp^(3/2)*zp^(5/2)) - 
     ((xp^2 - 22*xp*zp - 30*xp^3*zp + zp^2 + 28*xp^2*zp^2 + 105*xp^4*zp^2 - 
        6*xp*zp^3 - 270*xp^3*zp^3 - 15*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(4*xp^(3/2)*zp^(5/2)) - (8*(1 + 2*xp + zp + 6*xp*zp)*Log[xp]*
       Log[zp])/zp - (4*(-1 + 2*xp - 2*xp^2 + 2*zp + 4*xp*zp - 8*xp^2*zp - 
        zp^2 + 2*xp*zp^2 + 2*zp^3 - 12*xp*zp^3 + 12*xp^2*zp^3)*Log[zp]^2)/
      ((-1 + zp)*zp*(1 + zp)) - (8*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + 
        zp^3 + 6*xp^2*zp^3)*Log[xp]*Log[xp + zp])/((-1 + zp)*zp*(1 + zp)) + 
     (8*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[zp]*
       Log[xp + zp])/((-1 + zp)*zp*(1 + zp)) - 
     (8*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + zp)*zp*(1 + zp)) - (8*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*
       Log[zp]*Log[1 + xp*zp])/((-1 + zp)*zp*(1 + zp)) - 
     (16*(1 - 6*xp + 6*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/zp - 
     (16*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp)) + 
     (16*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) + 
     (8*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, -xp])/((-1 + zp)*zp) - 
     (8*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, xp])/(zp*(1 + zp)) + 
     (8*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*
       PolyLog[2, -(zp/xp)])/((-1 + zp)*zp*(1 + zp)) - 
     (8*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*PolyLog[2, -(xp*zp)])/
      ((-1 + zp)*zp*(1 + zp)) + (16*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 
        6*xp^2*zp + zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) - (16*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp))) + 
   Cf*(-((13 - 124*xp + 136*xp^2 + 34*zp + 232*xp*zp - 292*xp^2*zp - 
        59*zp^2 - 92*xp*zp^2 + 152*xp^2*zp^2)/zp) + 
     (2*Pi^2*(7 - 14*xp + 16*xp^2 - 14*zp - 4*xp*zp - 8*xp^2*zp + 7*zp^2 + 
        22*xp*zp^2 - 20*xp^2*zp^2 - 10*zp^3 + 36*xp*zp^3 - 16*xp^2*zp^3 + 
        2*zp^4 - 56*xp*zp^4 + 20*xp^2*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (2*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 
        28*xp^2*zp - 11*zp^2 - 22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - xp])/zp + 
     (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp - 
     (4*(-7 + 36*xp - 34*xp^2 + 15*zp - xp*zp + 14*xp^2*zp - 10*zp^2 - 
        31*xp*zp^2 + 18*xp^2*zp^2)*Log[xp])/zp + 
     (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (8*(1 - 2*xp + 2*xp^2 + zp + 2*xp*zp - 4*xp^2*zp - 2*zp^2 + 4*xp*zp^2 - 
        2*xp^2*zp^2 + 2*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (8*(-1 + 2*xp - 3*xp^2 + 3*xp^2*zp - 2*xp*zp^2 - 
        xp^2*zp^2 - 2*zp^3 - 5*xp^2*zp^3 + zp^4 - 4*xp*zp^4 + 4*xp^2*zp^4)*
       Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
     (16*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (2*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 11*zp^2 - 
        22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (4*(3 - 6*xp + 8*xp^2 - 2*zp - 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        8*xp*zp^2 + 4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (2*(23 - 120*xp + 116*xp^2 + 12*zp - 42*xp*zp + 36*xp^2*zp + 5*zp^2 - 
        12*xp*zp^2 + 8*xp^2*zp^2)*Log[zp])/zp - 
     (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     16*(1 - 6*xp + 6*xp^2)*Log[1 - xp]*Log[zp] - 
     (4*(3 - 6*xp + 8*xp^2 - 6*zp + 44*xp*zp - 24*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 24*xp^2*zp^2)*Log[xp]*Log[zp])/zp - 
     16*(1 - 6*xp + 6*xp^2)*Log[1 - zp]*Log[zp] - 
     (4*(-2 + 4*xp - 4*xp^2 - 6*zp + 20*xp*zp - 16*xp^2*zp + 3*zp^2 + 
        2*xp*zp^2 - 6*xp^2*zp^2 - 2*zp^3 - 4*xp*zp^3 + 8*xp^2*zp^3 + 3*zp^4 - 
        14*xp*zp^4 + 14*xp^2*zp^4)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (16*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[xp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) + 
     (16*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[zp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (16*(1 - 2*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/zp + (32*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (16*(1 - 2*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 
        zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/zp + 
     (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (16*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, -xp])/(-1 + zp) - 
     (4*(-1 + 2*xp - 4*xp^2 + zp + 14*xp*zp - 8*xp^2*zp - 4*zp^2 + 
        4*xp*zp^2 + 2*zp^3 - 24*xp*zp^3 + 12*xp^2*zp^3)*PolyLog[2, xp])/
      (zp*(1 + zp)) - 16*(1 - 6*xp + 6*xp^2)*PolyLog[2, 1 - zp] - 
     (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (16*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 
        6*xp^2*zp^3)*PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
        (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp)) - 
     (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp))), 
 "Subscript[C^(1,1),{1,gph}]" -> (4*lqf^2*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2))/zp - 
   (13 + 4*xp + 8*xp^2 + 2*zp + 8*xp*zp - 36*xp^2*zp - 27*zp^2 + 4*xp*zp^2 + 
     24*xp^2*zp^2)/zp + (2*Pi^2*(7 - 14*xp + 16*xp^2 - 14*zp + 20*xp*zp - 
      24*xp^2*zp + 7*zp^2 - 18*xp*zp^2 - 4*xp^2*zp^2 - 10*zp^3 + 12*xp*zp^3 + 
      2*zp^4 - 16*xp*zp^4 + 4*xp^2*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
   (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
      InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
      InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(Sqrt[xp]*Sqrt[zp]) + 
   (2*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
      2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - xp])/zp + 
   (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp - 
   (4*(-7 + 20*xp - 18*xp^2 + 9*zp - 11*xp*zp + 14*xp^2*zp - 4*zp^2 - 
      5*xp*zp^2 + 2*xp^2*zp^2)*Log[xp])/zp + 
   (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
    (Sqrt[xp]*Sqrt[zp]) + (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*
     ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
   (8*(1 - 2*xp + 2*xp^2 + zp - 2*xp*zp - 2*zp^2 + 4*xp*zp^2 - 2*xp^2*zp^2 + 
      2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3)*Log[1 - xp]*Log[xp])/(zp*(1 + zp)) + 
   (8*(-1 + 2*xp - 3*xp^2 - 2*xp*zp + xp^2*zp - 4*xp*zp^2 + xp^2*zp^2 - 
      2*zp^3 + 2*xp*zp^3 - 3*xp^2*zp^3 + zp^4 - 2*xp*zp^4 + 2*xp^2*zp^4)*
     Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
   (16*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
     Log[xp]*Log[1 + xp])/(-1 + zp) + 
   (2*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
      2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - zp])/zp + 
   (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
   (4*(3 - 6*xp + 8*xp^2 - 2*zp + 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 4*xp^2*zp^2)*
     Log[xp]*Log[1 - zp])/zp + (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*
     Log[1 - zp]^2)/zp - (2*(23 - 56*xp + 52*xp^2 + 8*zp - 6*xp*zp + 
      4*xp^2*zp + zp^2 - 8*xp*zp^2 + 8*xp^2*zp^2)*Log[zp])/zp - 
   (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
    (Sqrt[xp]*Sqrt[zp]) + (12*(-xp + zp + 5*xp^2*zp - xp*zp^2)*
     ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
   16*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[zp] - 
   (4*(3 - 6*xp + 8*xp^2 - 6*zp + 20*xp*zp - 8*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
      8*xp^2*zp^2)*Log[xp]*Log[zp])/zp - 16*(1 - 2*xp + 2*xp^2)*Log[1 - zp]*
    Log[zp] - (4*(-2 + 4*xp - 4*xp^2 - 6*zp + 12*xp*zp - 8*xp^2*zp + 3*zp^2 - 
      6*xp*zp^2 + 2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3 + 3*zp^4 - 6*xp*zp^4 + 
      6*xp^2*zp^4)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
   lqf*((2*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2))/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (4*(3 - 6*xp + 8*xp^2 - 2*zp + 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        4*xp^2*zp^2)*Log[xp])/zp + (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*
       Log[1 - zp])/zp - 16*(1 - 2*xp + 2*xp^2)*Log[zp]) + 
   (16*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*Log[xp]*Log[xp + zp])/
    ((-1 + zp)*(1 + zp)) - (16*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*
     Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
   (16*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*Log[xp]*Log[1 + xp*zp])/
    ((-1 + zp)*(1 + zp)) + (16*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*
     Log[zp]*Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
   (16*(1 - 2*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)])/zp + (32*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp)) + 
   (16*(1 - 2*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
    zp + (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
     Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
   (16*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
     PolyLog[2, -xp])/(-1 + zp) - 
   (4*(-1 + 2*xp - 4*xp^2 + zp - 2*xp*zp - 4*zp^2 + 4*xp*zp^2 + 2*zp^3 - 
      8*xp*zp^3 + 4*xp^2*zp^3)*PolyLog[2, xp])/(zp*(1 + zp)) - 
   16*(1 - 2*xp + 2*xp^2)*PolyLog[2, 1 - zp] - 
   (16*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*PolyLog[2, -(zp/xp)])/
    ((-1 + zp)*(1 + zp)) + (16*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*
     PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
   (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)])/(zp*(1 + zp)) - 
   (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)])/(zp*(1 + zp)), "Subscript[C^(1,1),{2,gph}]" -> 
  (4*lqf^2*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2))/zp - 
   (13 - 124*xp + 136*xp^2 + 34*zp + 232*xp*zp - 292*xp^2*zp - 59*zp^2 - 
     92*xp*zp^2 + 152*xp^2*zp^2)/zp + 
   (2*Pi^2*(7 - 14*xp + 16*xp^2 - 14*zp - 4*xp*zp - 8*xp^2*zp + 7*zp^2 + 
      22*xp*zp^2 - 20*xp^2*zp^2 - 10*zp^3 + 36*xp*zp^3 - 16*xp^2*zp^3 + 
      2*zp^4 - 56*xp*zp^4 + 20*xp^2*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
   (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
      InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
      InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(Sqrt[xp]*Sqrt[zp]) + 
   (2*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 11*zp^2 - 
      22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - xp])/zp + 
   (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp - 
   (4*(-7 + 36*xp - 34*xp^2 + 15*zp - xp*zp + 14*xp^2*zp - 10*zp^2 - 
      31*xp*zp^2 + 18*xp^2*zp^2)*Log[xp])/zp + 
   (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
    (Sqrt[xp]*Sqrt[zp]) + (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
     ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
   (8*(1 - 2*xp + 2*xp^2 + zp + 2*xp*zp - 4*xp^2*zp - 2*zp^2 + 4*xp*zp^2 - 
      2*xp^2*zp^2 + 2*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
    (zp*(1 + zp)) + (8*(-1 + 2*xp - 3*xp^2 + 3*xp^2*zp - 2*xp*zp^2 - 
      xp^2*zp^2 - 2*zp^3 - 5*xp^2*zp^3 + zp^4 - 4*xp*zp^4 + 4*xp^2*zp^4)*
     Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
   (16*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
      6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/(-1 + zp) + 
   (2*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 11*zp^2 - 
      22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - zp])/zp + 
   (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
   (4*(3 - 6*xp + 8*xp^2 - 2*zp - 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 8*xp*zp^2 + 
      4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp + 
   (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
   (2*(23 - 120*xp + 116*xp^2 + 12*zp - 42*xp*zp + 36*xp^2*zp + 5*zp^2 - 
      12*xp*zp^2 + 8*xp^2*zp^2)*Log[zp])/zp - 
   (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
    (Sqrt[xp]*Sqrt[zp]) + (4*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
     ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
   16*(1 - 6*xp + 6*xp^2)*Log[1 - xp]*Log[zp] - 
   (4*(3 - 6*xp + 8*xp^2 - 6*zp + 44*xp*zp - 24*xp^2*zp + 4*zp^2 - 
      12*xp*zp^2 + 24*xp^2*zp^2)*Log[xp]*Log[zp])/zp - 
   16*(1 - 6*xp + 6*xp^2)*Log[1 - zp]*Log[zp] - 
   (4*(-2 + 4*xp - 4*xp^2 - 6*zp + 20*xp*zp - 16*xp^2*zp + 3*zp^2 + 
      2*xp*zp^2 - 6*xp^2*zp^2 - 2*zp^3 - 4*xp*zp^3 + 8*xp^2*zp^3 + 3*zp^4 - 
      14*xp*zp^4 + 14*xp^2*zp^4)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
   lqf*((2*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 11*zp^2 - 
        22*xp*zp^2 + 36*xp^2*zp^2))/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (4*(3 - 6*xp + 8*xp^2 - 2*zp - 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        8*xp*zp^2 + 4*xp^2*zp^2)*Log[xp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     16*(1 - 6*xp + 6*xp^2)*Log[zp]) + 
   (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[xp]*Log[xp + zp])/
    ((-1 + zp)*(1 + zp)) - (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*
     Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
   (16*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[xp]*
     Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) + 
   (16*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[zp]*
     Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
   (16*(1 - 2*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)])/zp + (32*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp)) + 
   (16*(1 - 2*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
    zp + (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
      6*xp*zp^2 + 6*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)]*Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
    (zp*(1 + zp)) - (16*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 
      6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, -xp])/(-1 + zp) - 
   (4*(-1 + 2*xp - 4*xp^2 + zp + 14*xp*zp - 8*xp^2*zp - 4*zp^2 + 4*xp*zp^2 + 
      2*zp^3 - 24*xp*zp^3 + 12*xp^2*zp^3)*PolyLog[2, xp])/(zp*(1 + zp)) - 
   16*(1 - 6*xp + 6*xp^2)*PolyLog[2, 1 - zp] - 
   (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*PolyLog[2, -(zp/xp)])/
    ((-1 + zp)*(1 + zp)) + (16*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 
      6*xp^2*zp^3)*PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
   (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
      6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
      (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp)) - 
   (16*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
      6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
      (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp)), 
 "Subscript[C^(1,1),{1,gq}]" -> (2*Pi^2*(-8*xp - 2*xp^2 + 3*zp + 12*xp*zp + 4*xp^2*zp - 
      6*zp^2 - 4*xp*zp^2 - 6*xp^2*zp^2 + zp^3 + 4*xp*zp^3 + 2*xp^2*zp^3))/
    (3*(-1 + zp)*zp) + (-1 - 17*xp - 11*xp^2 + 21*xp^3 + 12*xp^4 - 4*xp^5 + 
     23*zp + 48*xp*zp + 79*xp^2*zp - 82*xp^3*zp - 16*xp^5*zp - 21*zp^2 - 
     179*xp*zp^2 + 13*xp^2*zp^2 - 21*xp^3*zp^2 + 44*xp^4*zp^2 - 
     24*xp^5*zp^2 + 3*zp^3 + 142*xp*zp^3 + 79*xp^2*zp^3 - 164*xp^3*zp^3 + 
     72*xp^4*zp^3 - 28*xp*zp^4 - 64*xp^2*zp^4 + 96*xp^3*zp^4)/
    (2*zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
   6*(1 - 2*xp + 2*xp^2)*Dzp[2] - 
   ((6 - 12*xp + 12*xp^2 - 2*zp + 12*xp*zp - 22*xp^2*zp - 3*zp^2 + 
      2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - xp])/zp - 
   2*(1 - 2*xp + 2*xp^2)*(1 + zp)*Log[1 - xp]^2 + 
   ((xp - 8*xp^2 - 9*xp^3 + 30*xp^4 + 27*xp^5 - 36*xp^6 - 31*xp^7 + 14*xp^8 + 
      12*xp^9 - zp - 2*xp*zp + 31*xp^2*zp + 100*xp^3*zp - 183*xp^4*zp - 
      224*xp^5*zp + 269*xp^6*zp + 148*xp^7*zp - 116*xp^8*zp - 22*xp^9*zp + 
      6*zp^2 - 13*xp*zp^2 - 96*xp^2*zp^2 - 212*xp^3*zp^2 + 284*xp^4*zp^2 + 
      995*xp^5*zp^2 - 1020*xp^6*zp^2 - 94*xp^7*zp^2 + 162*xp^8*zp^2 + 
      4*xp^9*zp^2 - zp^3 + 20*xp*zp^3 + 300*xp^2*zp^3 + 170*xp^3*zp^3 - 
      313*xp^4*zp^3 - 1736*xp^5*zp^3 + 1546*xp^6*zp^3 - 150*xp^7*zp^3 - 
      28*xp^8*zp^3 - 6*zp^4 - 94*xp*zp^4 - 294*xp^2*zp^4 - 556*xp^3*zp^4 + 
      1114*xp^4*zp^4 + 790*xp^5*zp^4 - 630*xp^6*zp^4 + 28*xp^7*zp^4 + 
      2*zp^5 + 112*xp*zp^5 + 300*xp^2*zp^5 + 496*xp^3*zp^5 - 978*xp^4*zp^5 - 
      152*xp^5*zp^5 + 92*xp^6*zp^5 - 32*xp*zp^6 - 224*xp^2*zp^6 - 
      248*xp^3*zp^6 + 424*xp^4*zp^6 - 32*xp^5*zp^6 + 48*xp^2*zp^7 + 
      80*xp^3*zp^7 - 64*xp^4*zp^7)*Log[xp])/((xp - zp)*zp*(-1 + xp + zp)^2*
     (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
   (4*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2 - 
      4*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
    ((-1 + zp)*zp) + 
   ((-2*(-4 - 4*xp^2 + 9*zp + 2*xp*zp + 8*xp^2*zp - 6*zp^2 - 8*xp*zp^2 - 
        10*xp^2*zp^2 + 4*zp^3 + 8*xp^2*zp^3))/((-1 + zp)*zp) - 
     (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6))/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*Log[xp]^2 + 
   Dzp[1]*(-((-1 + 2*xp)*(-7 + 10*xp)) + 8*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
     2*(3 - 6*xp + 8*xp^2)*Log[xp]) + 
   lqf^2*(-2*(1 - 2*xp + 2*xp^2)*(1 + zp) + 4*(1 - 2*xp + 2*xp^2)*Dzp[0] + 
     delta1mzp*((5 - 8*xp + 12*xp^2)/2 + 2*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 
       (-1 + 2*xp - 4*xp^2)*Log[xp])) + 
   (8*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[xp]*Log[1 + xp])/zp - 
   ((6 - 24*xp + 42*xp^2 - 36*xp^3 + 12*xp^4 - 26*zp + 96*xp*zp - 
      152*xp^2*zp + 112*xp^3*zp - 30*xp^4*zp + 25*zp^2 - 80*xp*zp^2 + 
      113*xp^2*zp^2 - 58*xp^3*zp^2 + 4*xp^4*zp^2 - 2*zp^3 + 14*xp*zp^3 - 
      30*xp^2*zp^3 + 8*xp^3*zp^3 - 3*zp^4 + 2*xp*zp^4 + 4*xp^2*zp^4)*
     Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
   (4*(1 - 2*xp + 2*zp - 4*xp*zp + 4*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
   (4*(1 - 2*xp + zp - 4*xp*zp + 4*xp^2*zp + zp^2 + 2*xp^2*zp^2)*Log[xp]*
     Log[1 - zp])/zp - (2*(1 - 2*xp + 2*xp^2)*(-1 + 3*zp + zp^2)*
     Log[1 - zp]^2)/zp + ((-xp + 10*xp^3 + 20*xp^4 + 15*xp^5 + 4*xp^6 + zp - 
      xp*zp - 30*xp^2*zp - 114*xp^3*zp - 131*xp^4*zp - 13*xp^5*zp + 
      48*xp^6*zp + 16*xp^7*zp - 3*zp^2 + 7*xp*zp^2 + 120*xp^2*zp^2 + 
      330*xp^3*zp^2 + 269*xp^4*zp^2 - 209*xp^5*zp^2 - 194*xp^6*zp^2 - 
      16*xp^7*zp^2 + 9*zp^3 + 21*xp*zp^3 - 188*xp^2*zp^3 - 450*xp^3*zp^3 - 
      187*xp^4*zp^3 + 589*xp^5*zp^3 + 166*xp^6*zp^3 + 8*xp^7*zp^3 - 7*zp^4 - 
      58*xp*zp^4 + 34*xp^2*zp^4 + 520*xp^3*zp^4 - 171*xp^4*zp^4 - 
      454*xp^5*zp^4 - 72*xp^6*zp^4 + 40*xp*zp^5 + 112*xp^2*zp^5 - 
      384*xp^3*zp^5 + 168*xp^4*zp^5 + 192*xp^5*zp^5 - 96*xp^2*zp^6 + 
      208*xp^3*zp^6 - 128*xp^4*zp^6)*Log[zp])/((xp - zp)*(-1 + zp)*zp*
     (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
   (4*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp - 4*xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
      4*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
   (2*(-7 - 2*xp - 4*xp^2 + 9*zp + 14*xp*zp - 4*zp^2 - 12*xp*zp^2 + 
      4*xp*zp^3)*Log[xp]*Log[zp])/((-1 + zp)*zp) - 
   (4*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*Log[zp])/
    ((-1 + zp)*zp) + (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp + zp^2)*Log[zp]^2)/
    (-1 + zp) - (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 
      70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
      188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
      2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
      665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
      40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
      200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
      630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
      264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*Log[xp]*
     Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
       (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   (8*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, -xp])/zp + 
   (4*(-2*xp + 2*xp^2 + zp + 2*xp*zp - 2*xp^2*zp + zp^2 - 4*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
   Dzp[0]*(-3 - 11*xp + 3*xp^2 + (Pi^2*(-3 + 6*xp - 8*xp^2))/3 - 
     (-1 + 2*xp)*(-7 + 10*xp)*Log[1 - xp] + 4*(1 - 2*xp + 2*xp^2)*
      Log[1 - xp]^2 + 2*(3 - 12*xp + 10*xp^2)*Log[xp] - 
     8*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 2*(1 - 2*xp + 4*xp^2)*
      Log[xp]^2 + 2*(-1 + 2*xp)*PolyLog[2, xp]) + 
   lqf*(-2 - 4*xp + 6*xp^2 + 3*zp - 2*xp*zp - 4*xp^2*zp + 
     12*(1 - 2*xp + 2*xp^2)*Dzp[1] - 4*(1 - 2*xp + 2*xp^2)*(1 + zp)*
      Log[1 - xp] + 4*(-2*xp + 2*xp^2 + zp + 2*xp^2*zp)*Log[xp] + 
     Dzp[0]*(-1 + 12*xp - 8*xp^2 + 8*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       2*(3 - 6*xp + 8*xp^2)*Log[xp]) - 
     (4*(1 - 2*xp + 2*xp^2)*(-1 + 3*zp + zp^2)*Log[1 - zp])/zp + 
     4*(1 - 2*xp + 2*xp^2)*Log[zp] + delta1mzp*(-3 + xp - 9*xp^2 + 
       (Pi^2*(-3 + 6*xp - 8*xp^2))/3 + (-1 + 12*xp - 8*xp^2)*Log[1 - xp] + 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^2 + 4*xp*(-3 + 2*xp)*Log[xp] - 
       8*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 2*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 2*(-1 + 2*xp)*PolyLog[2, xp])) + 
   ((4*(-2 + 4*xp - 6*xp^2*zp + 3*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2))/
      ((-1 + zp)*zp) + (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
        2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 
        173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 
        350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 273*xp^5*zp^2 + 
        36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 360*xp^2*zp^3 - 
        820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 24*xp^6*zp^3 + 
        20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 400*xp^4*zp^4 + 
        100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 160*xp^4*zp^5 + 
        88*xp^3*zp^6))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*
    PolyLog[2, 1 - zp] + (4*(-1 + 2*xp)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
   (4*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
   (4*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) - 
   (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
      70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 
      342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 
      3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 
      273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 
      360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 
      24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 
      400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 
      160*xp^4*zp^5 + 88*xp^3*zp^6)*PolyLog[2, 
      (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
   (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
      70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 
      342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 
      3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 
      273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 
      360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 
      24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 
      400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 
      160*xp^4*zp^5 + 88*xp^3*zp^6)*PolyLog[2, 
      (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   delta1mzp*((Pi^2*(-1 + 2*xp)*(-3 + 4*xp))/3 + (-34 + 81*xp - 57*xp^2)/2 - 
     (2*Pi^2*(1 - 2*xp + 3*xp^2)*Log[1 - xp])/3 + (-3 - 14*xp + 7*xp^2)*
      Log[1 - xp] + ((-7 + 28*xp - 24*xp^2)*Log[1 - xp]^2)/2 + 
     (5*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + 
     ((12 + 37*xp - 14*xp^2)*Log[xp])/2 + 
     (2*Pi^2*(3 - 6*xp + 8*xp^2)*Log[xp])/3 + (7 - 28*xp + 24*xp^2)*
      Log[1 - xp]*Log[xp] - 2*(4 - 8*xp + 7*xp^2)*Log[1 - xp]^2*Log[xp] + 
     ((-7 + 60*xp - 48*xp^2)*Log[xp]^2)/4 + 3*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*
      Log[xp]^2 + ((-1 + 2*xp - 12*xp^2)*Log[xp]^3)/6 + PolyLog[2, xp] - 
     4*(-1 + xp)^2*Log[1 - xp]*PolyLog[2, xp] + 4*(-1 + xp)^2*Log[xp]*
      PolyLog[2, xp] - 4*(3 - 6*xp + 5*xp^2)*PolyLog[3, 1 - xp] - 
     10*(1 - 2*xp + 2*xp^2)*PolyLog[3, xp] + 32*(1 - 2*xp + 2*xp^2)*Zeta[3]), 
 "Subscript[C^(1,1),{2,gq}]" -> (2*Pi^2*(-8*xp - 2*xp^2 + 3*zp + 8*xp*zp + 16*xp^2*zp - 
      6*zp^2 - 12*xp*zp^2 - 18*xp^2*zp^2 + zp^3 + 16*xp*zp^3 + 2*xp^2*zp^3))/
    (3*(-1 + zp)*zp) + (7 - xp - 27*xp^2 - 11*xp^3 + 20*xp^4 + 12*xp^5 + 
     15*zp - 104*xp*zp + 71*xp^2*zp + 230*xp^3*zp - 48*xp^4*zp - 
     112*xp^5*zp - 21*zp^2 - 163*xp*zp^2 + 445*xp^2*zp^2 - 645*xp^3*zp^2 + 
     348*xp^4*zp^2 - 152*xp^5*zp^2 + 3*zp^3 + 206*xp*zp^3 + 495*xp^2*zp^3 - 
     1028*xp^3*zp^3 + 456*xp^4*zp^3 + 4*xp*zp^4 - 608*xp^2*zp^4 + 
     608*xp^3*zp^4)/(2*zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
   6*(1 - 2*xp + 2*xp^2)*Dzp[2] - 
   ((6 - 12*xp + 12*xp^2 - 2*zp + 20*xp*zp - 30*xp^2*zp - 11*zp^2 - 
      22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - xp])/zp - 
   2*(1 - 2*xp + 2*xp^2)*(1 + zp)*Log[1 - xp]^2 + 
   ((xp + 7*xp^3 + 22*xp^4 - 5*xp^5 - 44*xp^6 - 15*xp^7 + 22*xp^8 + 12*xp^9 - 
      zp - 10*xp*zp + 7*xp^2*zp + 4*xp^3*zp - 207*xp^4*zp - 80*xp^5*zp + 
      325*xp^6*zp + 116*xp^7*zp - 124*xp^8*zp - 30*xp^9*zp + 6*zp^2 + 
      3*xp*zp^2 + 24*xp^2*zp^2 - 268*xp^3*zp^2 + 580*xp^4*zp^2 + 
      995*xp^5*zp^2 - 1204*xp^6*zp^2 - 278*xp^7*zp^2 + 250*xp^8*zp^2 + 
      36*xp^9*zp^2 + 7*zp^3 + 4*xp*zp^3 + 204*xp^2*zp^3 + 410*xp^3*zp^3 - 
      145*xp^4*zp^3 - 3448*xp^5*zp^3 + 2522*xp^6*zp^3 + 122*xp^7*zp^3 - 
      252*xp^8*zp^3 - 22*zp^4 - 118*xp*zp^4 - 598*xp^2*zp^4 - 844*xp^3*zp^4 + 
      250*xp^4*zp^4 + 4110*xp^5*zp^4 - 2486*xp^6*zp^4 + 252*xp^7*zp^4 + 
      10*zp^5 + 160*xp*zp^5 + 956*xp^2*zp^5 + 1520*xp^3*zp^5 - 
      1578*xp^4*zp^5 - 1576*xp^5*zp^5 + 828*xp^6*zp^5 - 48*xp*zp^6 - 
      592*xp^2*zp^6 - 1864*xp^3*zp^6 + 2104*xp^4*zp^6 - 288*xp^5*zp^6 + 
      80*xp^2*zp^7 + 752*xp^3*zp^7 - 576*xp^4*zp^7)*Log[xp])/
    ((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
   (4*(-2 + 4*xp - 2*xp^2 + 2*zp - 8*xp*zp + 6*xp^2*zp - zp^2 + 10*xp*zp^2 - 
      12*xp^2*zp^2 + 2*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
    ((-1 + zp)*zp) + 
   ((-2*(-4 - 4*xp^2 + 9*zp + 2*xp*zp + 16*xp^2*zp - 6*zp^2 - 12*xp*zp^2 - 
        30*xp^2*zp^2 + 4*zp^3 + 4*xp*zp^3 + 20*xp^2*zp^3))/((-1 + zp)*zp) - 
     (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6))/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*Log[xp]^2 + 
   Dzp[1]*(-((-1 + 2*xp)*(-7 + 10*xp)) + 8*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
     2*(3 - 6*xp + 8*xp^2)*Log[xp]) + 
   lqf^2*(-2*(1 - 2*xp + 2*xp^2)*(1 + zp) + 4*(1 - 2*xp + 2*xp^2)*Dzp[0] + 
     delta1mzp*((5 - 8*xp + 12*xp^2)/2 + 2*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 
       (-1 + 2*xp - 4*xp^2)*Log[xp])) + 
   (8*(2 + 4*xp + 2*xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
      6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/zp - 
   ((6 - 24*xp + 42*xp^2 - 36*xp^3 + 12*xp^4 - 26*zp + 136*xp*zp - 
      272*xp^2*zp + 232*xp^3*zp - 70*xp^4*zp + 17*zp^2 - 160*xp*zp^2 + 
      321*xp^2*zp^2 - 210*xp^3*zp^2 + 36*xp^4*zp^2 + 14*zp^3 + 78*xp*zp^3 - 
      174*xp^2*zp^3 + 72*xp^3*zp^3 - 11*zp^4 - 22*xp*zp^4 + 36*xp^2*zp^4)*
     Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
   (4*(1 - 2*xp + 2*zp - 8*xp*zp + 8*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
   (4*(1 - 2*xp + zp - 8*xp*zp + 8*xp^2*zp + zp^2 + 4*xp*zp^2 + 2*xp^2*zp^2)*
     Log[xp]*Log[1 - zp])/zp - 
   (2*(-1 + 2*xp - 2*xp^2 + 3*zp - 14*xp*zp + 14*xp^2*zp + zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[1 - zp]^2)/zp + 
   ((-xp + 10*xp^3 + 20*xp^4 + 15*xp^5 + 4*xp^6 + zp - xp*zp - 46*xp^2*zp - 
      162*xp^3*zp - 163*xp^4*zp + 19*xp^5*zp + 96*xp^6*zp + 32*xp^7*zp - 
      3*zp^2 + 31*xp*zp^2 + 176*xp^2*zp^2 + 506*xp^3*zp^2 + 397*xp^4*zp^2 - 
      393*xp^5*zp^2 - 378*xp^6*zp^2 - 32*xp^7*zp^2 + 17*zp^3 + 53*xp*zp^3 - 
      308*xp^2*zp^3 - 722*xp^3*zp^3 - 435*xp^4*zp^3 + 1053*xp^5*zp^3 + 
      302*xp^6*zp^3 + 8*xp^7*zp^3 - 15*zp^4 - 226*xp*zp^4 - 30*xp^2*zp^4 + 
      1032*xp^3*zp^4 - 131*xp^4*zp^4 - 766*xp^5*zp^4 - 72*xp^6*zp^4 + 
      152*xp*zp^5 + 480*xp^2*zp^5 - 976*xp^3*zp^5 + 280*xp^4*zp^5 + 
      192*xp^5*zp^5 - 320*xp^2*zp^6 + 432*xp^3*zp^6 - 128*xp^4*zp^6)*Log[zp])/
    ((xp - zp)*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
   (4*(1 - 2*xp + 2*xp^2 - zp + 10*xp*zp - 12*xp^2*zp + 2*zp^2 - 12*xp*zp^2 + 
      12*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
   (2*(-7 - 2*xp - 4*xp^2 + 9*zp + 30*xp*zp - 4*zp^2 - 36*xp*zp^2 + 
      12*xp*zp^3)*Log[xp]*Log[zp])/((-1 + zp)*zp) - 
   (4*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*Log[zp])/
    ((-1 + zp)*zp) + (2*(-1 + 10*xp - 10*xp^2 + 2*zp - 12*xp*zp + 
      12*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*Log[zp]^2)/(-1 + zp) - 
   (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
      70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 212*xp^2*zp - 
      402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 6*xp^7*zp + 
      3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 
      533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 
      600*xp^2*zp^3 - 1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 
      72*xp^6*zp^3 + 36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 
      1200*xp^4*zp^4 + 300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 
      480*xp^4*zp^5 + 264*xp^3*zp^6)*Log[xp]*
     Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
       (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   (8*(2 + 4*xp + 2*xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
      6*xp^2*zp^2)*PolyLog[2, -xp])/zp + 
   (4*(-2*xp + 2*xp^2 + zp + 10*xp*zp - 6*xp^2*zp + zp^2 - 12*xp*zp^2 + 
      6*xp^2*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
   Dzp[0]*(-3 - 11*xp + 3*xp^2 + (Pi^2*(-3 + 6*xp - 8*xp^2))/3 - 
     (-1 + 2*xp)*(-7 + 10*xp)*Log[1 - xp] + 4*(1 - 2*xp + 2*xp^2)*
      Log[1 - xp]^2 + 2*(3 - 12*xp + 10*xp^2)*Log[xp] - 
     8*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 2*(1 - 2*xp + 4*xp^2)*
      Log[xp]^2 + 2*(-1 + 2*xp)*PolyLog[2, xp]) + 
   lqf*(-2 + 4*xp - 2*xp^2 + 11*zp + 22*xp*zp - 36*xp^2*zp + 
     12*(1 - 2*xp + 2*xp^2)*Dzp[1] - 4*(1 - 2*xp + 2*xp^2)*(1 + zp)*
      Log[1 - xp] + 4*(-2*xp + 2*xp^2 + zp + 4*xp*zp + 2*xp^2*zp)*Log[xp] + 
     Dzp[0]*(-1 + 12*xp - 8*xp^2 + 8*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       2*(3 - 6*xp + 8*xp^2)*Log[xp]) - 
     (4*(-1 + 2*xp - 2*xp^2 + 3*zp - 14*xp*zp + 14*xp^2*zp + zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[1 - zp])/zp + 4*(1 - 6*xp + 6*xp^2)*
      Log[zp] + delta1mzp*(-3 + xp - 9*xp^2 + (Pi^2*(-3 + 6*xp - 8*xp^2))/3 + 
       (-1 + 12*xp - 8*xp^2)*Log[1 - xp] + 4*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 4*xp*(-3 + 2*xp)*Log[xp] - 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]*Log[xp] + 2*(1 - 2*xp + 4*xp^2)*Log[xp]^2 + 
       2*(-1 + 2*xp)*PolyLog[2, xp])) + 
   ((4*(-2 + 4*xp + 12*xp*zp - 18*xp^2*zp + 3*zp^2 - 18*xp*zp^2 + 
        18*xp^2*zp^2))/((-1 + zp)*zp) + (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
        2*xp^7 - 5*zp - 55*xp*zp - 212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 
        233*xp^5*zp - 64*xp^6*zp - 6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 
        470*xp^2*zp^2 + 1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 533*xp^5*zp^2 + 
        108*xp^6*zp^2 + 6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 
        1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 
        36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 
        300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 
        264*xp^3*zp^6))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*
    PolyLog[2, 1 - zp] + (4*(-1 + 2*xp)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
   (4*(2 - 4*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
   (4*(2 - 4*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) - 
   (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
      70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 212*xp^2*zp - 
      402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 6*xp^7*zp + 
      3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 
      533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 
      600*xp^2*zp^3 - 1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 
      72*xp^6*zp^3 + 36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 
      1200*xp^4*zp^4 + 300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 
      480*xp^4*zp^5 + 264*xp^3*zp^6)*PolyLog[2, 
      (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
   (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
      70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 212*xp^2*zp - 
      402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 6*xp^7*zp + 
      3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 
      533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 
      600*xp^2*zp^3 - 1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 
      72*xp^6*zp^3 + 36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 
      1200*xp^4*zp^4 + 300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 
      480*xp^4*zp^5 + 264*xp^3*zp^6)*PolyLog[2, 
      (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   delta1mzp*((Pi^2*(-1 + 2*xp)*(-3 + 4*xp))/3 + (-34 + 81*xp - 57*xp^2)/2 - 
     (2*Pi^2*(1 - 2*xp + 3*xp^2)*Log[1 - xp])/3 + (-3 - 14*xp + 7*xp^2)*
      Log[1 - xp] + ((-7 + 28*xp - 24*xp^2)*Log[1 - xp]^2)/2 + 
     (5*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + 
     ((12 + 37*xp - 14*xp^2)*Log[xp])/2 + 
     (2*Pi^2*(3 - 6*xp + 8*xp^2)*Log[xp])/3 + (7 - 28*xp + 24*xp^2)*
      Log[1 - xp]*Log[xp] - 2*(4 - 8*xp + 7*xp^2)*Log[1 - xp]^2*Log[xp] + 
     ((-7 + 60*xp - 48*xp^2)*Log[xp]^2)/4 + 3*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*
      Log[xp]^2 + ((-1 + 2*xp - 12*xp^2)*Log[xp]^3)/6 + PolyLog[2, xp] - 
     4*(-1 + xp)^2*Log[1 - xp]*PolyLog[2, xp] + 4*(-1 + xp)^2*Log[xp]*
      PolyLog[2, xp] - 4*(3 - 6*xp + 5*xp^2)*PolyLog[3, 1 - xp] - 
     10*(1 - 2*xp + 2*xp^2)*PolyLog[3, xp] + 32*(1 - 2*xp + 2*xp^2)*Zeta[3]), 
 "Subscript[C^(2,0),{1,gq}]" -> Ca*delta1mzp*lqf^2*(-1/3*((-1 + xp)*(4 + 7*xp + 31*xp^2))/xp + 
     2*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 2*(1 + 4*xp)*Log[xp]) + 
   Cf*lqf^2*(-2*(1 - 2*xp + 2*xp^2)*(1 + zp) + 4*(1 - 2*xp + 2*xp^2)*Dzp[0] + 
     delta1mzp*((5 - 8*xp + 12*xp^2)/2 + 2*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 
       (-1 + 2*xp - 4*xp^2)*Log[xp])) + 
   Cf*lqf*(-2 - 4*xp + 6*xp^2 + 3*zp - 2*xp*zp - 4*xp^2*zp + 
     12*(1 - 2*xp + 2*xp^2)*Dzp[1] - 4*(1 - 2*xp + 2*xp^2)*(1 + zp)*
      Log[1 - xp] + 4*(-2*xp + 2*xp^2 + zp + 2*xp^2*zp)*Log[xp] + 
     Dzp[0]*(-1 + 12*xp - 8*xp^2 + 8*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       2*(3 - 6*xp + 8*xp^2)*Log[xp]) - 
     (4*(1 - 2*xp + 2*xp^2)*(-1 + 3*zp + zp^2)*Log[1 - zp])/zp + 
     4*(1 - 2*xp + 2*xp^2)*Log[zp] + delta1mzp*(-3 + xp - 9*xp^2 + 
       (Pi^2*(-3 + 6*xp - 8*xp^2))/3 + (-1 + 12*xp - 8*xp^2)*Log[1 - xp] + 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^2 + 4*xp*(-3 + 2*xp)*Log[xp] - 
       8*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 2*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 2*(-1 + 2*xp)*PolyLog[2, xp])) + 
   Ca*lqf*((2*(-1 + xp)*(4 + 7*xp + 31*xp^2)*(-1 + 2*zp))/(3*xp*zp) - 
     (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[1 - xp])/zp - 
     (4*(1 + 4*xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*((-2*(-1 + xp)*(4 + 7*xp + 31*xp^2))/(3*xp) + 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 4*(1 + 4*xp)*Log[xp]) + 
     delta1mzp*((-4*Pi^2*(-2 + xp)*xp)/3 - (-52 + 75*xp - 228*xp^2 + 
         187*xp^3)/(9*xp) - (2*(-1 + xp)*(4 + 7*xp + 31*xp^2)*Log[1 - xp])/
        (3*xp) + 2*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^2 + 
       2*(2 + 25*xp^2)*Log[xp] - 4*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] - 
       4*(1 + 3*xp)*Log[xp]^2 - 4*(1 + 2*xp + 2*xp^2)*Log[xp]*Log[1 + xp] - 
       4*(1 + 2*xp + 2*xp^2)*PolyLog[2, -xp] - 4*(1 + 4*xp)*
        PolyLog[2, xp])) + 
   Ca*((52 - 75*xp + 228*xp^2 - 187*xp^3 - 104*zp - 66*xp*zp - 204*xp^2*zp + 
       338*xp^3*zp + 360*xp*zp^2 - 360*xp^2*zp^2)/(9*xp*zp) + 
     (Pi^2*(-1 - 2*xp + 4*xp^2 + 2*zp + 20*xp*zp - 12*xp^2*zp - 20*xp*zp^2 + 
        8*xp^2*zp^2))/(3*(-1 + zp)*zp) + 
     (2*(-1 + xp)*(-4 - 7*xp - 31*xp^2 + 8*zp + 8*xp*zp + 68*xp^2*zp)*
       Log[1 - xp])/(3*xp*zp) - (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*
       Log[1 - xp]^2)/zp + (2*(-2*xp - 2*xp^2 - 23*xp^3 - 23*xp^4 + 25*xp^5 + 
        25*xp^6 + 2*zp + 14*xp*zp + 46*xp^2*zp + 90*xp^3*zp + 160*xp^4*zp - 
        156*xp^5*zp - 52*xp^6*zp - 13*zp^2 - 44*xp*zp^2 - 148*xp^2*zp^2 - 
        242*xp^3*zp^2 - 237*xp^4*zp^2 + 220*xp^5*zp^2 + 23*zp^3 + 
        98*xp*zp^3 + 145*xp^2*zp^3 + 438*xp^3*zp^3 - 4*xp^4*zp^3 - 12*zp^4 - 
        108*xp*zp^4 - 84*xp^2*zp^4 - 216*xp^3*zp^4 + 40*xp*zp^5 + 
        40*xp^2*zp^5)*Log[xp])/(zp*(-xp + zp)*(-1 + xp + zp)*
       (-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     (2*(-1 + 2*zp)*(-3 + 6*xp - 4*xp^2 + 2*zp - 4*xp*zp + 4*xp^2*zp)*
       Log[1 - xp]*Log[xp])/((-1 + zp)*zp) + 
     ((2*(1 + 6*xp - 4*zp - 22*xp*zp + 4*zp^2 + 14*xp*zp^2))/((-1 + zp)*zp) - 
       (Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 5*xp + 9*xp^2 + 7*xp^3 + 
          2*xp^4 + 2*zp - 4*xp*zp - 8*xp^2*zp + 10*xp^3*zp + 16*xp^4*zp + 
          4*xp^5*zp - 12*zp^2 - 44*xp*zp^2 - 70*xp^2*zp^2 - 130*xp^3*zp^2 - 
          60*xp^4*zp^2 - 4*xp^5*zp^2 + 8*zp^3 + 96*xp*zp^3 + 180*xp^2*zp^3 + 
          240*xp^3*zp^3 + 40*xp^4*zp^3 - 48*xp*zp^4 - 200*xp^2*zp^4 - 
          120*xp^3*zp^4 + 80*xp^2*zp^5))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^2))*Log[xp]^2 + 
     Dzp[1]*((-2*(-1 + xp)*(4 + 7*xp + 31*xp^2))/(3*xp) + 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 4*(1 + 4*xp)*Log[xp]) + 
     (4*(-2 - 4*xp - 2*xp^2 + zp + 2*xp*zp + 2*xp^2*zp)*Log[xp]*Log[1 + xp])/
      zp + (2*(-4 + xp - 21*xp^2 + 55*xp^3 - 31*xp^4 + 12*zp + 4*xp*zp + 
        60*xp^2*zp - 135*xp^3*zp + 62*xp^4*zp - 8*zp^2 - 9*xp*zp^2 - 
        42*xp^2*zp^2 + 56*xp^3*zp^2)*Log[1 - zp])/(3*xp*zp*(-1 + xp + zp)) - 
     (2*(-3 + 6*xp - 4*xp^2 + 3*zp - 6*xp*zp + 6*xp^2*zp)*Log[1 - xp]*
       Log[1 - zp])/zp - (2*(-1 - 10*xp + 5*zp + 14*xp*zp + 2*xp^2*zp)*
       Log[xp]*Log[1 - zp])/zp + (2*(-4*xp - 11*xp^2 - 34*xp^3 - 20*xp^4 + 
        38*xp^5 + 31*xp^6 + 4*zp + 19*xp*zp + 84*xp^2*zp + 118*xp^3*zp + 
        92*xp^4*zp - 255*xp^5*zp - 74*xp^6*zp - 8*zp^2 - 55*xp*zp^2 - 
        191*xp^2*zp^2 - 297*xp^3*zp^2 + 40*xp^4*zp^2 + 482*xp^5*zp^2 + 
        65*xp^6*zp^2 + 8*zp^3 + 90*xp*zp^3 + 220*xp^2*zp^3 + 397*xp^3*zp^3 - 
        396*xp^4*zp^3 - 355*xp^5*zp^3 - 68*xp*zp^4 - 168*xp^2*zp^4 - 
        180*xp^3*zp^4 + 428*xp^4*zp^4 + 120*xp^2*zp^5 - 120*xp^3*zp^5)*
       Log[zp])/(3*xp*(xp - zp)*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     (2*(2 - 4*xp + 4*xp^2 - 2*zp + 4*xp*zp - 6*xp^2*zp + 3*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) + 
     (8*(-1 - 2*xp + zp + 4*xp*zp - xp^2*zp - 3*xp*zp^2 + xp^2*zp^2)*Log[xp]*
       Log[zp])/((-1 + zp)*zp) - (2*(1 - 2*xp + zp - 2*xp*zp + 2*xp^2*zp)*
       Log[1 - zp]*Log[zp])/zp - (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (1 + 5*xp + 9*xp^2 + 7*xp^3 + 2*xp^4 + 2*zp - 4*xp*zp - 8*xp^2*zp + 
        10*xp^3*zp + 16*xp^4*zp + 4*xp^5*zp - 12*zp^2 - 44*xp*zp^2 - 
        70*xp^2*zp^2 - 130*xp^3*zp^2 - 60*xp^4*zp^2 - 4*xp^5*zp^2 + 8*zp^3 + 
        96*xp*zp^3 + 180*xp^2*zp^3 + 240*xp^3*zp^3 + 40*xp^4*zp^3 - 
        48*xp*zp^4 - 200*xp^2*zp^4 - 120*xp^3*zp^4 + 80*xp^2*zp^5)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) + 
     (4*(-2 - 4*xp - 2*xp^2 + zp + 2*xp*zp + 2*xp^2*zp)*PolyLog[2, -xp])/zp + 
     (2*(2 + 8*xp - 8*zp - 20*xp*zp - 2*xp^2*zp + 5*zp^2 + 14*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, xp])/((-1 + zp)*zp) + 
     Dzp[0]*((-4*Pi^2*(-2 + xp)*xp)/3 - (-52 + 75*xp - 228*xp^2 + 187*xp^3)/
        (9*xp) - (2*(-1 + xp)*(4 + 7*xp + 31*xp^2)*Log[1 - xp])/(3*xp) + 
       2*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^2 + 2*(2 + 25*xp^2)*Log[xp] - 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] - 4*(1 + 3*xp)*Log[xp]^2 - 
       4*(1 + 2*xp + 2*xp^2)*Log[xp]*Log[1 + xp] - 4*(1 + 2*xp + 2*xp^2)*
        PolyLog[2, -xp] - 4*(1 + 4*xp)*PolyLog[2, xp]) + 
     ((-2*(-2 + 4*xp + 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
          2*xp^2*zp^2))/((-1 + zp)*zp) + (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (1 + 5*xp + 9*xp^2 + 7*xp^3 + 2*xp^4 + 2*zp - 4*xp*zp - 8*xp^2*zp + 
          10*xp^3*zp + 16*xp^4*zp + 4*xp^5*zp - 12*zp^2 - 44*xp*zp^2 - 
          70*xp^2*zp^2 - 130*xp^3*zp^2 - 60*xp^4*zp^2 - 4*xp^5*zp^2 + 
          8*zp^3 + 96*xp*zp^3 + 180*xp^2*zp^3 + 240*xp^3*zp^3 + 
          40*xp^4*zp^3 - 48*xp*zp^4 - 200*xp^2*zp^4 - 120*xp^3*zp^4 + 
          80*xp^2*zp^5))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2))*
      PolyLog[2, 1 - zp] - (2*(-2 + 4*xp - 2*xp^2 + zp - 2*xp*zp + 2*xp^2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (2*(1 - 2*xp + zp - 2*xp*zp + 2*xp^2*zp)*PolyLog[2, (-1 + xp + zp)/zp])/
      zp + (2*(1 - 2*xp + zp - 2*xp*zp + 2*xp^2*zp)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/zp - 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 5*xp + 9*xp^2 + 7*xp^3 + 
        2*xp^4 + 2*zp - 4*xp*zp - 8*xp^2*zp + 10*xp^3*zp + 16*xp^4*zp + 
        4*xp^5*zp - 12*zp^2 - 44*xp*zp^2 - 70*xp^2*zp^2 - 130*xp^3*zp^2 - 
        60*xp^4*zp^2 - 4*xp^5*zp^2 + 8*zp^3 + 96*xp*zp^3 + 180*xp^2*zp^3 + 
        240*xp^3*zp^3 + 40*xp^4*zp^3 - 48*xp*zp^4 - 200*xp^2*zp^4 - 
        120*xp^3*zp^4 + 80*xp^2*zp^5)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) - 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 5*xp + 9*xp^2 + 7*xp^3 + 
        2*xp^4 + 2*zp - 4*xp*zp - 8*xp^2*zp + 10*xp^3*zp + 16*xp^4*zp + 
        4*xp^5*zp - 12*zp^2 - 44*xp*zp^2 - 70*xp^2*zp^2 - 130*xp^3*zp^2 - 
        60*xp^4*zp^2 - 4*xp^5*zp^2 + 8*zp^3 + 96*xp*zp^3 + 180*xp^2*zp^3 + 
        240*xp^3*zp^3 + 40*xp^4*zp^3 - 48*xp*zp^4 - 200*xp^2*zp^4 - 
        120*xp^3*zp^4 + 80*xp^2*zp^5)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) + 
     delta1mzp*((Pi^2*(2 + 2*xp + 25*xp^2))/3 - 
       (-416 + 57*xp - 480*xp^2 + 947*xp^3)/(54*xp) + 
       (Pi^2*(-1 + 10*xp - 6*xp^2)*Log[1 - xp])/3 - 
       ((-52 + 75*xp - 255*xp^2 + 223*xp^3)*Log[1 - xp])/(9*xp) - 
       ((-1 + xp)*(4 + 7*xp + 25*xp^2)*Log[1 - xp]^2)/(3*xp) + 
       ((1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + 
       (2*Pi^2*(-1 - 6*xp + 2*xp^2)*Log[xp])/3 + 
       ((147 + 24*xp + 323*xp^2)*Log[xp])/9 + 
       (2*(-1 + xp)*(4 + 7*xp + 31*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       2*(1 + 4*xp)*Log[1 - xp]^2*Log[xp] + ((-39 + 12*xp - 238*xp^2)*
         Log[xp]^2)/6 + 4*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp]^2 + 
       ((5 + 14*xp)*Log[xp]^3)/3 + 4*xp*(1 + xp)*Log[xp]*Log[1 + xp] - 
       4*(1 + 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp]*Log[1 + xp] + 
       4*(1 + 2*xp + 2*xp^2)*Log[xp]^2*Log[1 + xp] + 
       4*xp*(1 + xp)*PolyLog[2, -xp] - 4*(1 + 2*xp + 2*xp^2)*Log[1 - xp]*
        PolyLog[2, -xp] + 4*(1 + 2*xp + 2*xp^2)*Log[xp]*PolyLog[2, -xp] - 
       (2*(1 + 2*xp)*(4 + xp + 22*xp^2)*PolyLog[2, xp])/(3*xp) + 
       2*(-1 - 10*xp + 2*xp^2)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp + xp^2)*Log[xp]*PolyLog[2, xp] + 8*(-5 + xp)*xp*
        PolyLog[3, 1 - xp] - 4*(1 + 2*xp^2)*PolyLog[3, xp] + 
       4*(1 + 2*xp + 2*xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))] - 
       4*(1 + 2*xp + 2*xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)] + 
       (-3 + 14*xp - 6*xp^2)*Zeta[3])) + 
   Cf*((2*Pi^2*(-8*xp - 2*xp^2 + 3*zp + 12*xp*zp + 4*xp^2*zp - 6*zp^2 - 
        4*xp*zp^2 - 6*xp^2*zp^2 + zp^3 + 4*xp*zp^3 + 2*xp^2*zp^3))/
      (3*(-1 + zp)*zp) + (-1 - 17*xp - 11*xp^2 + 21*xp^3 + 12*xp^4 - 4*xp^5 + 
       23*zp + 48*xp*zp + 79*xp^2*zp - 82*xp^3*zp - 16*xp^5*zp - 21*zp^2 - 
       179*xp*zp^2 + 13*xp^2*zp^2 - 21*xp^3*zp^2 + 44*xp^4*zp^2 - 
       24*xp^5*zp^2 + 3*zp^3 + 142*xp*zp^3 + 79*xp^2*zp^3 - 164*xp^3*zp^3 + 
       72*xp^4*zp^3 - 28*xp*zp^4 - 64*xp^2*zp^4 + 96*xp^3*zp^4)/
      (2*zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     6*(1 - 2*xp + 2*xp^2)*Dzp[2] - 
     ((6 - 12*xp + 12*xp^2 - 2*zp + 12*xp*zp - 22*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - xp])/zp - 2*(1 - 2*xp + 2*xp^2)*
      (1 + zp)*Log[1 - xp]^2 + ((xp - 8*xp^2 - 9*xp^3 + 30*xp^4 + 27*xp^5 - 
        36*xp^6 - 31*xp^7 + 14*xp^8 + 12*xp^9 - zp - 2*xp*zp + 31*xp^2*zp + 
        100*xp^3*zp - 183*xp^4*zp - 224*xp^5*zp + 269*xp^6*zp + 148*xp^7*zp - 
        116*xp^8*zp - 22*xp^9*zp + 6*zp^2 - 13*xp*zp^2 - 96*xp^2*zp^2 - 
        212*xp^3*zp^2 + 284*xp^4*zp^2 + 995*xp^5*zp^2 - 1020*xp^6*zp^2 - 
        94*xp^7*zp^2 + 162*xp^8*zp^2 + 4*xp^9*zp^2 - zp^3 + 20*xp*zp^3 + 
        300*xp^2*zp^3 + 170*xp^3*zp^3 - 313*xp^4*zp^3 - 1736*xp^5*zp^3 + 
        1546*xp^6*zp^3 - 150*xp^7*zp^3 - 28*xp^8*zp^3 - 6*zp^4 - 94*xp*zp^4 - 
        294*xp^2*zp^4 - 556*xp^3*zp^4 + 1114*xp^4*zp^4 + 790*xp^5*zp^4 - 
        630*xp^6*zp^4 + 28*xp^7*zp^4 + 2*zp^5 + 112*xp*zp^5 + 300*xp^2*zp^5 + 
        496*xp^3*zp^5 - 978*xp^4*zp^5 - 152*xp^5*zp^5 + 92*xp^6*zp^5 - 
        32*xp*zp^6 - 224*xp^2*zp^6 - 248*xp^3*zp^6 + 424*xp^4*zp^6 - 
        32*xp^5*zp^6 + 48*xp^2*zp^7 + 80*xp^3*zp^7 - 64*xp^4*zp^7)*Log[xp])/
      ((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (4*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2 - 
        4*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + zp)*zp) + ((-2*(-4 - 4*xp^2 + 9*zp + 2*xp*zp + 8*xp^2*zp - 
          6*zp^2 - 8*xp*zp^2 - 10*xp^2*zp^2 + 4*zp^3 + 8*xp^2*zp^3))/
        ((-1 + zp)*zp) - (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 342*xp^3*zp - 
          335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 3*zp^2 + 
          71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 
          273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 
          360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 
          24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 
          400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 
          160*xp^4*zp^5 + 88*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*Log[xp]^2 + 
     Dzp[1]*(-((-1 + 2*xp)*(-7 + 10*xp)) + 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp] - 2*(3 - 6*xp + 8*xp^2)*Log[xp]) + 
     (8*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     ((6 - 24*xp + 42*xp^2 - 36*xp^3 + 12*xp^4 - 26*zp + 96*xp*zp - 
        152*xp^2*zp + 112*xp^3*zp - 30*xp^4*zp + 25*zp^2 - 80*xp*zp^2 + 
        113*xp^2*zp^2 - 58*xp^3*zp^2 + 4*xp^4*zp^2 - 2*zp^3 + 14*xp*zp^3 - 
        30*xp^2*zp^3 + 8*xp^3*zp^3 - 3*zp^4 + 2*xp*zp^4 + 4*xp^2*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (4*(1 - 2*xp + 2*zp - 4*xp*zp + 4*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (4*(1 - 2*xp + zp - 4*xp*zp + 4*xp^2*zp + zp^2 + 2*xp^2*zp^2)*Log[xp]*
       Log[1 - zp])/zp - (2*(1 - 2*xp + 2*xp^2)*(-1 + 3*zp + zp^2)*
       Log[1 - zp]^2)/zp + ((-xp + 10*xp^3 + 20*xp^4 + 15*xp^5 + 4*xp^6 + 
        zp - xp*zp - 30*xp^2*zp - 114*xp^3*zp - 131*xp^4*zp - 13*xp^5*zp + 
        48*xp^6*zp + 16*xp^7*zp - 3*zp^2 + 7*xp*zp^2 + 120*xp^2*zp^2 + 
        330*xp^3*zp^2 + 269*xp^4*zp^2 - 209*xp^5*zp^2 - 194*xp^6*zp^2 - 
        16*xp^7*zp^2 + 9*zp^3 + 21*xp*zp^3 - 188*xp^2*zp^3 - 450*xp^3*zp^3 - 
        187*xp^4*zp^3 + 589*xp^5*zp^3 + 166*xp^6*zp^3 + 8*xp^7*zp^3 - 
        7*zp^4 - 58*xp*zp^4 + 34*xp^2*zp^4 + 520*xp^3*zp^4 - 171*xp^4*zp^4 - 
        454*xp^5*zp^4 - 72*xp^6*zp^4 + 40*xp*zp^5 + 112*xp^2*zp^5 - 
        384*xp^3*zp^5 + 168*xp^4*zp^5 + 192*xp^5*zp^5 - 96*xp^2*zp^6 + 
        208*xp^3*zp^6 - 128*xp^4*zp^6)*Log[zp])/((xp - zp)*(-1 + zp)*zp*
       (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (4*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp - 4*xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (2*(-7 - 2*xp - 4*xp^2 + 9*zp + 14*xp*zp - 4*zp^2 - 12*xp*zp^2 + 
        4*xp*zp^3)*Log[xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*Log[zp])/
      ((-1 + zp)*zp) + (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp + zp^2)*Log[zp]^2)/
      (-1 + zp) - (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 
        70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, -xp])/zp + 
     (4*(-2*xp + 2*xp^2 + zp + 2*xp*zp - 2*xp^2*zp + zp^2 - 4*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(-3 - 11*xp + 3*xp^2 + (Pi^2*(-3 + 6*xp - 8*xp^2))/3 - 
       (-1 + 2*xp)*(-7 + 10*xp)*Log[1 - xp] + 4*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 2*(3 - 12*xp + 10*xp^2)*Log[xp] - 
       8*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 2*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 2*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((4*(-2 + 4*xp - 6*xp^2*zp + 3*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2))/
        ((-1 + zp)*zp) + (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 342*xp^3*zp - 
          335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 3*zp^2 + 
          71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 
          273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 
          360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 
          24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 
          400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 
          160*xp^4*zp^5 + 88*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (4*(-1 + 2*xp)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (4*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (4*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) - 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*((Pi^2*(-1 + 2*xp)*(-3 + 4*xp))/3 + (-34 + 81*xp - 57*xp^2)/
        2 - (2*Pi^2*(1 - 2*xp + 3*xp^2)*Log[1 - xp])/3 + 
       (-3 - 14*xp + 7*xp^2)*Log[1 - xp] + ((-7 + 28*xp - 24*xp^2)*
         Log[1 - xp]^2)/2 + (5*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + 
       ((12 + 37*xp - 14*xp^2)*Log[xp])/2 + (2*Pi^2*(3 - 6*xp + 8*xp^2)*
         Log[xp])/3 + (7 - 28*xp + 24*xp^2)*Log[1 - xp]*Log[xp] - 
       2*(4 - 8*xp + 7*xp^2)*Log[1 - xp]^2*Log[xp] + 
       ((-7 + 60*xp - 48*xp^2)*Log[xp]^2)/4 + 3*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]*Log[xp]^2 + ((-1 + 2*xp - 12*xp^2)*Log[xp]^3)/6 + 
       PolyLog[2, xp] - 4*(-1 + xp)^2*Log[1 - xp]*PolyLog[2, xp] + 
       4*(-1 + xp)^2*Log[xp]*PolyLog[2, xp] - 4*(3 - 6*xp + 5*xp^2)*
        PolyLog[3, 1 - xp] - 10*(1 - 2*xp + 2*xp^2)*PolyLog[3, xp] + 
       32*(1 - 2*xp + 2*xp^2)*Zeta[3])), 
 "Subscript[C^(2,0),{2,gq}]" -> Ca*delta1mzp*lqf^2*(-1/3*((-1 + xp)*(4 + 7*xp + 31*xp^2))/xp + 
     2*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 2*(1 + 4*xp)*Log[xp]) + 
   Cf*lqf^2*(-2*(1 - 2*xp + 2*xp^2)*(1 + zp) + 4*(1 - 2*xp + 2*xp^2)*Dzp[0] + 
     delta1mzp*((5 - 8*xp + 12*xp^2)/2 + 2*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 
       (-1 + 2*xp - 4*xp^2)*Log[xp])) + 
   Cf*lqf*(-2 + 4*xp - 2*xp^2 + 11*zp + 22*xp*zp - 36*xp^2*zp + 
     12*(1 - 2*xp + 2*xp^2)*Dzp[1] - 4*(1 - 2*xp + 2*xp^2)*(1 + zp)*
      Log[1 - xp] + 4*(-2*xp + 2*xp^2 + zp + 4*xp*zp + 2*xp^2*zp)*Log[xp] + 
     Dzp[0]*(-1 + 12*xp - 8*xp^2 + 8*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       2*(3 - 6*xp + 8*xp^2)*Log[xp]) - 
     (4*(-1 + 2*xp - 2*xp^2 + 3*zp - 14*xp*zp + 14*xp^2*zp + zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[1 - zp])/zp + 4*(1 - 6*xp + 6*xp^2)*
      Log[zp] + delta1mzp*(-3 + xp - 9*xp^2 + (Pi^2*(-3 + 6*xp - 8*xp^2))/3 + 
       (-1 + 12*xp - 8*xp^2)*Log[1 - xp] + 4*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 4*xp*(-3 + 2*xp)*Log[xp] - 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]*Log[xp] + 2*(1 - 2*xp + 4*xp^2)*Log[xp]^2 + 
       2*(-1 + 2*xp)*PolyLog[2, xp])) + 
   Ca*lqf*((2*(-1 + xp)*(-4 - 7*xp - 31*xp^2 + 30*xp*zp + 198*xp^2*zp))/
      (3*xp*zp) - (4*(-1 + 2*xp - 2*xp^2 + 2*zp - 12*xp*zp + 12*xp^2*zp)*
       Log[1 - xp])/zp - (4*(-1 - 4*xp + 2*zp + 24*xp*zp)*Log[xp])/zp + 
     Dzp[0]*((-2*(-1 + xp)*(4 + 7*xp + 31*xp^2))/(3*xp) + 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 4*(1 + 4*xp)*Log[xp]) + 
     delta1mzp*((-4*Pi^2*(-2 + xp)*xp)/3 - (-52 + 75*xp - 228*xp^2 + 
         187*xp^3)/(9*xp) - (2*(-1 + xp)*(4 + 7*xp + 31*xp^2)*Log[1 - xp])/
        (3*xp) + 2*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^2 + 
       2*(2 + 25*xp^2)*Log[xp] - 4*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] - 
       4*(1 + 3*xp)*Log[xp]^2 - 4*(1 + 2*xp + 2*xp^2)*Log[xp]*Log[1 + xp] - 
       4*(1 + 2*xp + 2*xp^2)*PolyLog[2, -xp] - 4*(1 + 4*xp)*
        PolyLog[2, xp])) + 
   Ca*((52 - 75*xp + 228*xp^2 - 187*xp^3 - 24*zp - 666*xp*zp - 324*xp^2*zp + 
       978*xp^3*zp + 1080*xp*zp^2 - 1080*xp^2*zp^2)/(9*xp*zp) + 
     (Pi^2*(-1 - 2*xp + 4*xp^2 + 2*zp + 60*xp*zp - 28*xp^2*zp - 60*xp*zp^2 + 
        24*xp^2*zp^2))/(3*(-1 + zp)*zp) + 
     (2*(-1 + xp)*(-4 - 7*xp - 31*xp^2 + 24*xp*zp + 228*xp^2*zp)*Log[1 - xp])/
      (3*xp*zp) - (2*(-1 + 2*xp - 2*xp^2 + 2*zp - 12*xp*zp + 12*xp^2*zp)*
       Log[1 - xp]^2)/zp + (2*(-2*xp - 2*xp^2 - 23*xp^3 - 23*xp^4 + 25*xp^5 + 
        25*xp^6 + 2*zp + 14*xp*zp + 58*xp^2*zp + 206*xp^3*zp + 260*xp^4*zp - 
        272*xp^5*zp - 164*xp^6*zp - 13*zp^2 - 68*xp*zp^2 - 332*xp^2*zp^2 - 
        490*xp^3*zp^2 - 717*xp^4*zp^2 + 692*xp^5*zp^2 + 39*zp^3 + 
        178*xp*zp^3 + 417*xp^2*zp^3 + 1158*xp^3*zp^3 - 4*xp^4*zp^3 - 
        28*zp^4 - 260*xp*zp^4 - 236*xp^2*zp^4 - 680*xp^3*zp^4 + 120*xp*zp^5 + 
        120*xp^2*zp^5)*Log[xp])/(zp*(-xp + zp)*(-1 + xp + zp)*
       (-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     (2*(3 - 6*xp + 4*xp^2 - 8*zp + 32*xp*zp - 28*xp^2*zp + 4*zp^2 - 
        24*xp*zp^2 + 24*xp^2*zp^2)*Log[1 - xp]*Log[xp])/((-1 + zp)*zp) + 
     ((2*(1 + 6*xp - 4*zp - 50*xp*zp + 4*zp^2 + 42*xp*zp^2))/((-1 + zp)*zp) - 
       (Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 5*xp + 9*xp^2 + 7*xp^3 + 
          2*xp^4 + 2*zp + 12*xp*zp + 48*xp^2*zp + 82*xp^3*zp + 56*xp^4*zp + 
          12*xp^5*zp - 12*zp^2 - 108*xp*zp^2 - 318*xp^2*zp^2 - 
          442*xp^3*zp^2 - 180*xp^4*zp^2 - 12*xp^5*zp^2 + 8*zp^3 + 
          192*xp*zp^3 + 612*xp^2*zp^3 + 720*xp^3*zp^3 + 120*xp^4*zp^3 - 
          96*xp*zp^4 - 600*xp^2*zp^4 - 360*xp^3*zp^4 + 240*xp^2*zp^5))/
        ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2))*Log[xp]^2 + 
     Dzp[1]*((-2*(-1 + xp)*(4 + 7*xp + 31*xp^2))/(3*xp) + 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp] + 4*(1 + 4*xp)*Log[xp]) + 
     (4*(-2 - 4*xp - 2*xp^2 + zp + 6*xp*zp + 6*xp^2*zp)*Log[xp]*Log[1 + xp])/
      zp + (2*(-4 + xp - 21*xp^2 + 55*xp^3 - 31*xp^4 + 4*zp + 36*xp*zp + 
        144*xp^2*zp - 379*xp^3*zp + 198*xp^4*zp - 33*xp*zp^2 - 
        150*xp^2*zp^2 + 180*xp^3*zp^2)*Log[1 - zp])/
      (3*xp*zp*(-1 + xp + zp)) - (2*(-3 + 6*xp - 4*xp^2 + 3*zp - 18*xp*zp + 
        18*xp^2*zp)*Log[1 - xp]*Log[1 - zp])/zp - 
     (2*(-1 - 10*xp + 5*zp + 42*xp*zp + 6*xp^2*zp)*Log[xp]*Log[1 - zp])/zp + 
     (2*(-4*xp - 11*xp^2 - 34*xp^3 - 20*xp^4 + 38*xp^5 + 31*xp^6 + 4*zp + 
        11*xp*zp + 104*xp^2*zp + 290*xp^3*zp + 208*xp^4*zp - 419*xp^5*zp - 
        210*xp^6*zp - 67*xp*zp^2 - 411*xp^2*zp^2 - 813*xp^3*zp^2 - 
        260*xp^4*zp^2 + 1386*xp^5*zp^2 + 201*xp^6*zp^2 + 126*xp*zp^3 + 
        636*xp^2*zp^3 + 1389*xp^3*zp^3 - 1092*xp^4*zp^3 - 1095*xp^5*zp^3 - 
        84*xp*zp^4 - 624*xp^2*zp^4 - 588*xp^3*zp^4 + 1308*xp^4*zp^4 + 
        360*xp^2*zp^5 - 360*xp^3*zp^5)*Log[zp])/(3*xp*(xp - zp)*(-1 + zp)*zp*
       (1 + 2*xp + xp^2 - 4*xp*zp)) - 
     (2*(2 - 4*xp + 4*xp^2 - 2*zp + 16*xp*zp - 18*xp^2*zp + 3*zp^2 - 
        18*xp*zp^2 + 18*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) + 
     (8*(-1 - 2*xp + zp + 10*xp*zp - 3*xp^2*zp - 9*xp*zp^2 + 3*xp^2*zp^2)*
       Log[xp]*Log[zp])/((-1 + zp)*zp) - 
     (2*(1 - 2*xp + zp - 6*xp*zp + 6*xp^2*zp)*Log[1 - zp]*Log[zp])/zp - 
     (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 5*xp + 9*xp^2 + 7*xp^3 + 
        2*xp^4 + 2*zp + 12*xp*zp + 48*xp^2*zp + 82*xp^3*zp + 56*xp^4*zp + 
        12*xp^5*zp - 12*zp^2 - 108*xp*zp^2 - 318*xp^2*zp^2 - 442*xp^3*zp^2 - 
        180*xp^4*zp^2 - 12*xp^5*zp^2 + 8*zp^3 + 192*xp*zp^3 + 612*xp^2*zp^3 + 
        720*xp^3*zp^3 + 120*xp^4*zp^3 - 96*xp*zp^4 - 600*xp^2*zp^4 - 
        360*xp^3*zp^4 + 240*xp^2*zp^5)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) + 
     (4*(-2 - 4*xp - 2*xp^2 + zp + 6*xp*zp + 6*xp^2*zp)*PolyLog[2, -xp])/zp + 
     (2*(2 + 8*xp - 8*zp - 48*xp*zp - 6*xp^2*zp + 5*zp^2 + 42*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, xp])/((-1 + zp)*zp) + 
     Dzp[0]*((-4*Pi^2*(-2 + xp)*xp)/3 - (-52 + 75*xp - 228*xp^2 + 187*xp^3)/
        (9*xp) - (2*(-1 + xp)*(4 + 7*xp + 31*xp^2)*Log[1 - xp])/(3*xp) + 
       2*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^2 + 2*(2 + 25*xp^2)*Log[xp] - 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] - 4*(1 + 3*xp)*Log[xp]^2 - 
       4*(1 + 2*xp + 2*xp^2)*Log[xp]*Log[1 + xp] - 4*(1 + 2*xp + 2*xp^2)*
        PolyLog[2, -xp] - 4*(1 + 4*xp)*PolyLog[2, xp]) + 
     ((-2*(-2 + 4*xp + 2*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2))/
        ((-1 + zp)*zp) + (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (1 + 5*xp + 9*xp^2 + 7*xp^3 + 2*xp^4 + 2*zp + 12*xp*zp + 
          48*xp^2*zp + 82*xp^3*zp + 56*xp^4*zp + 12*xp^5*zp - 12*zp^2 - 
          108*xp*zp^2 - 318*xp^2*zp^2 - 442*xp^3*zp^2 - 180*xp^4*zp^2 - 
          12*xp^5*zp^2 + 8*zp^3 + 192*xp*zp^3 + 612*xp^2*zp^3 + 
          720*xp^3*zp^3 + 120*xp^4*zp^3 - 96*xp*zp^4 - 600*xp^2*zp^4 - 
          360*xp^3*zp^4 + 240*xp^2*zp^5))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^2))*PolyLog[2, 1 - zp] - 
     (2*(-2 + 8*xp - 6*xp^2 + zp - 6*xp*zp + 6*xp^2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (2*(1 - 2*xp + zp - 6*xp*zp + 6*xp^2*zp)*PolyLog[2, (-1 + xp + zp)/zp])/
      zp + (2*(1 - 2*xp + zp - 6*xp*zp + 6*xp^2*zp)*
       PolyLog[2, (-1 + xp + zp)/(xp*zp)])/zp - 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 5*xp + 9*xp^2 + 7*xp^3 + 
        2*xp^4 + 2*zp + 12*xp*zp + 48*xp^2*zp + 82*xp^3*zp + 56*xp^4*zp + 
        12*xp^5*zp - 12*zp^2 - 108*xp*zp^2 - 318*xp^2*zp^2 - 442*xp^3*zp^2 - 
        180*xp^4*zp^2 - 12*xp^5*zp^2 + 8*zp^3 + 192*xp*zp^3 + 612*xp^2*zp^3 + 
        720*xp^3*zp^3 + 120*xp^4*zp^3 - 96*xp*zp^4 - 600*xp^2*zp^4 - 
        360*xp^3*zp^4 + 240*xp^2*zp^5)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) - 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 5*xp + 9*xp^2 + 7*xp^3 + 
        2*xp^4 + 2*zp + 12*xp*zp + 48*xp^2*zp + 82*xp^3*zp + 56*xp^4*zp + 
        12*xp^5*zp - 12*zp^2 - 108*xp*zp^2 - 318*xp^2*zp^2 - 442*xp^3*zp^2 - 
        180*xp^4*zp^2 - 12*xp^5*zp^2 + 8*zp^3 + 192*xp*zp^3 + 612*xp^2*zp^3 + 
        720*xp^3*zp^3 + 120*xp^4*zp^3 - 96*xp*zp^4 - 600*xp^2*zp^4 - 
        360*xp^3*zp^4 + 240*xp^2*zp^5)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^2) + 
     delta1mzp*((Pi^2*(2 + 2*xp + 25*xp^2))/3 - 
       (-416 + 57*xp - 480*xp^2 + 947*xp^3)/(54*xp) + 
       (Pi^2*(-1 + 10*xp - 6*xp^2)*Log[1 - xp])/3 - 
       ((-52 + 75*xp - 255*xp^2 + 223*xp^3)*Log[1 - xp])/(9*xp) - 
       ((-1 + xp)*(4 + 7*xp + 25*xp^2)*Log[1 - xp]^2)/(3*xp) + 
       ((1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + 
       (2*Pi^2*(-1 - 6*xp + 2*xp^2)*Log[xp])/3 + 
       ((147 + 24*xp + 323*xp^2)*Log[xp])/9 + 
       (2*(-1 + xp)*(4 + 7*xp + 31*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       2*(1 + 4*xp)*Log[1 - xp]^2*Log[xp] + ((-39 + 12*xp - 238*xp^2)*
         Log[xp]^2)/6 + 4*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp]^2 + 
       ((5 + 14*xp)*Log[xp]^3)/3 + 4*xp*(1 + xp)*Log[xp]*Log[1 + xp] - 
       4*(1 + 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp]*Log[1 + xp] + 
       4*(1 + 2*xp + 2*xp^2)*Log[xp]^2*Log[1 + xp] + 
       4*xp*(1 + xp)*PolyLog[2, -xp] - 4*(1 + 2*xp + 2*xp^2)*Log[1 - xp]*
        PolyLog[2, -xp] + 4*(1 + 2*xp + 2*xp^2)*Log[xp]*PolyLog[2, -xp] - 
       (2*(1 + 2*xp)*(4 + xp + 22*xp^2)*PolyLog[2, xp])/(3*xp) + 
       2*(-1 - 10*xp + 2*xp^2)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp + xp^2)*Log[xp]*PolyLog[2, xp] + 8*(-5 + xp)*xp*
        PolyLog[3, 1 - xp] - 4*(1 + 2*xp^2)*PolyLog[3, xp] + 
       4*(1 + 2*xp + 2*xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))] - 
       4*(1 + 2*xp + 2*xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)] + 
       (-3 + 14*xp - 6*xp^2)*Zeta[3])) + 
   Cf*((2*Pi^2*(-8*xp - 2*xp^2 + 3*zp + 8*xp*zp + 16*xp^2*zp - 6*zp^2 - 
        12*xp*zp^2 - 18*xp^2*zp^2 + zp^3 + 16*xp*zp^3 + 2*xp^2*zp^3))/
      (3*(-1 + zp)*zp) + (7 - xp - 27*xp^2 - 11*xp^3 + 20*xp^4 + 12*xp^5 + 
       15*zp - 104*xp*zp + 71*xp^2*zp + 230*xp^3*zp - 48*xp^4*zp - 
       112*xp^5*zp - 21*zp^2 - 163*xp*zp^2 + 445*xp^2*zp^2 - 645*xp^3*zp^2 + 
       348*xp^4*zp^2 - 152*xp^5*zp^2 + 3*zp^3 + 206*xp*zp^3 + 495*xp^2*zp^3 - 
       1028*xp^3*zp^3 + 456*xp^4*zp^3 + 4*xp*zp^4 - 608*xp^2*zp^4 + 
       608*xp^3*zp^4)/(2*zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     6*(1 - 2*xp + 2*xp^2)*Dzp[2] - 
     ((6 - 12*xp + 12*xp^2 - 2*zp + 20*xp*zp - 30*xp^2*zp - 11*zp^2 - 
        22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - xp])/zp - 
     2*(1 - 2*xp + 2*xp^2)*(1 + zp)*Log[1 - xp]^2 + 
     ((xp + 7*xp^3 + 22*xp^4 - 5*xp^5 - 44*xp^6 - 15*xp^7 + 22*xp^8 + 
        12*xp^9 - zp - 10*xp*zp + 7*xp^2*zp + 4*xp^3*zp - 207*xp^4*zp - 
        80*xp^5*zp + 325*xp^6*zp + 116*xp^7*zp - 124*xp^8*zp - 30*xp^9*zp + 
        6*zp^2 + 3*xp*zp^2 + 24*xp^2*zp^2 - 268*xp^3*zp^2 + 580*xp^4*zp^2 + 
        995*xp^5*zp^2 - 1204*xp^6*zp^2 - 278*xp^7*zp^2 + 250*xp^8*zp^2 + 
        36*xp^9*zp^2 + 7*zp^3 + 4*xp*zp^3 + 204*xp^2*zp^3 + 410*xp^3*zp^3 - 
        145*xp^4*zp^3 - 3448*xp^5*zp^3 + 2522*xp^6*zp^3 + 122*xp^7*zp^3 - 
        252*xp^8*zp^3 - 22*zp^4 - 118*xp*zp^4 - 598*xp^2*zp^4 - 
        844*xp^3*zp^4 + 250*xp^4*zp^4 + 4110*xp^5*zp^4 - 2486*xp^6*zp^4 + 
        252*xp^7*zp^4 + 10*zp^5 + 160*xp*zp^5 + 956*xp^2*zp^5 + 
        1520*xp^3*zp^5 - 1578*xp^4*zp^5 - 1576*xp^5*zp^5 + 828*xp^6*zp^5 - 
        48*xp*zp^6 - 592*xp^2*zp^6 - 1864*xp^3*zp^6 + 2104*xp^4*zp^6 - 
        288*xp^5*zp^6 + 80*xp^2*zp^7 + 752*xp^3*zp^7 - 576*xp^4*zp^7)*
       Log[xp])/((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^
        2) + (4*(-2 + 4*xp - 2*xp^2 + 2*zp - 8*xp*zp + 6*xp^2*zp - zp^2 + 
        10*xp*zp^2 - 12*xp^2*zp^2 + 2*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3)*
       Log[1 - xp]*Log[xp])/((-1 + zp)*zp) + 
     ((-2*(-4 - 4*xp^2 + 9*zp + 2*xp*zp + 16*xp^2*zp - 6*zp^2 - 12*xp*zp^2 - 
          30*xp^2*zp^2 + 4*zp^3 + 4*xp*zp^3 + 20*xp^2*zp^3))/((-1 + zp)*zp) - 
       (2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
          70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
          212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 
          64*xp^6*zp - 6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 
          1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 
          6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 
          1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 
          36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 
          300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 
          264*xp^3*zp^6))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*
      Log[xp]^2 + Dzp[1]*(-((-1 + 2*xp)*(-7 + 10*xp)) + 
       8*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 2*(3 - 6*xp + 8*xp^2)*Log[xp]) + 
     (8*(2 + 4*xp + 2*xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     ((6 - 24*xp + 42*xp^2 - 36*xp^3 + 12*xp^4 - 26*zp + 136*xp*zp - 
        272*xp^2*zp + 232*xp^3*zp - 70*xp^4*zp + 17*zp^2 - 160*xp*zp^2 + 
        321*xp^2*zp^2 - 210*xp^3*zp^2 + 36*xp^4*zp^2 + 14*zp^3 + 78*xp*zp^3 - 
        174*xp^2*zp^3 + 72*xp^3*zp^3 - 11*zp^4 - 22*xp*zp^4 + 36*xp^2*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (4*(1 - 2*xp + 2*zp - 8*xp*zp + 8*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (4*(1 - 2*xp + zp - 8*xp*zp + 8*xp^2*zp + zp^2 + 4*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp - 
     (2*(-1 + 2*xp - 2*xp^2 + 3*zp - 14*xp*zp + 14*xp^2*zp + zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[1 - zp]^2)/zp + 
     ((-xp + 10*xp^3 + 20*xp^4 + 15*xp^5 + 4*xp^6 + zp - xp*zp - 46*xp^2*zp - 
        162*xp^3*zp - 163*xp^4*zp + 19*xp^5*zp + 96*xp^6*zp + 32*xp^7*zp - 
        3*zp^2 + 31*xp*zp^2 + 176*xp^2*zp^2 + 506*xp^3*zp^2 + 397*xp^4*zp^2 - 
        393*xp^5*zp^2 - 378*xp^6*zp^2 - 32*xp^7*zp^2 + 17*zp^3 + 53*xp*zp^3 - 
        308*xp^2*zp^3 - 722*xp^3*zp^3 - 435*xp^4*zp^3 + 1053*xp^5*zp^3 + 
        302*xp^6*zp^3 + 8*xp^7*zp^3 - 15*zp^4 - 226*xp*zp^4 - 30*xp^2*zp^4 + 
        1032*xp^3*zp^4 - 131*xp^4*zp^4 - 766*xp^5*zp^4 - 72*xp^6*zp^4 + 
        152*xp*zp^5 + 480*xp^2*zp^5 - 976*xp^3*zp^5 + 280*xp^4*zp^5 + 
        192*xp^5*zp^5 - 320*xp^2*zp^6 + 432*xp^3*zp^6 - 128*xp^4*zp^6)*
       Log[zp])/((xp - zp)*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (4*(1 - 2*xp + 2*xp^2 - zp + 10*xp*zp - 12*xp^2*zp + 2*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (2*(-7 - 2*xp - 4*xp^2 + 9*zp + 30*xp*zp - 4*zp^2 - 36*xp*zp^2 + 
        12*xp*zp^3)*Log[xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*Log[zp])/
      ((-1 + zp)*zp) + (2*(-1 + 10*xp - 10*xp^2 + 2*zp - 12*xp*zp + 
        12*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*Log[zp]^2)/(-1 + zp) - 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*(2 + 4*xp + 2*xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, -xp])/zp + 
     (4*(-2*xp + 2*xp^2 + zp + 10*xp*zp - 6*xp^2*zp + zp^2 - 12*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(-3 - 11*xp + 3*xp^2 + (Pi^2*(-3 + 6*xp - 8*xp^2))/3 - 
       (-1 + 2*xp)*(-7 + 10*xp)*Log[1 - xp] + 4*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 2*(3 - 12*xp + 10*xp^2)*Log[xp] - 
       8*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 2*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 2*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((4*(-2 + 4*xp + 12*xp*zp - 18*xp^2*zp + 3*zp^2 - 18*xp*zp^2 + 
          18*xp^2*zp^2))/((-1 + zp)*zp) + (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 55*xp*zp - 212*xp^2*zp - 402*xp^3*zp - 
          415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 6*xp^7*zp + 3*zp^2 + 
          91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 
          533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 
          600*xp^2*zp^3 - 1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 
          72*xp^6*zp^3 + 36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 
          1200*xp^4*zp^4 + 300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 
          480*xp^4*zp^5 + 264*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (4*(-1 + 2*xp)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (4*(2 - 4*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (4*(2 - 4*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) - 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*((Pi^2*(-1 + 2*xp)*(-3 + 4*xp))/3 + (-34 + 81*xp - 57*xp^2)/
        2 - (2*Pi^2*(1 - 2*xp + 3*xp^2)*Log[1 - xp])/3 + 
       (-3 - 14*xp + 7*xp^2)*Log[1 - xp] + ((-7 + 28*xp - 24*xp^2)*
         Log[1 - xp]^2)/2 + (5*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + 
       ((12 + 37*xp - 14*xp^2)*Log[xp])/2 + (2*Pi^2*(3 - 6*xp + 8*xp^2)*
         Log[xp])/3 + (7 - 28*xp + 24*xp^2)*Log[1 - xp]*Log[xp] - 
       2*(4 - 8*xp + 7*xp^2)*Log[1 - xp]^2*Log[xp] + 
       ((-7 + 60*xp - 48*xp^2)*Log[xp]^2)/4 + 3*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]*Log[xp]^2 + ((-1 + 2*xp - 12*xp^2)*Log[xp]^3)/6 + 
       PolyLog[2, xp] - 4*(-1 + xp)^2*Log[1 - xp]*PolyLog[2, xp] + 
       4*(-1 + xp)^2*Log[xp]*PolyLog[2, xp] - 4*(3 - 6*xp + 5*xp^2)*
        PolyLog[3, 1 - xp] - 10*(1 - 2*xp + 2*xp^2)*PolyLog[3, xp] + 
       32*(1 - 2*xp + 2*xp^2)*Zeta[3])), 
 "Subscript[C^(1,1),{1,phg}]" -> (8*Cf*lqf^2*N*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2))/zp + 
   Cf*lqf*N*((4*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 
        3*zp^2 + 2*xp*zp^2 + 4*xp^2*zp^2))/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (8*(3 - 6*xp + 8*xp^2 - 2*zp + 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        4*xp^2*zp^2)*Log[xp])/zp + (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*
       Log[1 - zp])/zp - 32*(1 - 2*xp + 2*xp^2)*Log[zp]) + 
   Cf*N*((-2*(13 + 4*xp + 8*xp^2 + 2*zp + 8*xp*zp - 36*xp^2*zp - 27*zp^2 + 
        4*xp*zp^2 + 24*xp^2*zp^2))/zp + 
     (4*Pi^2*(7 - 14*xp + 16*xp^2 - 14*zp + 20*xp*zp - 24*xp^2*zp + 7*zp^2 - 
        18*xp*zp^2 - 4*xp^2*zp^2 - 10*zp^3 + 12*xp*zp^3 + 2*zp^4 - 
        16*xp*zp^4 + 4*xp^2*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
        InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
        InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - xp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp - 
     (8*(-7 + 20*xp - 18*xp^2 + 9*zp - 11*xp*zp + 14*xp^2*zp - 4*zp^2 - 
        5*xp*zp^2 + 2*xp^2*zp^2)*Log[xp])/zp + 
     (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
      (Sqrt[xp]*Sqrt[zp]) + (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (16*(1 - 2*xp + 2*xp^2 + zp - 2*xp*zp - 2*zp^2 + 4*xp*zp^2 - 
        2*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (16*(-1 + 2*xp - 3*xp^2 - 2*xp*zp + xp^2*zp - 
        4*xp*zp^2 + xp^2*zp^2 - 2*zp^3 + 2*xp*zp^3 - 3*xp^2*zp^3 + zp^4 - 
        2*xp*zp^4 + 2*xp^2*zp^4)*Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (4*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - zp])/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (8*(3 - 6*xp + 8*xp^2 - 2*zp + 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (4*(23 - 56*xp + 52*xp^2 + 8*zp - 6*xp*zp + 4*xp^2*zp + zp^2 - 
        8*xp*zp^2 + 8*xp^2*zp^2)*Log[zp])/zp - 
     (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
      (Sqrt[xp]*Sqrt[zp]) + (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     32*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[zp] - 
     (8*(3 - 6*xp + 8*xp^2 - 6*zp + 20*xp*zp - 8*xp^2*zp + 4*zp^2 - 
        4*xp*zp^2 + 8*xp^2*zp^2)*Log[xp]*Log[zp])/zp - 
     32*(1 - 2*xp + 2*xp^2)*Log[1 - zp]*Log[zp] - 
     (8*(-2 + 4*xp - 4*xp^2 - 6*zp + 12*xp*zp - 8*xp^2*zp + 3*zp^2 - 
        6*xp*zp^2 + 2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3 + 3*zp^4 - 6*xp*zp^4 + 
        6*xp^2*zp^4)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (32*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (32*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (32*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + zp)*(1 + zp)) + (32*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*
       Log[zp]*Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (32*(1 - 2*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/zp + (64*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (32*(1 - 2*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 
        zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/zp + 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, -xp])/(-1 + zp) - 
     (8*(-1 + 2*xp - 4*xp^2 + zp - 2*xp*zp - 4*zp^2 + 4*xp*zp^2 + 2*zp^3 - 
        8*xp*zp^3 + 4*xp^2*zp^3)*PolyLog[2, xp])/(zp*(1 + zp)) - 
     32*(1 - 2*xp + 2*xp^2)*PolyLog[2, 1 - zp] - 
     (32*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (32*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*
       PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp)) - 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp))), "Subscript[C^(1,1),{2,phg}]" -> 
  (8*Cf*lqf^2*N*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2))/zp + 
   Cf*lqf*N*((4*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 
        11*zp^2 - 22*xp*zp^2 + 36*xp^2*zp^2))/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (8*(3 - 6*xp + 8*xp^2 - 2*zp - 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        8*xp*zp^2 + 4*xp^2*zp^2)*Log[xp])/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     32*(1 - 6*xp + 6*xp^2)*Log[zp]) + 
   Cf*N*((-2*(13 - 124*xp + 136*xp^2 + 34*zp + 232*xp*zp - 292*xp^2*zp - 
        59*zp^2 - 92*xp*zp^2 + 152*xp^2*zp^2))/zp + 
     (4*Pi^2*(7 - 14*xp + 16*xp^2 - 14*zp - 4*xp*zp - 8*xp^2*zp + 7*zp^2 + 
        22*xp*zp^2 - 20*xp^2*zp^2 - 10*zp^3 + 36*xp*zp^3 - 16*xp^2*zp^3 + 
        2*zp^4 - 56*xp*zp^4 + 20*xp^2*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (4*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 
        28*xp^2*zp - 11*zp^2 - 22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - xp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp - 
     (8*(-7 + 36*xp - 34*xp^2 + 15*zp - xp*zp + 14*xp^2*zp - 10*zp^2 - 
        31*xp*zp^2 + 18*xp^2*zp^2)*Log[xp])/zp + 
     (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (16*(1 - 2*xp + 2*xp^2 + zp + 2*xp*zp - 4*xp^2*zp - 2*zp^2 + 4*xp*zp^2 - 
        2*xp^2*zp^2 + 2*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (16*(-1 + 2*xp - 3*xp^2 + 3*xp^2*zp - 2*xp*zp^2 - 
        xp^2*zp^2 - 2*zp^3 - 5*xp^2*zp^3 + zp^4 - 4*xp*zp^4 + 4*xp^2*zp^4)*
       Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (4*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 11*zp^2 - 
        22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - zp])/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (8*(3 - 6*xp + 8*xp^2 - 2*zp - 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        8*xp*zp^2 + 4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (4*(23 - 120*xp + 116*xp^2 + 12*zp - 42*xp*zp + 36*xp^2*zp + 5*zp^2 - 
        12*xp*zp^2 + 8*xp^2*zp^2)*Log[zp])/zp - 
     (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     32*(1 - 6*xp + 6*xp^2)*Log[1 - xp]*Log[zp] - 
     (8*(3 - 6*xp + 8*xp^2 - 6*zp + 44*xp*zp - 24*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 24*xp^2*zp^2)*Log[xp]*Log[zp])/zp - 
     32*(1 - 6*xp + 6*xp^2)*Log[1 - zp]*Log[zp] - 
     (8*(-2 + 4*xp - 4*xp^2 - 6*zp + 20*xp*zp - 16*xp^2*zp + 3*zp^2 + 
        2*xp*zp^2 - 6*xp^2*zp^2 - 2*zp^3 - 4*xp*zp^3 + 8*xp^2*zp^3 + 3*zp^4 - 
        14*xp*zp^4 + 14*xp^2*zp^4)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (32*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (32*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (32*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[xp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) + 
     (32*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[zp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (32*(1 - 2*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/zp + (64*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (32*(1 - 2*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 
        zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/zp + 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, -xp])/(-1 + zp) - 
     (8*(-1 + 2*xp - 4*xp^2 + zp + 14*xp*zp - 8*xp^2*zp - 4*zp^2 + 
        4*xp*zp^2 + 2*zp^3 - 24*xp*zp^3 + 12*xp^2*zp^3)*PolyLog[2, xp])/
      (zp*(1 + zp)) - 32*(1 - 6*xp + 6*xp^2)*PolyLog[2, 1 - zp] - 
     (32*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (32*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 
        6*xp^2*zp^3)*PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
        (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp)) - 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp))), 
 "Subscript[C^(0,2),{1,phph}]" -> (8*lqf^2*N*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2))/zp + 
   lqf*N*((4*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 
        3*zp^2 + 2*xp*zp^2 + 4*xp^2*zp^2))/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (8*(3 - 6*xp + 8*xp^2 - 2*zp + 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        4*xp^2*zp^2)*Log[xp])/zp + (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*
       Log[1 - zp])/zp - 32*(1 - 2*xp + 2*xp^2)*Log[zp]) + 
   N*((-2*(13 + 4*xp + 8*xp^2 + 2*zp + 8*xp*zp - 36*xp^2*zp - 27*zp^2 + 
        4*xp*zp^2 + 24*xp^2*zp^2))/zp + 
     (4*Pi^2*(7 - 14*xp + 16*xp^2 - 14*zp + 20*xp*zp - 24*xp^2*zp + 7*zp^2 - 
        18*xp*zp^2 - 4*xp^2*zp^2 - 10*zp^3 + 12*xp*zp^3 + 2*zp^4 - 
        16*xp*zp^4 + 4*xp^2*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
        InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
        InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - xp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp - 
     (8*(-7 + 20*xp - 18*xp^2 + 9*zp - 11*xp*zp + 14*xp^2*zp - 4*zp^2 - 
        5*xp*zp^2 + 2*xp^2*zp^2)*Log[xp])/zp + 
     (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
      (Sqrt[xp]*Sqrt[zp]) + (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (16*(1 - 2*xp + 2*xp^2 + zp - 2*xp*zp - 2*zp^2 + 4*xp*zp^2 - 
        2*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (16*(-1 + 2*xp - 3*xp^2 - 2*xp*zp + xp^2*zp - 
        4*xp*zp^2 + xp^2*zp^2 - 2*zp^3 + 2*xp*zp^3 - 3*xp^2*zp^3 + zp^4 - 
        2*xp*zp^4 + 2*xp^2*zp^4)*Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (4*(-15 + 40*xp - 36*xp^2 + 14*zp - 32*xp*zp + 28*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - zp])/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (8*(3 - 6*xp + 8*xp^2 - 2*zp + 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (4*(23 - 56*xp + 52*xp^2 + 8*zp - 6*xp*zp + 4*xp^2*zp + zp^2 - 
        8*xp*zp^2 + 8*xp^2*zp^2)*Log[zp])/zp - 
     (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
      (Sqrt[xp]*Sqrt[zp]) + (24*(-xp + zp + 5*xp^2*zp - xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     32*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[zp] - 
     (8*(3 - 6*xp + 8*xp^2 - 6*zp + 20*xp*zp - 8*xp^2*zp + 4*zp^2 - 
        4*xp*zp^2 + 8*xp^2*zp^2)*Log[xp]*Log[zp])/zp - 
     32*(1 - 2*xp + 2*xp^2)*Log[1 - zp]*Log[zp] - 
     (8*(-2 + 4*xp - 4*xp^2 - 6*zp + 12*xp*zp - 8*xp^2*zp + 3*zp^2 - 
        6*xp*zp^2 + 2*xp^2*zp^2 - 2*zp^3 + 4*xp*zp^3 + 3*zp^4 - 6*xp*zp^4 + 
        6*xp^2*zp^4)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (32*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (32*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (32*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + zp)*(1 + zp)) + (32*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*
       Log[zp]*Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (32*(1 - 2*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/zp + (64*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (32*(1 - 2*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 
        zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/zp + 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2 - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, -xp])/(-1 + zp) - 
     (8*(-1 + 2*xp - 4*xp^2 + zp - 2*xp*zp - 4*zp^2 + 4*xp*zp^2 + 2*zp^3 - 
        8*xp*zp^3 + 4*xp^2*zp^3)*PolyLog[2, xp])/(zp*(1 + zp)) - 
     32*(1 - 2*xp + 2*xp^2)*PolyLog[2, 1 - zp] - 
     (32*(1 + 2*xp^2 + 2*xp*zp + zp^2 + 2*xp*zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (32*(2*xp + zp + 2*xp*zp^2 + zp^3 + 2*xp^2*zp^3)*
       PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp)) - 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(zp*(1 + zp))), "Subscript[C^(0,2),{2,phph}]" -> 
  (8*lqf^2*N*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2))/zp + 
   lqf*N*((4*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 
        11*zp^2 - 22*xp*zp^2 + 36*xp^2*zp^2))/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
     (8*(3 - 6*xp + 8*xp^2 - 2*zp - 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        8*xp*zp^2 + 4*xp^2*zp^2)*Log[xp])/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     32*(1 - 6*xp + 6*xp^2)*Log[zp]) + 
   N*((-2*(13 - 124*xp + 136*xp^2 + 34*zp + 232*xp*zp - 292*xp^2*zp - 
        59*zp^2 - 92*xp*zp^2 + 152*xp^2*zp^2))/zp + 
     (4*Pi^2*(7 - 14*xp + 16*xp^2 - 14*zp - 4*xp*zp - 8*xp^2*zp + 7*zp^2 + 
        22*xp*zp^2 - 20*xp^2*zp^2 - 10*zp^3 + 36*xp*zp^3 - 16*xp^2*zp^3 + 
        2*zp^4 - 56*xp*zp^4 + 20*xp^2*zp^4))/(3*(-1 + zp)*zp*(1 + zp)) - 
     (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (4*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 
        28*xp^2*zp - 11*zp^2 - 22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - xp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]^2)/zp - 
     (8*(-7 + 36*xp - 34*xp^2 + 15*zp - xp*zp + 14*xp^2*zp - 10*zp^2 - 
        31*xp*zp^2 + 18*xp^2*zp^2)*Log[xp])/zp + 
     (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (16*(1 - 2*xp + 2*xp^2 + zp + 2*xp*zp - 4*xp^2*zp - 2*zp^2 + 4*xp*zp^2 - 
        2*xp^2*zp^2 + 2*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      (zp*(1 + zp)) + (16*(-1 + 2*xp - 3*xp^2 + 3*xp^2*zp - 2*xp*zp^2 - 
        xp^2*zp^2 - 2*zp^3 - 5*xp^2*zp^3 + zp^4 - 4*xp*zp^4 + 4*xp^2*zp^4)*
       Log[xp]^2)/((-1 + zp)*zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/(-1 + zp) + 
     (4*(-15 + 72*xp - 68*xp^2 + 22*zp - 40*xp*zp + 28*xp^2*zp - 11*zp^2 - 
        22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - zp])/zp + 
     (16*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp]*Log[1 - zp])/zp - 
     (8*(3 - 6*xp + 8*xp^2 - 2*zp - 4*xp*zp - 8*xp^2*zp + 2*zp^2 + 
        8*xp*zp^2 + 4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (4*(23 - 120*xp + 116*xp^2 + 12*zp - 42*xp*zp + 36*xp^2*zp + 5*zp^2 - 
        12*xp*zp^2 + 8*xp^2*zp^2)*Log[zp])/zp - 
     (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + (8*(-xp + zp + 45*xp^2*zp - 9*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     32*(1 - 6*xp + 6*xp^2)*Log[1 - xp]*Log[zp] - 
     (8*(3 - 6*xp + 8*xp^2 - 6*zp + 44*xp*zp - 24*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 24*xp^2*zp^2)*Log[xp]*Log[zp])/zp - 
     32*(1 - 6*xp + 6*xp^2)*Log[1 - zp]*Log[zp] - 
     (8*(-2 + 4*xp - 4*xp^2 - 6*zp + 20*xp*zp - 16*xp^2*zp + 3*zp^2 + 
        2*xp*zp^2 - 6*xp^2*zp^2 - 2*zp^3 - 4*xp*zp^3 + 8*xp^2*zp^3 + 3*zp^4 - 
        14*xp*zp^4 + 14*xp^2*zp^4)*Log[zp]^2)/((-1 + zp)*zp*(1 + zp)) + 
     (32*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[xp]*Log[xp + zp])/
      ((-1 + zp)*(1 + zp)) - (32*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*
       Log[zp]*Log[xp + zp])/((-1 + zp)*(1 + zp)) + 
     (32*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[xp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) + 
     (32*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 6*xp^2*zp^3)*Log[zp]*
       Log[1 + xp*zp])/((-1 + zp)*(1 + zp)) - 
     (32*(1 - 2*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/zp + (64*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (zp*(1 + zp)) + (32*(1 - 2*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 
        zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/zp + 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(zp*(1 + zp)) - 
     (32*(1 + 2*xp + 2*xp^2 - 4*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, -xp])/(-1 + zp) - 
     (8*(-1 + 2*xp - 4*xp^2 + zp + 14*xp*zp - 8*xp^2*zp - 4*zp^2 + 
        4*xp*zp^2 + 2*zp^3 - 24*xp*zp^3 + 12*xp^2*zp^3)*PolyLog[2, xp])/
      (zp*(1 + zp)) - 32*(1 - 6*xp + 6*xp^2)*PolyLog[2, 1 - zp] - 
     (32*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*PolyLog[2, -(zp/xp)])/
      ((-1 + zp)*(1 + zp)) + (32*(2*xp + zp - 4*xp^2*zp + 2*xp*zp^2 + zp^3 + 
        6*xp^2*zp^3)*PolyLog[2, -(xp*zp)])/((-1 + zp)*(1 + zp)) + 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
        (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp)) - 
     (32*(-1 + zp)*(1 - 2*xp + 2*xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(zp*(1 + zp))), 
 "Subscript[C^(0,2),{1,phq}]" -> lqf^2*N*(-4*(1 - 2*xp + 2*xp^2)*(1 + zp) + 
     8*(1 - 2*xp + 2*xp^2)*Dzp[0] + delta1mzp*(5 - 8*xp + 12*xp^2 + 
       4*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 2*(1 - 2*xp + 4*xp^2)*Log[xp])) + 
   lqf*N*(-2*(2 + 4*xp - 6*xp^2 - 3*zp + 2*xp*zp + 4*xp^2*zp) + 
     24*(1 - 2*xp + 2*xp^2)*Dzp[1] - 8*(1 - 2*xp + 2*xp^2)*(1 + zp)*
      Log[1 - xp] + 8*(-2*xp + 2*xp^2 + zp + 2*xp^2*zp)*Log[xp] + 
     Dzp[0]*(-2*(1 - 12*xp + 8*xp^2) + 16*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       4*(3 - 6*xp + 8*xp^2)*Log[xp]) - 
     (8*(1 - 2*xp + 2*xp^2)*(-1 + 3*zp + zp^2)*Log[1 - zp])/zp + 
     8*(1 - 2*xp + 2*xp^2)*Log[zp] + delta1mzp*
      ((-2*Pi^2*(3 - 6*xp + 8*xp^2))/3 - 2*(3 - xp + 9*xp^2) - 
       2*(1 - 12*xp + 8*xp^2)*Log[1 - xp] + 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 8*xp*(-3 + 2*xp)*Log[xp] - 16*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]*Log[xp] + 4*(1 - 2*xp + 4*xp^2)*Log[xp]^2 + 
       4*(-1 + 2*xp)*PolyLog[2, xp])) + 
   N*((4*Pi^2*(-8*xp - 2*xp^2 + 3*zp + 12*xp*zp + 4*xp^2*zp - 6*zp^2 - 
        4*xp*zp^2 - 6*xp^2*zp^2 + zp^3 + 4*xp*zp^3 + 2*xp^2*zp^3))/
      (3*(-1 + zp)*zp) + (-1 - 17*xp - 11*xp^2 + 21*xp^3 + 12*xp^4 - 4*xp^5 + 
       23*zp + 48*xp*zp + 79*xp^2*zp - 82*xp^3*zp - 16*xp^5*zp - 21*zp^2 - 
       179*xp*zp^2 + 13*xp^2*zp^2 - 21*xp^3*zp^2 + 44*xp^4*zp^2 - 
       24*xp^5*zp^2 + 3*zp^3 + 142*xp*zp^3 + 79*xp^2*zp^3 - 164*xp^3*zp^3 + 
       72*xp^4*zp^3 - 28*xp*zp^4 - 64*xp^2*zp^4 + 96*xp^3*zp^4)/
      (zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     12*(1 - 2*xp + 2*xp^2)*Dzp[2] - 
     (2*(6 - 12*xp + 12*xp^2 - 2*zp + 12*xp*zp - 22*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - xp])/zp - 4*(1 - 2*xp + 2*xp^2)*
      (1 + zp)*Log[1 - xp]^2 + (2*(xp - 8*xp^2 - 9*xp^3 + 30*xp^4 + 27*xp^5 - 
        36*xp^6 - 31*xp^7 + 14*xp^8 + 12*xp^9 - zp - 2*xp*zp + 31*xp^2*zp + 
        100*xp^3*zp - 183*xp^4*zp - 224*xp^5*zp + 269*xp^6*zp + 148*xp^7*zp - 
        116*xp^8*zp - 22*xp^9*zp + 6*zp^2 - 13*xp*zp^2 - 96*xp^2*zp^2 - 
        212*xp^3*zp^2 + 284*xp^4*zp^2 + 995*xp^5*zp^2 - 1020*xp^6*zp^2 - 
        94*xp^7*zp^2 + 162*xp^8*zp^2 + 4*xp^9*zp^2 - zp^3 + 20*xp*zp^3 + 
        300*xp^2*zp^3 + 170*xp^3*zp^3 - 313*xp^4*zp^3 - 1736*xp^5*zp^3 + 
        1546*xp^6*zp^3 - 150*xp^7*zp^3 - 28*xp^8*zp^3 - 6*zp^4 - 94*xp*zp^4 - 
        294*xp^2*zp^4 - 556*xp^3*zp^4 + 1114*xp^4*zp^4 + 790*xp^5*zp^4 - 
        630*xp^6*zp^4 + 28*xp^7*zp^4 + 2*zp^5 + 112*xp*zp^5 + 300*xp^2*zp^5 + 
        496*xp^3*zp^5 - 978*xp^4*zp^5 - 152*xp^5*zp^5 + 92*xp^6*zp^5 - 
        32*xp*zp^6 - 224*xp^2*zp^6 - 248*xp^3*zp^6 + 424*xp^4*zp^6 - 
        32*xp^5*zp^6 + 48*xp^2*zp^7 + 80*xp^3*zp^7 - 64*xp^4*zp^7)*Log[xp])/
      ((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2 - 
        4*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + zp)*zp) + ((-4*(-4 - 4*xp^2 + 9*zp + 2*xp*zp + 8*xp^2*zp - 
          6*zp^2 - 8*xp*zp^2 - 10*xp^2*zp^2 + 4*zp^3 + 8*xp^2*zp^3))/
        ((-1 + zp)*zp) - (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 342*xp^3*zp - 
          335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 3*zp^2 + 
          71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 
          273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 
          360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 
          24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 
          400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 
          160*xp^4*zp^5 + 88*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*Log[xp]^2 + 
     Dzp[1]*(-2*(-1 + 2*xp)*(-7 + 10*xp) + 16*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp] - 4*(3 - 6*xp + 8*xp^2)*Log[xp]) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     (2*(6 - 24*xp + 42*xp^2 - 36*xp^3 + 12*xp^4 - 26*zp + 96*xp*zp - 
        152*xp^2*zp + 112*xp^3*zp - 30*xp^4*zp + 25*zp^2 - 80*xp*zp^2 + 
        113*xp^2*zp^2 - 58*xp^3*zp^2 + 4*xp^4*zp^2 - 2*zp^3 + 14*xp*zp^3 - 
        30*xp^2*zp^3 + 8*xp^3*zp^3 - 3*zp^4 + 2*xp*zp^4 + 4*xp^2*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(1 - 2*xp + 2*zp - 4*xp*zp + 4*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + zp - 4*xp*zp + 4*xp^2*zp + zp^2 + 2*xp^2*zp^2)*Log[xp]*
       Log[1 - zp])/zp - (4*(1 - 2*xp + 2*xp^2)*(-1 + 3*zp + zp^2)*
       Log[1 - zp]^2)/zp + (2*(-xp + 10*xp^3 + 20*xp^4 + 15*xp^5 + 4*xp^6 + 
        zp - xp*zp - 30*xp^2*zp - 114*xp^3*zp - 131*xp^4*zp - 13*xp^5*zp + 
        48*xp^6*zp + 16*xp^7*zp - 3*zp^2 + 7*xp*zp^2 + 120*xp^2*zp^2 + 
        330*xp^3*zp^2 + 269*xp^4*zp^2 - 209*xp^5*zp^2 - 194*xp^6*zp^2 - 
        16*xp^7*zp^2 + 9*zp^3 + 21*xp*zp^3 - 188*xp^2*zp^3 - 450*xp^3*zp^3 - 
        187*xp^4*zp^3 + 589*xp^5*zp^3 + 166*xp^6*zp^3 + 8*xp^7*zp^3 - 
        7*zp^4 - 58*xp*zp^4 + 34*xp^2*zp^4 + 520*xp^3*zp^4 - 171*xp^4*zp^4 - 
        454*xp^5*zp^4 - 72*xp^6*zp^4 + 40*xp*zp^5 + 112*xp^2*zp^5 - 
        384*xp^3*zp^5 + 168*xp^4*zp^5 + 192*xp^5*zp^5 - 96*xp^2*zp^6 + 
        208*xp^3*zp^6 - 128*xp^4*zp^6)*Log[zp])/((xp - zp)*(-1 + zp)*zp*
       (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp - 4*xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(-7 - 2*xp - 4*xp^2 + 9*zp + 14*xp*zp - 4*zp^2 - 12*xp*zp^2 + 
        4*xp*zp^3)*Log[xp]*Log[zp])/((-1 + zp)*zp) - 
     (8*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*Log[zp])/
      ((-1 + zp)*zp) + (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp + zp^2)*Log[zp]^2)/
      (-1 + zp) - (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 
        70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, -xp])/zp + 
     (8*(-2*xp + 2*xp^2 + zp + 2*xp*zp - 2*xp^2*zp + zp^2 - 4*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(2*(-3 - 11*xp + 3*xp^2) - (2*Pi^2*(3 - 6*xp + 8*xp^2))/3 - 
       2*(-1 + 2*xp)*(-7 + 10*xp)*Log[1 - xp] + 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 4*(3 - 12*xp + 10*xp^2)*Log[xp] - 
       16*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 4*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 4*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((8*(-2 + 4*xp - 6*xp^2*zp + 3*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2))/
        ((-1 + zp)*zp) + (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 342*xp^3*zp - 
          335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 3*zp^2 + 
          71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 
          273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 
          360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 
          24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 
          400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 
          160*xp^4*zp^5 + 88*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (8*(-1 + 2*xp)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*(-34 + 81*xp - 57*xp^2 + (2*Pi^2*(-1 + 2*xp)*(-3 + 4*xp))/3 - 
       (4*Pi^2*(1 - 2*xp + 3*xp^2)*Log[1 - xp])/3 + 2*(-3 - 14*xp + 7*xp^2)*
        Log[1 - xp] + (-7 + 28*xp - 24*xp^2)*Log[1 - xp]^2 + 
       (10*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + (12 + 37*xp - 14*xp^2)*
        Log[xp] + (4*Pi^2*(3 - 6*xp + 8*xp^2)*Log[xp])/3 + 
       2*(7 - 28*xp + 24*xp^2)*Log[1 - xp]*Log[xp] - 4*(4 - 8*xp + 7*xp^2)*
        Log[1 - xp]^2*Log[xp] + ((-7 + 60*xp - 48*xp^2)*Log[xp]^2)/2 + 
       6*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp]^2 + 
       ((-1 + 2*xp - 12*xp^2)*Log[xp]^3)/3 + 2*PolyLog[2, xp] - 
       8*(-1 + xp)^2*Log[1 - xp]*PolyLog[2, xp] + 8*(-1 + xp)^2*Log[xp]*
        PolyLog[2, xp] - 8*(3 - 6*xp + 5*xp^2)*PolyLog[3, 1 - xp] - 
       20*(1 - 2*xp + 2*xp^2)*PolyLog[3, xp] + 64*(1 - 2*xp + 2*xp^2)*
        Zeta[3])), "Subscript[C^(0,2),{2,phq}]" -> 
  lqf^2*N*(-4*(1 - 2*xp + 2*xp^2)*(1 + zp) + 8*(1 - 2*xp + 2*xp^2)*Dzp[0] + 
     delta1mzp*(5 - 8*xp + 12*xp^2 + 4*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       2*(1 - 2*xp + 4*xp^2)*Log[xp])) + 
   lqf*N*(-2*(2 - 4*xp + 2*xp^2 - 11*zp - 22*xp*zp + 36*xp^2*zp) + 
     24*(1 - 2*xp + 2*xp^2)*Dzp[1] - 8*(1 - 2*xp + 2*xp^2)*(1 + zp)*
      Log[1 - xp] + 8*(-2*xp + 2*xp^2 + zp + 4*xp*zp + 2*xp^2*zp)*Log[xp] + 
     Dzp[0]*(-2*(1 - 12*xp + 8*xp^2) + 16*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       4*(3 - 6*xp + 8*xp^2)*Log[xp]) - 
     (8*(-1 + 2*xp - 2*xp^2 + 3*zp - 14*xp*zp + 14*xp^2*zp + zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[1 - zp])/zp + 8*(1 - 6*xp + 6*xp^2)*
      Log[zp] + delta1mzp*((-2*Pi^2*(3 - 6*xp + 8*xp^2))/3 - 
       2*(3 - xp + 9*xp^2) - 2*(1 - 12*xp + 8*xp^2)*Log[1 - xp] + 
       8*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^2 + 8*xp*(-3 + 2*xp)*Log[xp] - 
       16*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 4*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 4*(-1 + 2*xp)*PolyLog[2, xp])) + 
   N*((4*Pi^2*(-8*xp - 2*xp^2 + 3*zp + 8*xp*zp + 16*xp^2*zp - 6*zp^2 - 
        12*xp*zp^2 - 18*xp^2*zp^2 + zp^3 + 16*xp*zp^3 + 2*xp^2*zp^3))/
      (3*(-1 + zp)*zp) + (7 - xp - 27*xp^2 - 11*xp^3 + 20*xp^4 + 12*xp^5 + 
       15*zp - 104*xp*zp + 71*xp^2*zp + 230*xp^3*zp - 48*xp^4*zp - 
       112*xp^5*zp - 21*zp^2 - 163*xp*zp^2 + 445*xp^2*zp^2 - 645*xp^3*zp^2 + 
       348*xp^4*zp^2 - 152*xp^5*zp^2 + 3*zp^3 + 206*xp*zp^3 + 495*xp^2*zp^3 - 
       1028*xp^3*zp^3 + 456*xp^4*zp^3 + 4*xp*zp^4 - 608*xp^2*zp^4 + 
       608*xp^3*zp^4)/(zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     12*(1 - 2*xp + 2*xp^2)*Dzp[2] - 
     (2*(6 - 12*xp + 12*xp^2 - 2*zp + 20*xp*zp - 30*xp^2*zp - 11*zp^2 - 
        22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - xp])/zp - 
     4*(1 - 2*xp + 2*xp^2)*(1 + zp)*Log[1 - xp]^2 + 
     (2*(xp + 7*xp^3 + 22*xp^4 - 5*xp^5 - 44*xp^6 - 15*xp^7 + 22*xp^8 + 
        12*xp^9 - zp - 10*xp*zp + 7*xp^2*zp + 4*xp^3*zp - 207*xp^4*zp - 
        80*xp^5*zp + 325*xp^6*zp + 116*xp^7*zp - 124*xp^8*zp - 30*xp^9*zp + 
        6*zp^2 + 3*xp*zp^2 + 24*xp^2*zp^2 - 268*xp^3*zp^2 + 580*xp^4*zp^2 + 
        995*xp^5*zp^2 - 1204*xp^6*zp^2 - 278*xp^7*zp^2 + 250*xp^8*zp^2 + 
        36*xp^9*zp^2 + 7*zp^3 + 4*xp*zp^3 + 204*xp^2*zp^3 + 410*xp^3*zp^3 - 
        145*xp^4*zp^3 - 3448*xp^5*zp^3 + 2522*xp^6*zp^3 + 122*xp^7*zp^3 - 
        252*xp^8*zp^3 - 22*zp^4 - 118*xp*zp^4 - 598*xp^2*zp^4 - 
        844*xp^3*zp^4 + 250*xp^4*zp^4 + 4110*xp^5*zp^4 - 2486*xp^6*zp^4 + 
        252*xp^7*zp^4 + 10*zp^5 + 160*xp*zp^5 + 956*xp^2*zp^5 + 
        1520*xp^3*zp^5 - 1578*xp^4*zp^5 - 1576*xp^5*zp^5 + 828*xp^6*zp^5 - 
        48*xp*zp^6 - 592*xp^2*zp^6 - 1864*xp^3*zp^6 + 2104*xp^4*zp^6 - 
        288*xp^5*zp^6 + 80*xp^2*zp^7 + 752*xp^3*zp^7 - 576*xp^4*zp^7)*
       Log[xp])/((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^
        2) + (8*(-2 + 4*xp - 2*xp^2 + 2*zp - 8*xp*zp + 6*xp^2*zp - zp^2 + 
        10*xp*zp^2 - 12*xp^2*zp^2 + 2*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3)*
       Log[1 - xp]*Log[xp])/((-1 + zp)*zp) + 
     ((-4*(-4 - 4*xp^2 + 9*zp + 2*xp*zp + 16*xp^2*zp - 6*zp^2 - 12*xp*zp^2 - 
          30*xp^2*zp^2 + 4*zp^3 + 4*xp*zp^3 + 20*xp^2*zp^3))/((-1 + zp)*zp) - 
       (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
          70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
          212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 
          64*xp^6*zp - 6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 
          1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 
          6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 
          1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 
          36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 
          300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 
          264*xp^3*zp^6))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*
      Log[xp]^2 + Dzp[1]*(-2*(-1 + 2*xp)*(-7 + 10*xp) + 
       16*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 4*(3 - 6*xp + 8*xp^2)*Log[xp]) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     (2*(6 - 24*xp + 42*xp^2 - 36*xp^3 + 12*xp^4 - 26*zp + 136*xp*zp - 
        272*xp^2*zp + 232*xp^3*zp - 70*xp^4*zp + 17*zp^2 - 160*xp*zp^2 + 
        321*xp^2*zp^2 - 210*xp^3*zp^2 + 36*xp^4*zp^2 + 14*zp^3 + 78*xp*zp^3 - 
        174*xp^2*zp^3 + 72*xp^3*zp^3 - 11*zp^4 - 22*xp*zp^4 + 36*xp^2*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(1 - 2*xp + 2*zp - 8*xp*zp + 8*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + zp - 8*xp*zp + 8*xp^2*zp + zp^2 + 4*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp - 
     (4*(-1 + 2*xp - 2*xp^2 + 3*zp - 14*xp*zp + 14*xp^2*zp + zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[1 - zp]^2)/zp + 
     (2*(-xp + 10*xp^3 + 20*xp^4 + 15*xp^5 + 4*xp^6 + zp - xp*zp - 
        46*xp^2*zp - 162*xp^3*zp - 163*xp^4*zp + 19*xp^5*zp + 96*xp^6*zp + 
        32*xp^7*zp - 3*zp^2 + 31*xp*zp^2 + 176*xp^2*zp^2 + 506*xp^3*zp^2 + 
        397*xp^4*zp^2 - 393*xp^5*zp^2 - 378*xp^6*zp^2 - 32*xp^7*zp^2 + 
        17*zp^3 + 53*xp*zp^3 - 308*xp^2*zp^3 - 722*xp^3*zp^3 - 
        435*xp^4*zp^3 + 1053*xp^5*zp^3 + 302*xp^6*zp^3 + 8*xp^7*zp^3 - 
        15*zp^4 - 226*xp*zp^4 - 30*xp^2*zp^4 + 1032*xp^3*zp^4 - 
        131*xp^4*zp^4 - 766*xp^5*zp^4 - 72*xp^6*zp^4 + 152*xp*zp^5 + 
        480*xp^2*zp^5 - 976*xp^3*zp^5 + 280*xp^4*zp^5 + 192*xp^5*zp^5 - 
        320*xp^2*zp^6 + 432*xp^3*zp^6 - 128*xp^4*zp^6)*Log[zp])/
      ((xp - zp)*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(1 - 2*xp + 2*xp^2 - zp + 10*xp*zp - 12*xp^2*zp + 2*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(-7 - 2*xp - 4*xp^2 + 9*zp + 30*xp*zp - 4*zp^2 - 36*xp*zp^2 + 
        12*xp*zp^3)*Log[xp]*Log[zp])/((-1 + zp)*zp) - 
     (8*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*Log[zp])/
      ((-1 + zp)*zp) + (4*(-1 + 10*xp - 10*xp^2 + 2*zp - 12*xp*zp + 
        12*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*Log[zp]^2)/(-1 + zp) - 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, -xp])/zp + 
     (8*(-2*xp + 2*xp^2 + zp + 10*xp*zp - 6*xp^2*zp + zp^2 - 12*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(2*(-3 - 11*xp + 3*xp^2) - (2*Pi^2*(3 - 6*xp + 8*xp^2))/3 - 
       2*(-1 + 2*xp)*(-7 + 10*xp)*Log[1 - xp] + 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 4*(3 - 12*xp + 10*xp^2)*Log[xp] - 
       16*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 4*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 4*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((8*(-2 + 4*xp + 12*xp*zp - 18*xp^2*zp + 3*zp^2 - 18*xp*zp^2 + 
          18*xp^2*zp^2))/((-1 + zp)*zp) + (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 55*xp*zp - 212*xp^2*zp - 402*xp^3*zp - 
          415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 6*xp^7*zp + 3*zp^2 + 
          91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 
          533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 
          600*xp^2*zp^3 - 1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 
          72*xp^6*zp^3 + 36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 
          1200*xp^4*zp^4 + 300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 
          480*xp^4*zp^5 + 264*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (8*(-1 + 2*xp)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*(-34 + 81*xp - 57*xp^2 + (2*Pi^2*(-1 + 2*xp)*(-3 + 4*xp))/3 - 
       (4*Pi^2*(1 - 2*xp + 3*xp^2)*Log[1 - xp])/3 + 2*(-3 - 14*xp + 7*xp^2)*
        Log[1 - xp] + (-7 + 28*xp - 24*xp^2)*Log[1 - xp]^2 + 
       (10*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + (12 + 37*xp - 14*xp^2)*
        Log[xp] + (4*Pi^2*(3 - 6*xp + 8*xp^2)*Log[xp])/3 + 
       2*(7 - 28*xp + 24*xp^2)*Log[1 - xp]*Log[xp] - 4*(4 - 8*xp + 7*xp^2)*
        Log[1 - xp]^2*Log[xp] + ((-7 + 60*xp - 48*xp^2)*Log[xp]^2)/2 + 
       6*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp]^2 + 
       ((-1 + 2*xp - 12*xp^2)*Log[xp]^3)/3 + 2*PolyLog[2, xp] - 
       8*(-1 + xp)^2*Log[1 - xp]*PolyLog[2, xp] + 8*(-1 + xp)^2*Log[xp]*
        PolyLog[2, xp] - 8*(3 - 6*xp + 5*xp^2)*PolyLog[3, 1 - xp] - 
       20*(1 - 2*xp + 2*xp^2)*PolyLog[3, xp] + 64*(1 - 2*xp + 2*xp^2)*
        Zeta[3])), "Subscript[C^(1,1),{1,phq}]" -> 
  Cf*lqf^2*N*(-4*(1 - 2*xp + 2*xp^2)*(1 + zp) + 8*(1 - 2*xp + 2*xp^2)*
      Dzp[0] + delta1mzp*(5 - 8*xp + 12*xp^2 + 4*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp] - 2*(1 - 2*xp + 4*xp^2)*Log[xp])) + 
   Cf*lqf*N*(-2*(2 + 4*xp - 6*xp^2 - 3*zp + 2*xp*zp + 4*xp^2*zp) + 
     24*(1 - 2*xp + 2*xp^2)*Dzp[1] - 8*(1 - 2*xp + 2*xp^2)*(1 + zp)*
      Log[1 - xp] + 8*(-2*xp + 2*xp^2 + zp + 2*xp^2*zp)*Log[xp] + 
     Dzp[0]*(-2*(1 - 12*xp + 8*xp^2) + 16*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       4*(3 - 6*xp + 8*xp^2)*Log[xp]) - 
     (8*(1 - 2*xp + 2*xp^2)*(-1 + 3*zp + zp^2)*Log[1 - zp])/zp + 
     8*(1 - 2*xp + 2*xp^2)*Log[zp] + delta1mzp*
      ((-2*Pi^2*(3 - 6*xp + 8*xp^2))/3 - 2*(3 - xp + 9*xp^2) - 
       2*(1 - 12*xp + 8*xp^2)*Log[1 - xp] + 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 8*xp*(-3 + 2*xp)*Log[xp] - 16*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]*Log[xp] + 4*(1 - 2*xp + 4*xp^2)*Log[xp]^2 + 
       4*(-1 + 2*xp)*PolyLog[2, xp])) + 
   Cf*N*((4*Pi^2*(-8*xp - 2*xp^2 + 3*zp + 12*xp*zp + 4*xp^2*zp - 6*zp^2 - 
        4*xp*zp^2 - 6*xp^2*zp^2 + zp^3 + 4*xp*zp^3 + 2*xp^2*zp^3))/
      (3*(-1 + zp)*zp) + (-1 - 17*xp - 11*xp^2 + 21*xp^3 + 12*xp^4 - 4*xp^5 + 
       23*zp + 48*xp*zp + 79*xp^2*zp - 82*xp^3*zp - 16*xp^5*zp - 21*zp^2 - 
       179*xp*zp^2 + 13*xp^2*zp^2 - 21*xp^3*zp^2 + 44*xp^4*zp^2 - 
       24*xp^5*zp^2 + 3*zp^3 + 142*xp*zp^3 + 79*xp^2*zp^3 - 164*xp^3*zp^3 + 
       72*xp^4*zp^3 - 28*xp*zp^4 - 64*xp^2*zp^4 + 96*xp^3*zp^4)/
      (zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     12*(1 - 2*xp + 2*xp^2)*Dzp[2] - 
     (2*(6 - 12*xp + 12*xp^2 - 2*zp + 12*xp*zp - 22*xp^2*zp - 3*zp^2 + 
        2*xp*zp^2 + 4*xp^2*zp^2)*Log[1 - xp])/zp - 4*(1 - 2*xp + 2*xp^2)*
      (1 + zp)*Log[1 - xp]^2 + (2*(xp - 8*xp^2 - 9*xp^3 + 30*xp^4 + 27*xp^5 - 
        36*xp^6 - 31*xp^7 + 14*xp^8 + 12*xp^9 - zp - 2*xp*zp + 31*xp^2*zp + 
        100*xp^3*zp - 183*xp^4*zp - 224*xp^5*zp + 269*xp^6*zp + 148*xp^7*zp - 
        116*xp^8*zp - 22*xp^9*zp + 6*zp^2 - 13*xp*zp^2 - 96*xp^2*zp^2 - 
        212*xp^3*zp^2 + 284*xp^4*zp^2 + 995*xp^5*zp^2 - 1020*xp^6*zp^2 - 
        94*xp^7*zp^2 + 162*xp^8*zp^2 + 4*xp^9*zp^2 - zp^3 + 20*xp*zp^3 + 
        300*xp^2*zp^3 + 170*xp^3*zp^3 - 313*xp^4*zp^3 - 1736*xp^5*zp^3 + 
        1546*xp^6*zp^3 - 150*xp^7*zp^3 - 28*xp^8*zp^3 - 6*zp^4 - 94*xp*zp^4 - 
        294*xp^2*zp^4 - 556*xp^3*zp^4 + 1114*xp^4*zp^4 + 790*xp^5*zp^4 - 
        630*xp^6*zp^4 + 28*xp^7*zp^4 + 2*zp^5 + 112*xp*zp^5 + 300*xp^2*zp^5 + 
        496*xp^3*zp^5 - 978*xp^4*zp^5 - 152*xp^5*zp^5 + 92*xp^6*zp^5 - 
        32*xp*zp^6 - 224*xp^2*zp^6 - 248*xp^3*zp^6 + 424*xp^4*zp^6 - 
        32*xp^5*zp^6 + 48*xp^2*zp^7 + 80*xp^3*zp^7 - 64*xp^4*zp^7)*Log[xp])/
      ((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(-2 + 4*xp - 2*xp^2 + 2*zp - 4*xp*zp + 2*xp^2*zp - zp^2 + 2*xp*zp^2 - 
        4*xp^2*zp^2 + 2*zp^3 - 4*xp*zp^3 + 4*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + zp)*zp) + ((-4*(-4 - 4*xp^2 + 9*zp + 2*xp*zp + 8*xp^2*zp - 
          6*zp^2 - 8*xp*zp^2 - 10*xp^2*zp^2 + 4*zp^3 + 8*xp^2*zp^3))/
        ((-1 + zp)*zp) - (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 342*xp^3*zp - 
          335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 3*zp^2 + 
          71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 
          273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 
          360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 
          24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 
          400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 
          160*xp^4*zp^5 + 88*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*Log[xp]^2 + 
     Dzp[1]*(-2*(-1 + 2*xp)*(-7 + 10*xp) + 16*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp] - 4*(3 - 6*xp + 8*xp^2)*Log[xp]) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     (2*(6 - 24*xp + 42*xp^2 - 36*xp^3 + 12*xp^4 - 26*zp + 96*xp*zp - 
        152*xp^2*zp + 112*xp^3*zp - 30*xp^4*zp + 25*zp^2 - 80*xp*zp^2 + 
        113*xp^2*zp^2 - 58*xp^3*zp^2 + 4*xp^4*zp^2 - 2*zp^3 + 14*xp*zp^3 - 
        30*xp^2*zp^3 + 8*xp^3*zp^3 - 3*zp^4 + 2*xp*zp^4 + 4*xp^2*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(1 - 2*xp + 2*zp - 4*xp*zp + 4*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + zp - 4*xp*zp + 4*xp^2*zp + zp^2 + 2*xp^2*zp^2)*Log[xp]*
       Log[1 - zp])/zp - (4*(1 - 2*xp + 2*xp^2)*(-1 + 3*zp + zp^2)*
       Log[1 - zp]^2)/zp + (2*(-xp + 10*xp^3 + 20*xp^4 + 15*xp^5 + 4*xp^6 + 
        zp - xp*zp - 30*xp^2*zp - 114*xp^3*zp - 131*xp^4*zp - 13*xp^5*zp + 
        48*xp^6*zp + 16*xp^7*zp - 3*zp^2 + 7*xp*zp^2 + 120*xp^2*zp^2 + 
        330*xp^3*zp^2 + 269*xp^4*zp^2 - 209*xp^5*zp^2 - 194*xp^6*zp^2 - 
        16*xp^7*zp^2 + 9*zp^3 + 21*xp*zp^3 - 188*xp^2*zp^3 - 450*xp^3*zp^3 - 
        187*xp^4*zp^3 + 589*xp^5*zp^3 + 166*xp^6*zp^3 + 8*xp^7*zp^3 - 
        7*zp^4 - 58*xp*zp^4 + 34*xp^2*zp^4 + 520*xp^3*zp^4 - 171*xp^4*zp^4 - 
        454*xp^5*zp^4 - 72*xp^6*zp^4 + 40*xp*zp^5 + 112*xp^2*zp^5 - 
        384*xp^3*zp^5 + 168*xp^4*zp^5 + 192*xp^5*zp^5 - 96*xp^2*zp^6 + 
        208*xp^3*zp^6 - 128*xp^4*zp^6)*Log[zp])/((xp - zp)*(-1 + zp)*zp*
       (1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(1 - 2*xp + 2*xp^2 - zp + 2*xp*zp - 4*xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(-7 - 2*xp - 4*xp^2 + 9*zp + 14*xp*zp - 4*zp^2 - 12*xp*zp^2 + 
        4*xp*zp^3)*Log[xp]*Log[zp])/((-1 + zp)*zp) - 
     (8*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*Log[zp])/
      ((-1 + zp)*zp) + (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp + zp^2)*Log[zp]^2)/
      (-1 + zp) - (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 
        70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, -xp])/zp + 
     (8*(-2*xp + 2*xp^2 + zp + 2*xp*zp - 2*xp^2*zp + zp^2 - 4*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(2*(-3 - 11*xp + 3*xp^2) - (2*Pi^2*(3 - 6*xp + 8*xp^2))/3 - 
       2*(-1 + 2*xp)*(-7 + 10*xp)*Log[1 - xp] + 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 4*(3 - 12*xp + 10*xp^2)*Log[xp] - 
       16*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 4*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 4*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((8*(-2 + 4*xp - 6*xp^2*zp + 3*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2))/
        ((-1 + zp)*zp) + (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 51*xp*zp - 188*xp^2*zp - 342*xp^3*zp - 
          335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 2*xp^7*zp + 3*zp^2 + 
          71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 665*xp^4*zp^2 + 
          273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 40*xp*zp^3 - 
          360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 200*xp^5*zp^3 - 
          24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 630*xp^3*zp^4 + 
          400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 264*xp^3*zp^5 - 
          160*xp^4*zp^5 + 88*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (8*(-1 + 2*xp)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 51*xp*zp - 
        188*xp^2*zp - 342*xp^3*zp - 335*xp^4*zp - 173*xp^5*zp - 40*xp^6*zp - 
        2*xp^7*zp + 3*zp^2 + 71*xp*zp^2 + 350*xp^2*zp^2 + 708*xp^3*zp^2 + 
        665*xp^4*zp^2 + 273*xp^5*zp^2 + 36*xp^6*zp^2 + 2*xp^7*zp^2 - 2*zp^3 - 
        40*xp*zp^3 - 360*xp^2*zp^3 - 820*xp^3*zp^3 - 710*xp^4*zp^3 - 
        200*xp^5*zp^3 - 24*xp^6*zp^3 + 20*xp*zp^4 + 190*xp^2*zp^4 + 
        630*xp^3*zp^4 + 400*xp^4*zp^4 + 100*xp^5*zp^4 - 76*xp^2*zp^5 - 
        264*xp^3*zp^5 - 160*xp^4*zp^5 + 88*xp^3*zp^6)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*(-34 + 81*xp - 57*xp^2 + (2*Pi^2*(-1 + 2*xp)*(-3 + 4*xp))/3 - 
       (4*Pi^2*(1 - 2*xp + 3*xp^2)*Log[1 - xp])/3 + 2*(-3 - 14*xp + 7*xp^2)*
        Log[1 - xp] + (-7 + 28*xp - 24*xp^2)*Log[1 - xp]^2 + 
       (10*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + (12 + 37*xp - 14*xp^2)*
        Log[xp] + (4*Pi^2*(3 - 6*xp + 8*xp^2)*Log[xp])/3 + 
       2*(7 - 28*xp + 24*xp^2)*Log[1 - xp]*Log[xp] - 4*(4 - 8*xp + 7*xp^2)*
        Log[1 - xp]^2*Log[xp] + ((-7 + 60*xp - 48*xp^2)*Log[xp]^2)/2 + 
       6*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp]^2 + 
       ((-1 + 2*xp - 12*xp^2)*Log[xp]^3)/3 + 2*PolyLog[2, xp] - 
       8*(-1 + xp)^2*Log[1 - xp]*PolyLog[2, xp] + 8*(-1 + xp)^2*Log[xp]*
        PolyLog[2, xp] - 8*(3 - 6*xp + 5*xp^2)*PolyLog[3, 1 - xp] - 
       20*(1 - 2*xp + 2*xp^2)*PolyLog[3, xp] + 64*(1 - 2*xp + 2*xp^2)*
        Zeta[3])), "Subscript[C^(1,1),{2,phq}]" -> 
  Cf*lqf^2*N*(-4*(1 - 2*xp + 2*xp^2)*(1 + zp) + 8*(1 - 2*xp + 2*xp^2)*
      Dzp[0] + delta1mzp*(5 - 8*xp + 12*xp^2 + 4*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp] - 2*(1 - 2*xp + 4*xp^2)*Log[xp])) + 
   Cf*lqf*N*(-2*(2 - 4*xp + 2*xp^2 - 11*zp - 22*xp*zp + 36*xp^2*zp) + 
     24*(1 - 2*xp + 2*xp^2)*Dzp[1] - 8*(1 - 2*xp + 2*xp^2)*(1 + zp)*
      Log[1 - xp] + 8*(-2*xp + 2*xp^2 + zp + 4*xp*zp + 2*xp^2*zp)*Log[xp] + 
     Dzp[0]*(-2*(1 - 12*xp + 8*xp^2) + 16*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 
       4*(3 - 6*xp + 8*xp^2)*Log[xp]) - 
     (8*(-1 + 2*xp - 2*xp^2 + 3*zp - 14*xp*zp + 14*xp^2*zp + zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[1 - zp])/zp + 8*(1 - 6*xp + 6*xp^2)*
      Log[zp] + delta1mzp*((-2*Pi^2*(3 - 6*xp + 8*xp^2))/3 - 
       2*(3 - xp + 9*xp^2) - 2*(1 - 12*xp + 8*xp^2)*Log[1 - xp] + 
       8*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^2 + 8*xp*(-3 + 2*xp)*Log[xp] - 
       16*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 4*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 4*(-1 + 2*xp)*PolyLog[2, xp])) + 
   Cf*N*((4*Pi^2*(-8*xp - 2*xp^2 + 3*zp + 8*xp*zp + 16*xp^2*zp - 6*zp^2 - 
        12*xp*zp^2 - 18*xp^2*zp^2 + zp^3 + 16*xp*zp^3 + 2*xp^2*zp^3))/
      (3*(-1 + zp)*zp) + (7 - xp - 27*xp^2 - 11*xp^3 + 20*xp^4 + 12*xp^5 + 
       15*zp - 104*xp*zp + 71*xp^2*zp + 230*xp^3*zp - 48*xp^4*zp - 
       112*xp^5*zp - 21*zp^2 - 163*xp*zp^2 + 445*xp^2*zp^2 - 645*xp^3*zp^2 + 
       348*xp^4*zp^2 - 152*xp^5*zp^2 + 3*zp^3 + 206*xp*zp^3 + 495*xp^2*zp^3 - 
       1028*xp^3*zp^3 + 456*xp^4*zp^3 + 4*xp*zp^4 - 608*xp^2*zp^4 + 
       608*xp^3*zp^4)/(zp*(-1 + xp + zp)*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     12*(1 - 2*xp + 2*xp^2)*Dzp[2] - 
     (2*(6 - 12*xp + 12*xp^2 - 2*zp + 20*xp*zp - 30*xp^2*zp - 11*zp^2 - 
        22*xp*zp^2 + 36*xp^2*zp^2)*Log[1 - xp])/zp - 
     4*(1 - 2*xp + 2*xp^2)*(1 + zp)*Log[1 - xp]^2 + 
     (2*(xp + 7*xp^3 + 22*xp^4 - 5*xp^5 - 44*xp^6 - 15*xp^7 + 22*xp^8 + 
        12*xp^9 - zp - 10*xp*zp + 7*xp^2*zp + 4*xp^3*zp - 207*xp^4*zp - 
        80*xp^5*zp + 325*xp^6*zp + 116*xp^7*zp - 124*xp^8*zp - 30*xp^9*zp + 
        6*zp^2 + 3*xp*zp^2 + 24*xp^2*zp^2 - 268*xp^3*zp^2 + 580*xp^4*zp^2 + 
        995*xp^5*zp^2 - 1204*xp^6*zp^2 - 278*xp^7*zp^2 + 250*xp^8*zp^2 + 
        36*xp^9*zp^2 + 7*zp^3 + 4*xp*zp^3 + 204*xp^2*zp^3 + 410*xp^3*zp^3 - 
        145*xp^4*zp^3 - 3448*xp^5*zp^3 + 2522*xp^6*zp^3 + 122*xp^7*zp^3 - 
        252*xp^8*zp^3 - 22*zp^4 - 118*xp*zp^4 - 598*xp^2*zp^4 - 
        844*xp^3*zp^4 + 250*xp^4*zp^4 + 4110*xp^5*zp^4 - 2486*xp^6*zp^4 + 
        252*xp^7*zp^4 + 10*zp^5 + 160*xp*zp^5 + 956*xp^2*zp^5 + 
        1520*xp^3*zp^5 - 1578*xp^4*zp^5 - 1576*xp^5*zp^5 + 828*xp^6*zp^5 - 
        48*xp*zp^6 - 592*xp^2*zp^6 - 1864*xp^3*zp^6 + 2104*xp^4*zp^6 - 
        288*xp^5*zp^6 + 80*xp^2*zp^7 + 752*xp^3*zp^7 - 576*xp^4*zp^7)*
       Log[xp])/((xp - zp)*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^
        2) + (8*(-2 + 4*xp - 2*xp^2 + 2*zp - 8*xp*zp + 6*xp^2*zp - zp^2 + 
        10*xp*zp^2 - 12*xp^2*zp^2 + 2*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3)*
       Log[1 - xp]*Log[xp])/((-1 + zp)*zp) + 
     ((-4*(-4 - 4*xp^2 + 9*zp + 2*xp*zp + 16*xp^2*zp - 6*zp^2 - 12*xp*zp^2 - 
          30*xp^2*zp^2 + 4*zp^3 + 4*xp*zp^3 + 20*xp^2*zp^3))/((-1 + zp)*zp) - 
       (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
          70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
          212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 
          64*xp^6*zp - 6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 
          1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 
          6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 
          1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 
          36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 
          300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 
          264*xp^3*zp^6))/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3))*
      Log[xp]^2 + Dzp[1]*(-2*(-1 + 2*xp)*(-7 + 10*xp) + 
       16*(1 - 2*xp + 2*xp^2)*Log[1 - xp] - 4*(3 - 6*xp + 8*xp^2)*Log[xp]) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[1 + xp])/zp - 
     (2*(6 - 24*xp + 42*xp^2 - 36*xp^3 + 12*xp^4 - 26*zp + 136*xp*zp - 
        272*xp^2*zp + 232*xp^3*zp - 70*xp^4*zp + 17*zp^2 - 160*xp*zp^2 + 
        321*xp^2*zp^2 - 210*xp^3*zp^2 + 36*xp^4*zp^2 + 14*zp^3 + 78*xp*zp^3 - 
        174*xp^2*zp^3 + 72*xp^3*zp^3 - 11*zp^4 - 22*xp*zp^4 + 36*xp^2*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(1 - 2*xp + 2*zp - 8*xp*zp + 8*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (8*(1 - 2*xp + zp - 8*xp*zp + 8*xp^2*zp + zp^2 + 4*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[1 - zp])/zp - 
     (4*(-1 + 2*xp - 2*xp^2 + 3*zp - 14*xp*zp + 14*xp^2*zp + zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[1 - zp]^2)/zp + 
     (2*(-xp + 10*xp^3 + 20*xp^4 + 15*xp^5 + 4*xp^6 + zp - xp*zp - 
        46*xp^2*zp - 162*xp^3*zp - 163*xp^4*zp + 19*xp^5*zp + 96*xp^6*zp + 
        32*xp^7*zp - 3*zp^2 + 31*xp*zp^2 + 176*xp^2*zp^2 + 506*xp^3*zp^2 + 
        397*xp^4*zp^2 - 393*xp^5*zp^2 - 378*xp^6*zp^2 - 32*xp^7*zp^2 + 
        17*zp^3 + 53*xp*zp^3 - 308*xp^2*zp^3 - 722*xp^3*zp^3 - 
        435*xp^4*zp^3 + 1053*xp^5*zp^3 + 302*xp^6*zp^3 + 8*xp^7*zp^3 - 
        15*zp^4 - 226*xp*zp^4 - 30*xp^2*zp^4 + 1032*xp^3*zp^4 - 
        131*xp^4*zp^4 - 766*xp^5*zp^4 - 72*xp^6*zp^4 + 152*xp*zp^5 + 
        480*xp^2*zp^5 - 976*xp^3*zp^5 + 280*xp^4*zp^5 + 192*xp^5*zp^5 - 
        320*xp^2*zp^6 + 432*xp^3*zp^6 - 128*xp^4*zp^6)*Log[zp])/
      ((xp - zp)*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
     (8*(1 - 2*xp + 2*xp^2 - zp + 10*xp*zp - 12*xp^2*zp + 2*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*Log[1 - xp]*Log[zp])/((-1 + zp)*zp) - 
     (4*(-7 - 2*xp - 4*xp^2 + 9*zp + 30*xp*zp - 4*zp^2 - 36*xp*zp^2 + 
        12*xp*zp^3)*Log[xp]*Log[zp])/((-1 + zp)*zp) - 
     (8*(2 - 4*xp + 2*xp^2 - zp + 2*xp*zp)*Log[1 - zp]*Log[zp])/
      ((-1 + zp)*zp) + (4*(-1 + 10*xp - 10*xp^2 + 2*zp - 12*xp*zp + 
        12*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*Log[zp]^2)/(-1 + zp) - 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(2 + 4*xp + 2*xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, -xp])/zp + 
     (8*(-2*xp + 2*xp^2 + zp + 10*xp*zp - 6*xp^2*zp + zp^2 - 12*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, xp])/(-1 + zp) + 
     Dzp[0]*(2*(-3 - 11*xp + 3*xp^2) - (2*Pi^2*(3 - 6*xp + 8*xp^2))/3 - 
       2*(-1 + 2*xp)*(-7 + 10*xp)*Log[1 - xp] + 8*(1 - 2*xp + 2*xp^2)*
        Log[1 - xp]^2 + 4*(3 - 12*xp + 10*xp^2)*Log[xp] - 
       16*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp] + 4*(1 - 2*xp + 4*xp^2)*
        Log[xp]^2 + 4*(-1 + 2*xp)*PolyLog[2, xp]) + 
     ((8*(-2 + 4*xp + 12*xp*zp - 18*xp^2*zp + 3*zp^2 - 18*xp*zp^2 + 
          18*xp^2*zp^2))/((-1 + zp)*zp) + (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (2 + 14*xp + 42*xp^2 + 70*xp^3 + 70*xp^4 + 42*xp^5 + 14*xp^6 + 
          2*xp^7 - 5*zp - 55*xp*zp - 212*xp^2*zp - 402*xp^3*zp - 
          415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 6*xp^7*zp + 3*zp^2 + 
          91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 1065*xp^4*zp^2 + 
          533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 2*zp^3 - 72*xp*zp^3 - 
          600*xp^2*zp^3 - 1492*xp^3*zp^3 - 1510*xp^4*zp^3 - 600*xp^5*zp^3 - 
          72*xp^6*zp^3 + 36*xp*zp^4 + 430*xp^2*zp^4 + 1406*xp^3*zp^4 + 
          1200*xp^4*zp^4 + 300*xp^5*zp^4 - 172*xp^2*zp^5 - 792*xp^3*zp^5 - 
          480*xp^4*zp^5 + 264*xp^3*zp^6))/((-1 + zp)*zp*
         (-1 - 2*xp - xp^2 + 4*xp*zp)^3))*PolyLog[2, 1 - zp] + 
     (8*(-1 + 2*xp)*PolyLog[2, (xp - zp)/xp])/(-1 + zp) - 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + zp)*zp) + 
     (8*(2 - 4*xp + 2*xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/((-1 + zp)*zp) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(2 + 14*xp + 42*xp^2 + 70*xp^3 + 
        70*xp^4 + 42*xp^5 + 14*xp^6 + 2*xp^7 - 5*zp - 55*xp*zp - 
        212*xp^2*zp - 402*xp^3*zp - 415*xp^4*zp - 233*xp^5*zp - 64*xp^6*zp - 
        6*xp^7*zp + 3*zp^2 + 91*xp*zp^2 + 470*xp^2*zp^2 + 1016*xp^3*zp^2 + 
        1065*xp^4*zp^2 + 533*xp^5*zp^2 + 108*xp^6*zp^2 + 6*xp^7*zp^2 - 
        2*zp^3 - 72*xp*zp^3 - 600*xp^2*zp^3 - 1492*xp^3*zp^3 - 
        1510*xp^4*zp^3 - 600*xp^5*zp^3 - 72*xp^6*zp^3 + 36*xp*zp^4 + 
        430*xp^2*zp^4 + 1406*xp^3*zp^4 + 1200*xp^4*zp^4 + 300*xp^5*zp^4 - 
        172*xp^2*zp^5 - 792*xp^3*zp^5 - 480*xp^4*zp^5 + 264*xp^3*zp^6)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     delta1mzp*(-34 + 81*xp - 57*xp^2 + (2*Pi^2*(-1 + 2*xp)*(-3 + 4*xp))/3 - 
       (4*Pi^2*(1 - 2*xp + 3*xp^2)*Log[1 - xp])/3 + 2*(-3 - 14*xp + 7*xp^2)*
        Log[1 - xp] + (-7 + 28*xp - 24*xp^2)*Log[1 - xp]^2 + 
       (10*(1 - 2*xp + 2*xp^2)*Log[1 - xp]^3)/3 + (12 + 37*xp - 14*xp^2)*
        Log[xp] + (4*Pi^2*(3 - 6*xp + 8*xp^2)*Log[xp])/3 + 
       2*(7 - 28*xp + 24*xp^2)*Log[1 - xp]*Log[xp] - 4*(4 - 8*xp + 7*xp^2)*
        Log[1 - xp]^2*Log[xp] + ((-7 + 60*xp - 48*xp^2)*Log[xp]^2)/2 + 
       6*(1 - 2*xp + 2*xp^2)*Log[1 - xp]*Log[xp]^2 + 
       ((-1 + 2*xp - 12*xp^2)*Log[xp]^3)/3 + 2*PolyLog[2, xp] - 
       8*(-1 + xp)^2*Log[1 - xp]*PolyLog[2, xp] + 8*(-1 + xp)^2*Log[xp]*
        PolyLog[2, xp] - 8*(3 - 6*xp + 5*xp^2)*PolyLog[3, 1 - xp] - 
       20*(1 - 2*xp + 2*xp^2)*PolyLog[3, xp] + 64*(1 - 2*xp + 2*xp^2)*
        Zeta[3])), "Subscript[C^(0,2),{1,qq',[1]}]" -> 
  delta1mxp*lqf^2*N*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
     4*(1 + zp)*Log[zp]) + 
   lqf*N*((4*(-1 + zp)*(2 + 2*xp + 5*zp + 11*xp*zp - 4*zp^2 + 8*xp*zp^2))/
      (3*zp) - 8*(1 + xp + 2*xp*zp)*Log[zp] + 
     Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) + delta1mxp*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) + 
   N*((-2*(-1 + zp)*(-5 + 19*xp - 17*zp + 115*xp*zp - 86*zp^2 + 154*xp*zp^2))/
      (9*zp) + (4*(-1 + zp)*(2 + 2*xp + 5*zp + 11*xp*zp - 4*zp^2 + 8*xp*zp^2)*
       Log[1 - xp])/(3*zp) - (4*(-1 + zp)*(4 + 4*xp^2 + 13*zp - 12*xp*zp + 
        22*xp^2*zp + 16*zp^2 - 24*xp*zp^2 + 16*xp^2*zp^2)*Log[xp])/
      (3*(-1 + xp)*zp) + (4*(-1 + zp)*(2 + 2*xp + 5*zp + 11*xp*zp - 4*zp^2 + 
        8*xp*zp^2)*Log[1 - zp])/(3*zp) + 
     (4*(-2 - 2*xp - 9*zp - 3*xp*zp - 3*zp^2 + 21*xp*zp^2 - 4*zp^3 + 
        8*xp*zp^3)*Log[zp])/(3*zp) - 8*(1 + xp + 2*xp*zp)*Log[1 - xp]*
      Log[zp] + (8*(1 + 2*xp^2 + 3*zp - 4*xp*zp + 4*xp^2*zp)*Log[xp]*Log[zp])/
      (-1 + xp) - 8*(1 + xp + 2*xp*zp)*Log[1 - zp]*Log[zp] - 
     8*(1 + xp + 2*xp*zp)*Log[zp]^2 + 
     Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) - 8*(1 + xp + 2*xp*zp)*PolyLog[2, 1 - zp] + 
     Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[C^(0,2),{1,qq',[2]}]" -> 
  delta1mzp*lqf^2*N*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
     4*(1 + xp)*Log[xp]) + 
   lqf*N*((4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*(-1 + 2*zp))/(3*xp*zp) - 
     (8*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) + delta1mzp*((4*Pi^2*(1 + xp))/3 - 
       (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp])) + 
   N*((-4*Pi^2*(1 + xp)*(-1 + 2*zp))/(3*zp) + 
     (4*(-1 + xp)*(-26 + 7*xp - 44*xp^2 + 52*zp + 94*xp*zp + 88*xp^2*zp - 
        180*xp*zp^2))/(9*xp*zp) + (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*
       (-1 + 2*zp)*Log[1 - xp])/(3*xp*zp) - 
     (4*(1 + xp)*(-2 - 8*xp - 10*xp^2 - 4*xp^3 + 11*zp + 34*xp*zp + 
        43*xp^2*zp + 8*xp^3*zp - 12*zp^2 - 56*xp*zp^2 - 44*xp^2*zp^2 + 
        40*xp*zp^3)*Log[xp])/(zp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     ((8*(1 + xp)*(-1 + 2*zp))/zp - (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
          12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
          20*xp^2*zp^3))/(-1 - 2*xp - xp^2 + 4*xp*zp)^2)*Log[xp]^2 + 
     Dzp[1]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) + (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*(-1 + 2*zp)*
       Log[1 - zp])/(3*xp*zp) - (8*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/
      zp + (4*(-1 + xp)*(4 + 15*xp + 22*xp^2 + 15*xp^3 + 4*xp^4 - 8*zp - 
        58*xp*zp - 96*xp^2*zp - 58*xp^3*zp - 8*xp^4*zp + 8*zp^2 + 
        101*xp*zp^2 + 214*xp^2*zp^2 + 101*xp^3*zp^2 + 8*xp^4*zp^2 - 
        68*xp*zp^3 - 248*xp^2*zp^3 - 68*xp^3*zp^3 + 120*xp^2*zp^4)*Log[zp])/
      (3*xp*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     (8*(1 + xp)*(-1 + zp)*Log[xp]*Log[zp])/zp - 
     (16*(-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
        12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
        20*xp^2*zp^3)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (8*(1 + xp)*(-1 + 2*zp)*PolyLog[2, xp])/zp + 
     Dzp[0]*((4*Pi^2*(1 + xp))/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/
        (9*xp) - (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + 
     (16*(-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
        12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
        20*xp^2*zp^3)*PolyLog[2, 1 - zp])/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*(-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
        12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
        20*xp^2*zp^3)*PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         2])/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*(-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
        12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
        20*xp^2*zp^3)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (2*xp)])/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     delta1mzp*((4*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       (2*(-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*
         Log[1 - xp]^2)/(3*xp) - (8*Pi^2*(1 + xp)*Log[xp])/3 + 
       (4*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       4*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        3 + (10*(1 + xp)*Log[xp]^3)/3 - (4*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp)*Log[xp]*PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp])), 
 "Subscript[C^(0,2),{1,qq',[3]}]" -> N*(8*(6 - xp - 5*zp + xp*zp) - 
    (16*Pi^2*(xp^2 + 3*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2))/
     (3*(-1 + xp)) - (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
      (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
     (Sqrt[xp]*Sqrt[zp]) + 
    ((-8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
      (4*(-1 + zp)*(xp + 6*xp^2 + 4*xp^3 + 2*xp^4 + 3*xp^5 - 3*zp - 6*xp*zp - 
         14*xp^2*zp - 6*xp^3*zp - 11*xp^4*zp + 20*xp*zp^2 - 16*xp^2*zp^2 + 
         20*xp^3*zp^2))/((-1 + xp)*(xp - zp)*(1 + 2*xp + xp^2 - 4*xp*zp)))*
     Log[xp] + (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
    (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (32*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/
     (-1 + xp) + ((-8*(-1 + 2*zp)*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 
         6*xp*zp - 6*xp^2*zp - 6*xp^3*zp + 6*xp^2*zp^2))/
       (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
      (4*(-5 + xp + 2*xp^2 + 4*xp^3 + 6*zp - 6*xp*zp - 8*xp^2*zp - 
         12*xp^3*zp - 8*zp^2 + 8*xp^3*zp^2))/((-1 + xp)*(1 + xp)))*
     Log[xp]^2 + 32*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
    ((8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
      (4*(-xp + 2*xp^2 + 10*xp^3 + 10*xp^4 + 3*xp^5 + 3*zp + 5*xp*zp - 
         4*xp^2*zp - 16*xp^3*zp - 15*xp^4*zp + 3*xp^5*zp - 9*zp^2 - 
         16*xp*zp^2 + 8*xp^2*zp^2 + 4*xp^3*zp^2 - 11*xp^4*zp^2 + 28*xp*zp^3 - 
         24*xp^2*zp^3 + 20*xp^3*zp^3))/((-1 + xp)*(xp - zp)*
        (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] - 
    (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
      Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
    (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
    (8*(-1 - xp + 4*xp^3 + 2*zp + 2*xp*zp + 4*xp^2*zp - 4*xp^3*zp + 
       8*xp^3*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)) + 
    (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
      Log[zp]^2)/(-1 + xp) + (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
      Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
    (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[zp]*Log[xp + zp])/
     ((-1 + xp)*(1 + xp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
      Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*Log[zp]*Log[1 + xp*zp])/
     ((-1 + xp)*(1 + xp)) - (16*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
      (1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 6*xp^2*zp - 6*xp^3*zp + 
       6*xp^2*zp^2)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
        (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
     (-1 - 2*xp - xp^2 + 4*xp*zp)^2 + 
    (16*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
    (16*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
       4*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (2*zp)])/(-1 + xp) + (16*(-1 + 2*xp + 6*zp - 4*xp*zp + 4*xp^2*zp)*
      Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp) - (16*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 
       4*xp*zp^2 + 4*xp^2*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
    (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
      Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
    32*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
    (32*(1 + xp^2)*zp*PolyLog[2, xp])/(-1 + xp) + 
    ((-8*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp))/(-1 + xp) + 
      (16*(-1 + 2*zp)*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 
         6*xp^2*zp - 6*xp^3*zp + 6*xp^2*zp^2))/(1 + 2*xp + xp^2 - 4*xp*zp)^
        (3/2))*PolyLog[2, 1 - zp] + (8*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*
      PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
    (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
     ((-1 + xp)*(1 + xp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
      PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
    (32*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 3*xp + 4*xp^2 + 
       3*xp^3 + xp^4 - 6*xp*zp - 6*xp^2*zp - 6*xp^3*zp + 6*xp^2*zp^2)*
      PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
     (-1 - 2*xp - xp^2 + 4*xp*zp)^2 - 
    (32*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 3*xp + 4*xp^2 + 
       3*xp^3 + xp^4 - 6*xp*zp - 6*xp^2*zp - 6*xp^3*zp + 6*xp^2*zp^2)*
      PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
     (-1 - 2*xp - xp^2 + 4*xp*zp)^2 - 
    (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
      PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
       4*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (2*zp)])/(-1 + xp)), "Subscript[C^(0,2),{2,qq',[1]}]" -> 
  delta1mxp*lqf^2*N*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
     4*(1 + zp)*Log[zp]) + 
   lqf*N*((4*(-1 + zp)*(2 + 2*xp + 5*zp + 35*xp*zp - 4*zp^2 + 20*xp*zp^2))/
      (3*zp) - 8*(1 + 3*xp + 6*xp*zp)*Log[zp] + 
     Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) + delta1mxp*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) + 
   N*((-2*(-1 + zp)*(-5 + 19*xp - 161*zp + 367*xp*zp - 158*zp^2 + 
        406*xp*zp^2))/(9*zp) + (4*(-1 + zp)*(2 + 2*xp + 5*zp + 35*xp*zp - 
        4*zp^2 + 20*xp*zp^2)*Log[1 - xp])/(3*zp) - 
     (4*(-1 + zp)*(4 + 4*xp^2 + 13*zp - 60*xp*zp + 70*xp^2*zp + 16*zp^2 - 
        48*xp*zp^2 + 40*xp^2*zp^2)*Log[xp])/(3*(-1 + xp)*zp) + 
     (4*(-1 + zp)*(2 + 2*xp + 5*zp + 35*xp*zp - 4*zp^2 + 20*xp*zp^2)*
       Log[1 - zp])/(3*zp) + (4*(-2 - 2*xp - 21*zp - 15*xp*zp - 27*zp^2 + 
        69*xp*zp^2 - 4*zp^3 + 20*xp*zp^3)*Log[zp])/(3*zp) - 
     8*(1 + 3*xp + 6*xp*zp)*Log[1 - xp]*Log[zp] + 
     (8*(1 - 4*xp + 6*xp^2 + 3*zp - 12*xp*zp + 12*xp^2*zp)*Log[xp]*Log[zp])/
      (-1 + xp) - 8*(1 + 3*xp + 6*xp*zp)*Log[1 - zp]*Log[zp] - 
     8*(1 + 3*xp + 6*xp*zp)*Log[zp]^2 + 
     Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) - 8*(1 + 3*xp + 6*xp*zp)*PolyLog[2, 1 - zp] + 
     Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[C^(0,2),{2,qq',[2]}]" -> 
  delta1mzp*lqf^2*N*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
     4*(1 + xp)*Log[xp]) + 
   lqf*N*((4*(-1 + xp)*(-4 - 7*xp - 4*xp^2 + 30*xp*zp + 24*xp^2*zp))/
      (3*xp*zp) - (8*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp])/zp + 
     Dzp[0]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) + delta1mzp*((4*Pi^2*(1 + xp))/3 - 
       (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp])) + 
   N*((-4*Pi^2*(-1 - xp + 2*zp + 6*xp*zp))/(3*zp) + 
     (4*(-1 + xp)*(-26 + 7*xp - 44*xp^2 + 12*zp + 354*xp*zp + 264*xp^2*zp - 
        540*xp*zp^2))/(9*xp*zp) + 
     (4*(-1 + xp)*(-4 - 7*xp - 4*xp^2 + 30*xp*zp + 24*xp^2*zp)*Log[1 - xp])/
      (3*xp*zp) + (4*(-2 - 10*xp - 18*xp^2 - 14*xp^3 - 4*xp^4 + 11*zp + 
        81*xp*zp + 165*xp^2*zp + 119*xp^3*zp + 24*xp^4*zp - 28*zp^2 - 
        140*xp*zp^2 - 292*xp^2*zp^2 - 132*xp^3*zp^2 + 120*xp*zp^3 + 
        120*xp^2*zp^3)*Log[xp])/(zp*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     ((8*(-1 - xp + 2*zp + 6*xp*zp))/zp - (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
          46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
          36*xp^3*zp^2 + 60*xp^2*zp^3))/(-1 - 2*xp - xp^2 + 4*xp*zp)^2)*
      Log[xp]^2 + Dzp[1]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) + (4*(-1 + xp)*(-4 - 7*xp - 4*xp^2 + 30*xp*zp + 
        24*xp^2*zp)*Log[1 - zp])/(3*xp*zp) - 
     (8*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 - zp])/zp + 
     (4*(-1 + xp)*(4 + 15*xp + 22*xp^2 + 15*xp^3 + 4*xp^4 - 70*xp*zp - 
        160*xp^2*zp - 118*xp^3*zp - 24*xp^4*zp + 129*xp*zp^2 + 
        510*xp^2*zp^2 + 297*xp^3*zp^2 + 24*xp^4*zp^2 - 84*xp*zp^3 - 
        720*xp^2*zp^3 - 204*xp^3*zp^3 + 360*xp^2*zp^4)*Log[zp])/
      (3*xp*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     (8*(-1 - xp + zp + 3*xp*zp)*Log[xp]*Log[zp])/zp - 
     (16*(-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
        46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
        36*xp^3*zp^2 + 60*xp^2*zp^3)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (8*(-1 - xp + 2*zp + 6*xp*zp)*PolyLog[2, xp])/zp + 
     Dzp[0]*((4*Pi^2*(1 + xp))/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/
        (9*xp) - (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + 
     (16*(-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
        46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
        36*xp^3*zp^2 + 60*xp^2*zp^3)*PolyLog[2, 1 - zp])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*(-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
        46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
        36*xp^3*zp^2 + 60*xp^2*zp^3)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*(-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
        46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
        36*xp^3*zp^2 + 60*xp^2*zp^3)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     delta1mzp*((4*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       (2*(-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*
         Log[1 - xp]^2)/(3*xp) - (8*Pi^2*(1 + xp)*Log[xp])/3 + 
       (4*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       4*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        3 + (10*(1 + xp)*Log[xp]^3)/3 - (4*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp)*Log[xp]*PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp])), 
 "Subscript[C^(0,2),{2,qq',[3]}]" -> N*(8*(8 - 3*xp - 7*zp + 3*xp*zp) - 
    (16*Pi^2*(-xp + 2*xp^2 + 3*zp - 2*xp*zp + 3*xp^2*zp + 2*zp^2 - 
       6*xp*zp^2 + 6*xp^2*zp^2))/(3*(-1 + xp)) - 
    (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]))/(Sqrt[xp]*Sqrt[zp]) + 
    ((-24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
      (4*(-1 + zp)*(3*xp + 2*xp^2 - 4*xp^3 + 6*xp^4 + 9*xp^5 - 5*zp + 
         6*xp*zp + 10*xp^2*zp - 18*xp^3*zp - 33*xp^4*zp + 12*xp*zp^2 - 
         48*xp^2*zp^2 + 60*xp^3*zp^2))/((-1 + xp)*(xp - zp)*
        (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] + 
    (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
     (Sqrt[xp]*Sqrt[zp]) + (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
    (32*(1 - 2*xp + 3*xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
    ((4*(-5 - 3*xp + 2*xp^2 + 8*xp^3 + 6*zp + 18*xp*zp - 8*xp^2*zp - 
         36*xp^3*zp - 8*zp^2 - 16*xp*zp^2 + 24*xp^3*zp^2))/
       ((-1 + xp)*(1 + xp)) - (8*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 
         2*zp + 16*xp*zp + 38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 
         54*xp^2*zp^2 - 36*xp^3*zp^2 + 36*xp^2*zp^3))/
       (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*Log[xp]^2 + 
    32*(1 + 3*xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
    ((24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
      (4*(-3*xp - 6*xp^2 + 6*xp^3 + 18*xp^4 + 9*xp^5 + 5*zp + 3*xp*zp + 
         8*xp^2*zp - 4*xp^3*zp - 45*xp^4*zp + 9*xp^5*zp - 7*zp^2 - 
         24*xp*zp^2 + 28*xp^2*zp^2 + 12*xp^3*zp^2 - 33*xp^4*zp^2 + 
         36*xp*zp^3 - 72*xp^2*zp^3 + 60*xp^3*zp^3))/((-1 + xp)*(xp - zp)*
        (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] - 
    (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
     (Sqrt[xp]*Sqrt[zp]) + (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
    (8*(-1 - 5*xp + 8*xp^3 + 2*zp + 10*xp*zp + 4*xp^2*zp - 12*xp^3*zp - 
       16*xp*zp^2 + 24*xp^3*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)) + 
    (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
       12*xp^2*zp^2)*Log[zp]^2)/(-1 + xp) + 
    (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[xp]*Log[xp + zp])/
     ((-1 + xp)*(1 + xp)) - (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*
      Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
    (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[xp]*
      Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[zp]*
      Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (16*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 2*zp + 16*xp*zp + 
       38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 54*xp^2*zp^2 - 
       36*xp^3*zp^2 + 36*xp^2*zp^3)*Log[xp]*
      Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
        (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
    (48*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
    (16*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
       12*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (2*zp)])/(-1 + xp) + (16*(-1 + 2*xp + 6*zp - 12*xp*zp + 12*xp^2*zp)*
      Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp) - (16*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
       12*xp*zp^2 + 12*xp^2*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
    (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
       12*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
      Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
    32*(1 + 3*xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
    (32*(1 - 2*xp + 3*xp^2)*zp*PolyLog[2, xp])/(-1 + xp) + 
    ((-8*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp))/(-1 + xp) + 
      (16*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 2*zp + 16*xp*zp + 
         38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 54*xp^2*zp^2 - 
         36*xp^3*zp^2 + 36*xp^2*zp^3))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*
     PolyLog[2, 1 - zp] + (8*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*
      PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
    (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
     ((-1 + xp)*(1 + xp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
       12*xp^3*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
    (32*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 2*zp + 16*xp*zp + 
       38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 54*xp^2*zp^2 - 
       36*xp^3*zp^2 + 36*xp^2*zp^3)*PolyLog[2, 
       (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
    (32*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 2*zp + 16*xp*zp + 
       38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 54*xp^2*zp^2 - 
       36*xp^3*zp^2 + 36*xp^2*zp^3)*PolyLog[2, 
       (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
    (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
       12*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (2*zp)])/(-1 + xp) + (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 
       4*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
       (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp)), 
 "Subscript[C^(2,0),{1,qq',[1]}]" -> Cf*delta1mxp*lqf^2*
    (-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 2*(1 + zp)*Log[zp]) + 
   Cf*lqf*((2*(-1 + zp)*(2 + 2*xp + 5*zp + 11*xp*zp - 4*zp^2 + 8*xp*zp^2))/
      (3*zp) - 4*(1 + xp + 2*xp*zp)*Log[zp] + 
     Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) + delta1mxp*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Cf*(-1/9*((-1 + zp)*(-5 + 19*xp - 17*zp + 115*xp*zp - 86*zp^2 + 
         154*xp*zp^2))/zp + (2*(-1 + zp)*(2 + 2*xp + 5*zp + 11*xp*zp - 
        4*zp^2 + 8*xp*zp^2)*Log[1 - xp])/(3*zp) - 
     (2*(-1 + zp)*(4 + 4*xp^2 + 13*zp - 12*xp*zp + 22*xp^2*zp + 16*zp^2 - 
        24*xp*zp^2 + 16*xp^2*zp^2)*Log[xp])/(3*(-1 + xp)*zp) + 
     (2*(-1 + zp)*(2 + 2*xp + 5*zp + 11*xp*zp - 4*zp^2 + 8*xp*zp^2)*
       Log[1 - zp])/(3*zp) + (2*(-2 - 2*xp - 9*zp - 3*xp*zp - 3*zp^2 + 
        21*xp*zp^2 - 4*zp^3 + 8*xp*zp^3)*Log[zp])/(3*zp) - 
     4*(1 + xp + 2*xp*zp)*Log[1 - xp]*Log[zp] + 
     (4*(1 + 2*xp^2 + 3*zp - 4*xp*zp + 4*xp^2*zp)*Log[xp]*Log[zp])/
      (-1 + xp) - 4*(1 + xp + 2*xp*zp)*Log[1 - zp]*Log[zp] - 
     4*(1 + xp + 2*xp*zp)*Log[zp]^2 + 
     Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) - 4*(1 + xp + 2*xp*zp)*PolyLog[2, 1 - zp] + 
     Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])), "Subscript[C^(2,0),{1,qq',[2]}]" -> 
  Cf*delta1mzp*lqf^2*(-1/3*((-1 + xp)*(4 + 7*xp + 4*xp^2))/xp + 
     2*(1 + xp)*Log[xp]) + 
   Cf*lqf*((2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*(-1 + 2*zp))/(3*xp*zp) - 
     (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + delta1mzp*((2*Pi^2*(1 + xp))/3 - 
       (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp])) + 
   Cf*((-2*Pi^2*(1 + xp)*(-1 + 2*zp))/(3*zp) + 
     (2*(-1 + xp)*(-26 + 7*xp - 44*xp^2 + 52*zp + 94*xp*zp + 88*xp^2*zp - 
        180*xp*zp^2))/(9*xp*zp) + (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*
       (-1 + 2*zp)*Log[1 - xp])/(3*xp*zp) - 
     (2*(1 + xp)*(-2 - 8*xp - 10*xp^2 - 4*xp^3 + 11*zp + 34*xp*zp + 
        43*xp^2*zp + 8*xp^3*zp - 12*zp^2 - 56*xp*zp^2 - 44*xp^2*zp^2 + 
        40*xp*zp^3)*Log[xp])/(zp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     ((4*(1 + xp)*(-1 + 2*zp))/zp - (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
          12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
          20*xp^2*zp^3))/(-1 - 2*xp - xp^2 + 4*xp*zp)^2)*Log[xp]^2 + 
     Dzp[1]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*(-1 + 2*zp)*
       Log[1 - zp])/(3*xp*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/
      zp + (2*(-1 + xp)*(4 + 15*xp + 22*xp^2 + 15*xp^3 + 4*xp^4 - 8*zp - 
        58*xp*zp - 96*xp^2*zp - 58*xp^3*zp - 8*xp^4*zp + 8*zp^2 + 
        101*xp*zp^2 + 214*xp^2*zp^2 + 101*xp^3*zp^2 + 8*xp^4*zp^2 - 
        68*xp*zp^3 - 248*xp^2*zp^3 - 68*xp^3*zp^3 + 120*xp^2*zp^4)*Log[zp])/
      (3*xp*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     (4*(1 + xp)*(-1 + zp)*Log[xp]*Log[zp])/zp - 
     (8*(-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
        12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
        20*xp^2*zp^3)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (4*(1 + xp)*(-1 + 2*zp)*PolyLog[2, xp])/zp + 
     Dzp[0]*((2*Pi^2*(1 + xp))/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/
        (9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + 
     (8*(-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
        12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
        20*xp^2*zp^3)*PolyLog[2, 1 - zp])/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
        12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
        20*xp^2*zp^3)*PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         2])/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(-1 - 2*xp - 2*xp^2 - 2*xp^3 - xp^4 + 2*zp + 12*xp*zp + 14*xp^2*zp + 
        12*xp^3*zp + 2*xp^4*zp - 12*xp*zp^2 - 30*xp^2*zp^2 - 12*xp^3*zp^2 + 
        20*xp^2*zp^3)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (2*xp)])/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     delta1mzp*((2*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       ((-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - ((-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]^2)/
        (3*xp) - (4*Pi^2*(1 + xp)*Log[xp])/3 + 
       (2*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       2*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        6 + (5*(1 + xp)*Log[xp]^3)/3 - (2*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       4*(1 + xp)*Log[xp]*PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp])), 
 "Subscript[C^(2,0),{1,qq',[3]}]" -> Cf*(4*(6 - xp - 5*zp + xp*zp) - 
    (8*Pi^2*(xp^2 + 3*zp + xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2))/
     (3*(-1 + xp)) - (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
      (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
     (Sqrt[xp]*Sqrt[zp]) + 
    ((-4*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
      (2*(-1 + zp)*(xp + 6*xp^2 + 4*xp^3 + 2*xp^4 + 3*xp^5 - 3*zp - 6*xp*zp - 
         14*xp^2*zp - 6*xp^3*zp - 11*xp^4*zp + 20*xp*zp^2 - 16*xp^2*zp^2 + 
         20*xp^3*zp^2))/((-1 + xp)*(xp - zp)*(1 + 2*xp + xp^2 - 4*xp*zp)))*
     Log[xp] + (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
    (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (16*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/
     (-1 + xp) + ((-4*(-1 + 2*zp)*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 
         6*xp*zp - 6*xp^2*zp - 6*xp^3*zp + 6*xp^2*zp^2))/
       (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
      (2*(-5 + xp + 2*xp^2 + 4*xp^3 + 6*zp - 6*xp*zp - 8*xp^2*zp - 
         12*xp^3*zp - 8*zp^2 + 8*xp^3*zp^2))/((-1 + xp)*(1 + xp)))*
     Log[xp]^2 + 16*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
    ((4*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
      (2*(-xp + 2*xp^2 + 10*xp^3 + 10*xp^4 + 3*xp^5 + 3*zp + 5*xp*zp - 
         4*xp^2*zp - 16*xp^3*zp - 15*xp^4*zp + 3*xp^5*zp - 9*zp^2 - 
         16*xp*zp^2 + 8*xp^2*zp^2 + 4*xp^3*zp^2 - 11*xp^4*zp^2 + 28*xp*zp^3 - 
         24*xp^2*zp^3 + 20*xp^3*zp^3))/((-1 + xp)*(xp - zp)*
        (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] - 
    (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
      Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
    (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
    (4*(-1 - xp + 4*xp^3 + 2*zp + 2*xp*zp + 4*xp^2*zp - 4*xp^3*zp + 
       8*xp^3*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)) + 
    (4*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
      Log[zp]^2)/(-1 + xp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
      Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
    (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[zp]*Log[xp + zp])/
     ((-1 + xp)*(1 + xp)) - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
      Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*Log[zp]*Log[1 + xp*zp])/
     ((-1 + xp)*(1 + xp)) - (8*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
      (1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 6*xp^2*zp - 6*xp^3*zp + 
       6*xp^2*zp^2)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
        (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
     (-1 - 2*xp - xp^2 + 4*xp*zp)^2 + 
    (8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
    (8*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
       4*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (2*zp)])/(-1 + xp) + (8*(-1 + 2*xp + 6*zp - 4*xp*zp + 4*xp^2*zp)*
      Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp) - (8*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 
       4*xp*zp^2 + 4*xp^2*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
    (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
      Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
    16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
    (16*(1 + xp^2)*zp*PolyLog[2, xp])/(-1 + xp) + 
    ((-4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp))/(-1 + xp) + 
      (8*(-1 + 2*zp)*(1 + 3*xp + 4*xp^2 + 3*xp^3 + xp^4 - 6*xp*zp - 
         6*xp^2*zp - 6*xp^3*zp + 6*xp^2*zp^2))/(1 + 2*xp + xp^2 - 4*xp*zp)^
        (3/2))*PolyLog[2, 1 - zp] + (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*
      PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
    (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
     ((-1 + xp)*(1 + xp)) - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
      PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
    (16*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 3*xp + 4*xp^2 + 
       3*xp^3 + xp^4 - 6*xp*zp - 6*xp^2*zp - 6*xp^3*zp + 6*xp^2*zp^2)*
      PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
     (-1 - 2*xp - xp^2 + 4*xp*zp)^2 - 
    (16*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(1 + 3*xp + 4*xp^2 + 
       3*xp^3 + xp^4 - 6*xp*zp - 6*xp^2*zp - 6*xp^3*zp + 6*xp^2*zp^2)*
      PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
     (-1 - 2*xp - xp^2 + 4*xp*zp)^2 - 
    (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
      PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp) + (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
       4*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (2*zp)])/(-1 + xp)), "Subscript[C^(2,0),{2,qq',[1]}]" -> 
  Cf*delta1mxp*lqf^2*(-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 
     2*(1 + zp)*Log[zp]) + 
   Cf*lqf*((2*(-1 + zp)*(2 + 2*xp + 5*zp + 35*xp*zp - 4*zp^2 + 20*xp*zp^2))/
      (3*zp) - 4*(1 + 3*xp + 6*xp*zp)*Log[zp] + 
     Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) + delta1mxp*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Cf*(-1/9*((-1 + zp)*(-5 + 19*xp - 161*zp + 367*xp*zp - 158*zp^2 + 
         406*xp*zp^2))/zp + (2*(-1 + zp)*(2 + 2*xp + 5*zp + 35*xp*zp - 
        4*zp^2 + 20*xp*zp^2)*Log[1 - xp])/(3*zp) - 
     (2*(-1 + zp)*(4 + 4*xp^2 + 13*zp - 60*xp*zp + 70*xp^2*zp + 16*zp^2 - 
        48*xp*zp^2 + 40*xp^2*zp^2)*Log[xp])/(3*(-1 + xp)*zp) + 
     (2*(-1 + zp)*(2 + 2*xp + 5*zp + 35*xp*zp - 4*zp^2 + 20*xp*zp^2)*
       Log[1 - zp])/(3*zp) + (2*(-2 - 2*xp - 21*zp - 15*xp*zp - 27*zp^2 + 
        69*xp*zp^2 - 4*zp^3 + 20*xp*zp^3)*Log[zp])/(3*zp) - 
     4*(1 + 3*xp + 6*xp*zp)*Log[1 - xp]*Log[zp] + 
     (4*(1 - 4*xp + 6*xp^2 + 3*zp - 12*xp*zp + 12*xp^2*zp)*Log[xp]*Log[zp])/
      (-1 + xp) - 4*(1 + 3*xp + 6*xp*zp)*Log[1 - zp]*Log[zp] - 
     4*(1 + 3*xp + 6*xp*zp)*Log[zp]^2 + 
     Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) - 4*(1 + 3*xp + 6*xp*zp)*PolyLog[2, 1 - zp] + 
     Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])), "Subscript[C^(2,0),{2,qq',[2]}]" -> 
  Cf*delta1mzp*lqf^2*(-1/3*((-1 + xp)*(4 + 7*xp + 4*xp^2))/xp + 
     2*(1 + xp)*Log[xp]) + 
   Cf*lqf*((2*(-1 + xp)*(-4 - 7*xp - 4*xp^2 + 30*xp*zp + 24*xp^2*zp))/
      (3*xp*zp) - (4*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp])/zp + 
     Dzp[0]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + delta1mzp*((2*Pi^2*(1 + xp))/3 - 
       (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp])) + 
   Cf*((-2*Pi^2*(-1 - xp + 2*zp + 6*xp*zp))/(3*zp) + 
     (2*(-1 + xp)*(-26 + 7*xp - 44*xp^2 + 12*zp + 354*xp*zp + 264*xp^2*zp - 
        540*xp*zp^2))/(9*xp*zp) + 
     (2*(-1 + xp)*(-4 - 7*xp - 4*xp^2 + 30*xp*zp + 24*xp^2*zp)*Log[1 - xp])/
      (3*xp*zp) + (2*(-2 - 10*xp - 18*xp^2 - 14*xp^3 - 4*xp^4 + 11*zp + 
        81*xp*zp + 165*xp^2*zp + 119*xp^3*zp + 24*xp^4*zp - 28*zp^2 - 
        140*xp*zp^2 - 292*xp^2*zp^2 - 132*xp^3*zp^2 + 120*xp*zp^3 + 
        120*xp^2*zp^3)*Log[xp])/(zp*(-1 - 2*xp - xp^2 + 4*xp*zp)) + 
     ((4*(-1 - xp + 2*zp + 6*xp*zp))/zp - (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
         (-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
          46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
          36*xp^3*zp^2 + 60*xp^2*zp^3))/(-1 - 2*xp - xp^2 + 4*xp*zp)^2)*
      Log[xp]^2 + Dzp[1]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + (2*(-1 + xp)*(-4 - 7*xp - 4*xp^2 + 30*xp*zp + 
        24*xp^2*zp)*Log[1 - zp])/(3*xp*zp) - 
     (4*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 - zp])/zp + 
     (2*(-1 + xp)*(4 + 15*xp + 22*xp^2 + 15*xp^3 + 4*xp^4 - 70*xp*zp - 
        160*xp^2*zp - 118*xp^3*zp - 24*xp^4*zp + 129*xp*zp^2 + 
        510*xp^2*zp^2 + 297*xp^3*zp^2 + 24*xp^4*zp^2 - 84*xp*zp^3 - 
        720*xp^2*zp^3 - 204*xp^3*zp^3 + 360*xp^2*zp^4)*Log[zp])/
      (3*xp*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     (4*(-1 - xp + zp + 3*xp*zp)*Log[xp]*Log[zp])/zp - 
     (8*(-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
        46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
        36*xp^3*zp^2 + 60*xp^2*zp^3)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (4*(-1 - xp + 2*zp + 6*xp*zp)*PolyLog[2, xp])/zp + 
     Dzp[0]*((2*Pi^2*(1 + xp))/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/
        (9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + 
     (8*(-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
        46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
        36*xp^3*zp^2 + 60*xp^2*zp^3)*PolyLog[2, 1 - zp])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
        46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
        36*xp^3*zp^2 + 60*xp^2*zp^3)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(-1 - 4*xp - 8*xp^2 - 8*xp^3 - 3*xp^4 + 2*zp + 24*xp*zp + 
        46*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 24*xp*zp^2 - 90*xp^2*zp^2 - 
        36*xp^3*zp^2 + 60*xp^2*zp^3)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     delta1mzp*((2*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       ((-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - ((-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]^2)/
        (3*xp) - (4*Pi^2*(1 + xp)*Log[xp])/3 + 
       (2*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       2*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        6 + (5*(1 + xp)*Log[xp]^3)/3 - (2*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       4*(1 + xp)*Log[xp]*PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp])), 
 "Subscript[C^(2,0),{2,qq',[3]}]" -> Cf*(4*(8 - 3*xp - 7*zp + 3*xp*zp) - 
    (8*Pi^2*(-xp + 2*xp^2 + 3*zp - 2*xp*zp + 3*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
       6*xp^2*zp^2))/(3*(-1 + xp)) - (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
      (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
     (Sqrt[xp]*Sqrt[zp]) + 
    ((-12*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
      (2*(-1 + zp)*(3*xp + 2*xp^2 - 4*xp^3 + 6*xp^4 + 9*xp^5 - 5*zp + 
         6*xp*zp + 10*xp^2*zp - 18*xp^3*zp - 33*xp^4*zp + 12*xp*zp^2 - 
         48*xp^2*zp^2 + 60*xp^3*zp^2))/((-1 + xp)*(xp - zp)*
        (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] + 
    (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/
     (Sqrt[xp]*Sqrt[zp]) + (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
    (16*(1 - 2*xp + 3*xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
    ((2*(-5 - 3*xp + 2*xp^2 + 8*xp^3 + 6*zp + 18*xp*zp - 8*xp^2*zp - 
         36*xp^3*zp - 8*zp^2 - 16*xp*zp^2 + 24*xp^3*zp^2))/
       ((-1 + xp)*(1 + xp)) - (4*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 
         2*zp + 16*xp*zp + 38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 
         54*xp^2*zp^2 - 36*xp^3*zp^2 + 36*xp^2*zp^3))/
       (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*Log[xp]^2 + 
    16*(1 + 3*xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
    ((12*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
      (2*(-3*xp - 6*xp^2 + 6*xp^3 + 18*xp^4 + 9*xp^5 + 5*zp + 3*xp*zp + 
         8*xp^2*zp - 4*xp^3*zp - 45*xp^4*zp + 9*xp^5*zp - 7*zp^2 - 
         24*xp*zp^2 + 28*xp^2*zp^2 + 12*xp^3*zp^2 - 33*xp^4*zp^2 + 
         36*xp*zp^3 - 72*xp^2*zp^3 + 60*xp^3*zp^3))/((-1 + xp)*(xp - zp)*
        (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] - 
    (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/
     (Sqrt[xp]*Sqrt[zp]) + (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
    (4*(-1 - 5*xp + 8*xp^3 + 2*zp + 10*xp*zp + 4*xp^2*zp - 12*xp^3*zp - 
       16*xp*zp^2 + 24*xp^3*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)) + 
    (4*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
       12*xp^2*zp^2)*Log[zp]^2)/(-1 + xp) + 
    (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[xp]*Log[xp + zp])/
     ((-1 + xp)*(1 + xp)) - (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*
      Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
    (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[xp]*
      Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[zp]*
      Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
    (8*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 2*zp + 16*xp*zp + 
       38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 54*xp^2*zp^2 - 
       36*xp^3*zp^2 + 36*xp^2*zp^3)*Log[xp]*
      Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
        (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
    (24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
    (8*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
       12*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (2*zp)])/(-1 + xp) + (8*(-1 + 2*xp + 6*zp - 12*xp*zp + 12*xp^2*zp)*
      Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
     (-1 + xp) - (8*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
       12*xp*zp^2 + 12*xp^2*zp^2)*
      Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
    (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
       12*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
      Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
    16*(1 + 3*xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
    (16*(1 - 2*xp + 3*xp^2)*zp*PolyLog[2, xp])/(-1 + xp) + 
    ((-4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp))/(-1 + xp) + 
      (8*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 2*zp + 16*xp*zp + 
         38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 54*xp^2*zp^2 - 
         36*xp^3*zp^2 + 36*xp^2*zp^3))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*
     PolyLog[2, 1 - zp] + (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*
      PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
    (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
     ((-1 + xp)*(1 + xp)) - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
       12*xp^3*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
    (16*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 2*zp + 16*xp*zp + 
       38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 54*xp^2*zp^2 - 
       36*xp^3*zp^2 + 36*xp^2*zp^3)*PolyLog[2, 
       (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
    (16*(-1 - 5*xp - 10*xp^2 - 9*xp^3 - 3*xp^4 + 2*zp + 16*xp*zp + 
       38*xp^2*zp + 36*xp^3*zp + 6*xp^4*zp - 16*xp*zp^2 - 54*xp^2*zp^2 - 
       36*xp^3*zp^2 + 36*xp^2*zp^3)*PolyLog[2, 
       (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
     (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
    (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
       12*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (2*zp)])/(-1 + xp) + (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 
       4*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
       (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp)), 
 "Subscript[C^(1,1),{1,qg}]" -> Cf*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf*lqf*((2*(5 + xp - 4*xp*zp - 8*zp^2 + 2*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 4*xp*zp + zp^2 + 3*xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp - 6*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 4*xp^2*zp^2)*
       Log[xp])/((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/
      zp - (8*(1 + xp - 2*zp + xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Cf*((2*Pi^2*(-9 - 8*xp + 13*xp^2 + 14*zp + 16*xp*zp - 
        22*xp^2*zp - 6*zp^2 - 10*xp*zp^2 + 12*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-20 + 20*xp + 37*zp - 2*xp*zp - 23*xp^2*zp - 19*zp^2 - 43*xp*zp^2 + 
        30*xp^2*zp^2 + 2*zp^3 + 22*xp*zp^3))/(zp*(-1 + xp + zp)) + 
     (12*(2 - 2*zp + zp^2)*Dxp[2])/zp + 
     (2*(11 + 7*xp - 16*zp - 12*xp*zp - 2*zp^2 + 8*xp*zp^2)*Log[1 - xp])/zp - 
     (4*(3 + 3*xp - 4*zp - 4*xp*zp + zp^2 + 3*xp*zp^2)*Log[1 - xp]^2)/zp + 
     ((-8*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (2*(-1 - 2*xp + 12*xp^2 - 14*xp^3 + 5*xp^4 - 2*zp + 34*xp*zp - 
          70*xp^2*zp + 54*xp^3*zp - 16*xp^4*zp + 6*zp^2 - 70*xp*zp^2 + 
          126*xp^2*zp^2 - 80*xp^3*zp^2 + 18*xp^4*zp^2 - 2*zp^3 + 58*xp*zp^3 - 
          84*xp^2*zp^3 + 28*xp^3*zp^3 - zp^4 - 20*xp*zp^4 + 18*xp^2*zp^4))/
        ((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(1 + 2*xp + xp^2 - 4*xp*zp + zp^2 + xp^2*zp^2)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*zp) + (4*(1 - 2*xp - xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 
        zp^2 - 2*xp*zp^2 + xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
     (2*(11 - 15*xp - 3*xp^2 + 7*xp^3 - 26*zp + 34*xp^2*zp - 16*xp^3*zp + 
        11*zp^2 + 61*xp*zp^2 - 60*xp^2*zp^2 + 14*xp^3*zp^2 + 12*zp^3 - 
        60*xp*zp^3 + 20*xp^2*zp^3 - 8*zp^4 + 14*xp*zp^4)*Log[1 - zp])/
      (zp*(-1 + xp + zp)^2) - (8*(3 + xp - 4*zp + zp^2 + xp*zp^2)*Log[1 - xp]*
       Log[1 - zp])/zp - (4*(3 - 4*xp + xp^2 - 6*zp + 8*xp*zp - 6*xp^2*zp + 
        4*zp^2 - 6*xp*zp^2 + 4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/
      ((-1 + xp)*zp) - (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (8*(2 - 4*xp - xp^2 + 2*zp - 3*xp*zp - xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
          3*xp^2*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*zp + xp*zp^2)*Log[1 - xp]*Log[zp])/zp + 
     (4*(10 - 4*xp + 10*xp^2 - 14*zp + 4*xp*zp - 8*xp^2*zp + 9*zp^2 - 
        10*xp*zp^2 + 10*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(1 + 3*xp - 2*zp - 4*xp*zp + 3*xp*zp^2)*Log[1 - zp]*Log[zp])/zp - 
     4*(-1 + xp)*(2 + zp)*Log[zp]^2 + Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) + (4*(3 + xp^2 - 6*zp - 2*xp^2*zp + 4*zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) - 
     (8*(1 + 5*xp - 2*zp - 8*xp*zp + 5*xp*zp^2)*PolyLog[2, 1 - zp])/zp + 
     Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - (2*(18 - 17*zp + 10*zp^2))/
        zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/zp + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) - (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 3*zp^2 - 
        4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*zp) + (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 
        3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*zp) + delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/
        (3*zp) - (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)), 
 "Subscript[C^(1,1),{2,qg}]" -> Cf*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf*lqf*((2*(5 + 9*xp + 8*zp - 16*xp*zp - 16*zp^2 + 6*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 8*xp*zp + zp^2 + 7*xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp + 4*xp*zp - 10*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        8*xp^2*zp^2)*Log[xp])/((-1 + xp)*zp) - 
     (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Cf*((2*Pi^2*(-9 - 24*xp + 29*xp^2 + 14*zp + 52*xp*zp - 
        58*xp^2*zp - 6*zp^2 - 30*xp*zp^2 + 32*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-24 + 28*xp - 4*xp^2 + 33*zp + 70*xp*zp - 91*xp^2*zp + zp^2 - 
        179*xp*zp^2 + 102*xp^2*zp^2 - 10*zp^3 + 78*xp*zp^3))/
      (zp*(-1 + xp + zp)) + (12*(2 - 2*zp + zp^2)*Dxp[2])/zp + 
     (2*(11 + 15*xp - 8*zp - 32*xp*zp - 10*zp^2 + 20*xp*zp^2)*Log[1 - xp])/
      zp - (4*(3 + 3*xp - 4*zp - 8*xp*zp + zp^2 + 7*xp*zp^2)*Log[1 - xp]^2)/
      zp + ((-8*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (2*(-1 - 6*xp + 24*xp^2 - 26*xp^3 + 9*xp^4 - 10*zp + 102*xp*zp - 
          218*xp^2*zp + 178*xp^3*zp - 52*xp^4*zp + 30*zp^2 - 234*xp*zp^2 + 
          394*xp^2*zp^2 - 240*xp^3*zp^2 + 50*xp^4*zp^2 - 26*zp^3 + 
          198*xp*zp^3 - 248*xp^2*zp^3 + 76*xp^3*zp^3 + 7*zp^4 - 60*xp*zp^4 + 
          50*xp^2*zp^4))/((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(1 + 6*xp - 3*xp^2 - 8*xp*zp + 4*xp^2*zp + zp^2 + xp^2*zp^2)*
       Log[1 - xp]*Log[xp])/((-1 + xp)*zp) + 
     (4*(1 - 6*xp + 3*xp^2 - 2*zp + 12*xp*zp - 10*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 5*xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
     (2*(11 - 7*xp - 19*xp^2 + 15*xp^3 - 18*zp - 68*xp*zp + 130*xp^2*zp - 
        52*xp^3*zp - 13*zp^2 + 201*xp*zp^2 - 180*xp^2*zp^2 + 42*xp^3*zp^2 + 
        36*zp^3 - 168*xp*zp^3 + 60*xp^2*zp^3 - 16*zp^4 + 42*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(3 - 3*xp - 4*zp + 4*xp*zp + zp^2 + xp*zp^2)*Log[1 - xp]*Log[1 - zp])/
      zp - (4*(3 - 12*xp + 9*xp^2 - 6*zp + 28*xp*zp - 26*xp^2*zp + 4*zp^2 - 
        18*xp*zp^2 + 16*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (8*(2 - 5*xp^2 + 6*zp - 7*xp*zp - xp^2*zp + 2*zp^2 - 10*xp*zp^2 + 
          9*xp^2*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[1 - xp]*Log[zp])/zp + 
     (4*(10 - 12*xp + 18*xp^2 - 14*zp + 20*xp*zp - 24*xp^2*zp + 9*zp^2 - 
        30*xp*zp^2 + 30*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(1 + 7*xp - 2*zp - 12*xp*zp + 9*xp*zp^2)*Log[1 - zp]*Log[zp])/zp - 
     4*(-2 + 2*xp - zp + 5*xp*zp)*Log[zp]^2 + 
     Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) + (4*(3 + xp^2 - 6*zp + 4*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) - 
     (8*(1 + 13*xp - 2*zp - 24*xp*zp + 15*xp*zp^2)*PolyLog[2, 1 - zp])/zp + 
     Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - (2*(18 - 17*zp + 10*zp^2))/
        zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/zp + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) - (8*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 3*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*zp) + (8*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 
        3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
        (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
     delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/(3*zp) - 
       (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)), 
 "Subscript[C^(2,0),{1,qg}]" -> Ca*Cf*delta1mxp*lqf^2*((2*(-1 + zp)*(31 + 7*zp + 4*zp^2))/
      (3*zp) + (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + zp + zp^2)*Log[zp])/zp) + 
   Cf^2*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf^2*lqf*((2*(5 + xp - 4*xp*zp - 8*zp^2 + 2*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 4*xp*zp + zp^2 + 3*xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp - 6*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 4*xp^2*zp^2)*
       Log[xp])/((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/
      zp - (8*(1 + xp - 2*zp + xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Ca*Cf*lqf*((-4*(-1 + zp)*(23 + 17*xp + 5*zp + 11*xp*zp - 
        4*zp^2 + 8*xp*zp^2))/(3*zp) - 
     (8*(1 + xp - 2*zp - 2*xp*zp + 2*xp*zp^2)*Log[1 - zp])/zp + 
     (8*(1 + xp + 2*zp + 2*xp*zp + 4*xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*((4*(-1 + zp)*(31 + 7*zp + 4*zp^2))/(3*zp) + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - (16*(1 + zp + zp^2)*Log[zp])/
        zp) + delta1mxp*((4*Pi^2*(6 - 4*zp + 3*zp^2))/(3*zp) - 
       (4*(-13 - 33*zp + 24*zp^2 + 13*zp^3))/(9*zp) + 
       (4*(-1 + zp)*(31 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (8*(-20 + 3*zp + 3*zp^2 + 2*zp^3)*Log[zp])/(3*zp) - 
       (16*(1 + zp + zp^2)*Log[1 - zp]*Log[zp])/zp - 
       (4*(6 + 4*zp + 5*zp^2)*Log[zp]^2)/zp + 
       (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/zp - 
       (16*(3 - zp + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/zp)) + 
   Cf^2*((2*Pi^2*(-9 - 8*xp + 13*xp^2 + 14*zp + 16*xp*zp - 22*xp^2*zp - 
        6*zp^2 - 10*xp*zp^2 + 12*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-20 + 20*xp + 37*zp - 2*xp*zp - 23*xp^2*zp - 19*zp^2 - 43*xp*zp^2 + 
        30*xp^2*zp^2 + 2*zp^3 + 22*xp*zp^3))/(zp*(-1 + xp + zp)) + 
     (12*(2 - 2*zp + zp^2)*Dxp[2])/zp + 
     (2*(11 + 7*xp - 16*zp - 12*xp*zp - 2*zp^2 + 8*xp*zp^2)*Log[1 - xp])/zp - 
     (4*(3 + 3*xp - 4*zp - 4*xp*zp + zp^2 + 3*xp*zp^2)*Log[1 - xp]^2)/zp + 
     ((-8*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (2*(-1 - 2*xp + 12*xp^2 - 14*xp^3 + 5*xp^4 - 2*zp + 34*xp*zp - 
          70*xp^2*zp + 54*xp^3*zp - 16*xp^4*zp + 6*zp^2 - 70*xp*zp^2 + 
          126*xp^2*zp^2 - 80*xp^3*zp^2 + 18*xp^4*zp^2 - 2*zp^3 + 58*xp*zp^3 - 
          84*xp^2*zp^3 + 28*xp^3*zp^3 - zp^4 - 20*xp*zp^4 + 18*xp^2*zp^4))/
        ((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(1 + 2*xp + xp^2 - 4*xp*zp + zp^2 + xp^2*zp^2)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*zp) + (4*(1 - 2*xp - xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 
        zp^2 - 2*xp*zp^2 + xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
     (2*(11 - 15*xp - 3*xp^2 + 7*xp^3 - 26*zp + 34*xp^2*zp - 16*xp^3*zp + 
        11*zp^2 + 61*xp*zp^2 - 60*xp^2*zp^2 + 14*xp^3*zp^2 + 12*zp^3 - 
        60*xp*zp^3 + 20*xp^2*zp^3 - 8*zp^4 + 14*xp*zp^4)*Log[1 - zp])/
      (zp*(-1 + xp + zp)^2) - (8*(3 + xp - 4*zp + zp^2 + xp*zp^2)*Log[1 - xp]*
       Log[1 - zp])/zp - (4*(3 - 4*xp + xp^2 - 6*zp + 8*xp*zp - 6*xp^2*zp + 
        4*zp^2 - 6*xp*zp^2 + 4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/
      ((-1 + xp)*zp) - (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (8*(2 - 4*xp - xp^2 + 2*zp - 3*xp*zp - xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
          3*xp^2*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*zp + xp*zp^2)*Log[1 - xp]*Log[zp])/zp + 
     (4*(10 - 4*xp + 10*xp^2 - 14*zp + 4*xp*zp - 8*xp^2*zp + 9*zp^2 - 
        10*xp*zp^2 + 10*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(1 + 3*xp - 2*zp - 4*xp*zp + 3*xp*zp^2)*Log[1 - zp]*Log[zp])/zp - 
     4*(-1 + xp)*(2 + zp)*Log[zp]^2 + Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) + (4*(3 + xp^2 - 6*zp - 2*xp^2*zp + 4*zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) - 
     (8*(1 + 5*xp - 2*zp - 8*xp*zp + 5*xp*zp^2)*PolyLog[2, 1 - zp])/zp + 
     Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - (2*(18 - 17*zp + 10*zp^2))/
        zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/zp + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) - (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 3*zp^2 - 
        4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*zp) + (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 
        3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*zp) + delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/
        (3*zp) - (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)) + 
   Ca*Cf*((-2*Pi^2*(-8 - 4*xp + 4*xp^2 + 6*zp + 8*xp*zp - 16*xp^2*zp - 
        5*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-107 + 132*xp - 25*xp^2 + 221*zp - 151*xp*zp + 48*xp^2*zp - 
        129*zp^2 + 156*xp*zp^2 - 129*xp^2*zp^2 + 77*zp^3 - 261*xp*zp^3 + 
        106*xp^2*zp^3 - 62*zp^4 + 106*xp*zp^4))/(9*zp*(-1 + xp + zp)) - 
     (4*(-23 - 17*xp + 15*zp + 9*xp*zp + 9*zp^2 + 3*xp*zp^2 - 4*zp^3 + 
        8*xp*zp^3)*Log[1 - xp])/(3*zp) + 
     ((4*(1 + xp + xp^2 + zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (4*(-13 + 17*xp - 26*xp^2 + 53*xp^3 - 31*xp^4 + 23*zp + 28*xp*zp - 
          10*xp^2*zp - 44*xp^3*zp + 3*xp^4*zp - 7*zp^2 - 72*xp*zp^2 + 
          26*xp^2*zp^2 - 15*xp^3*zp^2 + 15*xp^4*zp^2 + 13*zp^3 - 32*xp*zp^3 + 
          65*xp^2*zp^3 - 32*xp^3*zp^3 + 16*xp^4*zp^3 - 32*zp^4 + 83*xp*zp^4 - 
          65*xp^2*zp^4 + 32*xp^3*zp^4 + 16*zp^5 - 24*xp*zp^5 + 16*xp^2*zp^5))/
        (3*(-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] - 
     (4*(-1 + 2*xp - xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*zp) - (2*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 
        3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) - 
     (4*(-1 + zp)*(23 - 29*xp - 11*xp^2 + 17*xp^3 - 47*zp + 25*xp*zp + 
        17*xp^2*zp + 11*xp^3*zp + 15*zp^2 + 21*xp*zp^2 - 4*xp^2*zp^2 + 
        8*xp^3*zp^2 + 13*zp^3 - 13*xp*zp^3 + 16*xp^2*zp^3 - 4*zp^4 + 
        8*xp*zp^4)*Log[1 - zp])/(3*zp*(-1 + xp + zp)^2) - 
     (4*(1 + 3*xp - 2*zp - 6*xp*zp + 4*xp*zp^2)*Log[1 - xp]*Log[1 - zp])/zp + 
     (4*(5 - 2*xp + 5*xp^2 - 4*zp + 4*xp*zp - 10*xp^2*zp + 5*zp^2 - 
        8*xp*zp^2 + 8*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp - 2*zp - 2*xp*zp + 2*xp*zp^2)*Log[1 - zp]^2)/zp + 
     ((-4*(1 + xp + xp^2 + zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (4*(38 - 9*xp - 20*xp^2 + 24*zp - 21*xp*zp + 9*xp^2*zp + 6*zp^2 - 
          21*xp*zp^2 + 18*xp^2*zp^2 + 4*zp^3 - 12*xp*zp^3 + 8*xp^2*zp^3))/
        (3*(-1 + xp)*zp))*Log[zp] + (8*(1 + xp + 2*zp + 2*xp*zp + 4*xp*zp^2)*
       Log[1 - xp]*Log[zp])/zp - (4*(5 - 2*xp + 5*xp^2 - 2*zp + 4*xp*zp + 
        2*xp^2*zp + 11*zp^2 - 16*xp*zp^2 + 16*xp^2*zp^2)*Log[xp]*Log[zp])/
      ((-1 + xp)*zp) + (4*(1 + 3*xp + 6*zp + 2*xp*zp + 8*xp*zp^2)*Log[1 - zp]*
       Log[zp])/zp + (4*(-4 + 2*xp^2 - 4*zp + 2*xp^2*zp - zp^2 - 8*xp*zp^2 + 
        8*xp^2*zp^2)*Log[zp]^2)/((-1 + xp)*zp) + 
     Dxp[1]*((4*(-1 + zp)*(31 + 7*zp + 4*zp^2))/(3*zp) + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - (16*(1 + zp + zp^2)*Log[zp])/
        zp) + (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/((-1 + xp)*zp) - 
     (8*(1 + xp + xp^2 + zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) + 
     (8*(1 + xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (4*(2 + 2*xp^2 - 2*zp + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, xp])/((-1 + xp)*zp) + (16*(1 + 2*xp - 2*xp*zp + 4*xp*zp^2)*
       PolyLog[2, 1 - zp])/zp + (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/
      ((-1 + xp)*zp) + Dxp[0]*((4*Pi^2*(6 - 4*zp + 3*zp^2))/(3*zp) - 
       (4*(-13 - 33*zp + 24*zp^2 + 13*zp^3))/(9*zp) + 
       (4*(-1 + zp)*(31 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (8*(-20 + 3*zp + 3*zp^2 + 2*zp^3)*Log[zp])/(3*zp) - 
       (16*(1 + zp + zp^2)*Log[1 - zp]*Log[zp])/zp - 
       (4*(6 + 4*zp + 5*zp^2)*Log[zp]^2)/zp + 
       (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/zp - 
       (16*(3 - zp + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/zp) + 
     (4*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 3*zp^2 - 
        4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*zp) - (4*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 
        3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*zp) + (8*(1 + xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) - 
     (8*(1 + xp^2 + 2*xp^2*zp + zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + delta1mxp*((-2*Pi^2*(-31 + 24*zp - 9*zp^2 + 4*zp^3))/
        (9*zp) - (2*(-1169 + 723*zp + 204*zp^2 + 269*zp^3))/(27*zp) + 
       (2*Pi^2*(6 - 2*zp + 3*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-26 - 57*zp + 48*zp^2 + 26*zp^3)*Log[1 - zp])/(9*zp) + 
       (2*(-31 + 24*zp + 4*zp^3)*Log[1 - zp]^2)/(3*zp) + 
       (2*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(2 + 6*zp + 3*zp^2)*Log[zp])/(3*zp) + 
       (2*(152 + 405*zp + 171*zp^2 + 62*zp^3)*Log[zp])/(9*zp) + 
       (4*(-40 + 6*zp + 3*zp^2 + 4*zp^3)*Log[1 - zp]*Log[zp])/(3*zp) - 
       (2*(6 + 2*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp - 
       ((80 + 48*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + 
       (2*(2 - 2*zp + zp^2)*Log[1 - zp]*Log[zp]^2)/zp - 
       (10*(4 + 2*zp + 3*zp^2)*Log[zp]^3)/(3*zp) + 
       (2*Pi^2*(2 + 2*zp + zp^2)*Log[1 + zp])/(3*zp) + 
       4*zp*Log[zp]*Log[1 + zp] + (8*(2 + 2*zp + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/zp + (6*(2 + 2*zp + zp^2)*Log[zp]^2*Log[1 + zp])/zp - 
       (4*(2 + 2*zp + zp^2)*Log[1 + zp]^3)/(3*zp) + 
       (8*(-5 + 2*zp)*(4 + zp + zp^2)*PolyLog[2, 1 - zp])/(3*zp) - 
       (4*(10 - 2*zp + 7*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp - 
       (4*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp + 
       4*zp*PolyLog[2, -zp] + (8*(2 + 2*zp + zp^2)*Log[1 - zp]*
         PolyLog[2, -zp])/zp + (4*(2 + 2*zp + zp^2)*Log[zp]*PolyLog[2, -zp])/
        zp + (4*(10 + 6*zp + 7*zp^2)*PolyLog[3, 1 - zp])/zp + 
       (4*(2 + 2*zp + zp^2)*PolyLog[3, -zp])/zp + 
       (4*(14 + 6*zp + 11*zp^2)*PolyLog[3, zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, (1 + zp)^(-1)])/zp - 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/zp - 
       (2*(46 + 2*zp + 31*zp^2)*Zeta[3])/zp)), 
 "Subscript[C^(2,0),{2,qg}]" -> Ca*Cf*delta1mxp*lqf^2*((2*(-1 + zp)*(31 + 7*zp + 4*zp^2))/
      (3*zp) + (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + zp + zp^2)*Log[zp])/zp) + 
   Cf^2*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf^2*lqf*((2*(5 + 9*xp + 8*zp - 16*xp*zp - 16*zp^2 + 6*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 8*xp*zp + zp^2 + 7*xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp + 4*xp*zp - 10*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        8*xp^2*zp^2)*Log[xp])/((-1 + xp)*zp) - 
     (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Ca*Cf*lqf*((-4*(-1 + zp)*(23 + 29*xp + 5*zp + 35*xp*zp - 
        4*zp^2 + 20*xp*zp^2))/(3*zp) - 
     (8*(1 + xp - 2*zp - 6*xp*zp + 6*xp*zp^2)*Log[1 - zp])/zp + 
     (8*(1 + xp + 2*zp + 6*xp*zp + 12*xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*((4*(-1 + zp)*(31 + 7*zp + 4*zp^2))/(3*zp) + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - (16*(1 + zp + zp^2)*Log[zp])/
        zp) + delta1mxp*((4*Pi^2*(6 - 4*zp + 3*zp^2))/(3*zp) - 
       (4*(-13 - 33*zp + 24*zp^2 + 13*zp^3))/(9*zp) + 
       (4*(-1 + zp)*(31 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (8*(-20 + 3*zp + 3*zp^2 + 2*zp^3)*Log[zp])/(3*zp) - 
       (16*(1 + zp + zp^2)*Log[1 - zp]*Log[zp])/zp - 
       (4*(6 + 4*zp + 5*zp^2)*Log[zp]^2)/zp + 
       (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/zp - 
       (16*(3 - zp + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/zp)) + 
   Cf^2*((2*Pi^2*(-9 - 24*xp + 29*xp^2 + 14*zp + 52*xp*zp - 58*xp^2*zp - 
        6*zp^2 - 30*xp*zp^2 + 32*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-24 + 28*xp - 4*xp^2 + 33*zp + 70*xp*zp - 91*xp^2*zp + zp^2 - 
        179*xp*zp^2 + 102*xp^2*zp^2 - 10*zp^3 + 78*xp*zp^3))/
      (zp*(-1 + xp + zp)) + (12*(2 - 2*zp + zp^2)*Dxp[2])/zp + 
     (2*(11 + 15*xp - 8*zp - 32*xp*zp - 10*zp^2 + 20*xp*zp^2)*Log[1 - xp])/
      zp - (4*(3 + 3*xp - 4*zp - 8*xp*zp + zp^2 + 7*xp*zp^2)*Log[1 - xp]^2)/
      zp + ((-8*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (2*(-1 - 6*xp + 24*xp^2 - 26*xp^3 + 9*xp^4 - 10*zp + 102*xp*zp - 
          218*xp^2*zp + 178*xp^3*zp - 52*xp^4*zp + 30*zp^2 - 234*xp*zp^2 + 
          394*xp^2*zp^2 - 240*xp^3*zp^2 + 50*xp^4*zp^2 - 26*zp^3 + 
          198*xp*zp^3 - 248*xp^2*zp^3 + 76*xp^3*zp^3 + 7*zp^4 - 60*xp*zp^4 + 
          50*xp^2*zp^4))/((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(1 + 6*xp - 3*xp^2 - 8*xp*zp + 4*xp^2*zp + zp^2 + xp^2*zp^2)*
       Log[1 - xp]*Log[xp])/((-1 + xp)*zp) + 
     (4*(1 - 6*xp + 3*xp^2 - 2*zp + 12*xp*zp - 10*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 5*xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
     (2*(11 - 7*xp - 19*xp^2 + 15*xp^3 - 18*zp - 68*xp*zp + 130*xp^2*zp - 
        52*xp^3*zp - 13*zp^2 + 201*xp*zp^2 - 180*xp^2*zp^2 + 42*xp^3*zp^2 + 
        36*zp^3 - 168*xp*zp^3 + 60*xp^2*zp^3 - 16*zp^4 + 42*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(3 - 3*xp - 4*zp + 4*xp*zp + zp^2 + xp*zp^2)*Log[1 - xp]*Log[1 - zp])/
      zp - (4*(3 - 12*xp + 9*xp^2 - 6*zp + 28*xp*zp - 26*xp^2*zp + 4*zp^2 - 
        18*xp*zp^2 + 16*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (8*(2 - 5*xp^2 + 6*zp - 7*xp*zp - xp^2*zp + 2*zp^2 - 10*xp*zp^2 + 
          9*xp^2*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[1 - xp]*Log[zp])/zp + 
     (4*(10 - 12*xp + 18*xp^2 - 14*zp + 20*xp*zp - 24*xp^2*zp + 9*zp^2 - 
        30*xp*zp^2 + 30*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(1 + 7*xp - 2*zp - 12*xp*zp + 9*xp*zp^2)*Log[1 - zp]*Log[zp])/zp - 
     4*(-2 + 2*xp - zp + 5*xp*zp)*Log[zp]^2 + 
     Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) + (4*(3 + xp^2 - 6*zp + 4*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) - 
     (8*(1 + 13*xp - 2*zp - 24*xp*zp + 15*xp*zp^2)*PolyLog[2, 1 - zp])/zp + 
     Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - (2*(18 - 17*zp + 10*zp^2))/
        zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/zp + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) - (8*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 3*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*zp) + (8*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 
        3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
        (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
     delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/(3*zp) - 
       (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)) + 
   Ca*Cf*((-2*Pi^2*(-8 - 12*xp + 12*xp^2 + 6*zp + 40*xp*zp - 48*xp^2*zp - 
        5*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-107 - 12*xp + 119*xp^2 + 77*zp + 245*xp*zp - 60*xp^2*zp + 87*zp^2 + 
        120*xp*zp^2 - 345*xp^2*zp^2 + 77*zp^3 - 657*xp*zp^3 + 286*xp^2*zp^3 - 
        134*zp^4 + 286*xp*zp^4))/(9*zp*(-1 + xp + zp)) - 
     (4*(-23 - 29*xp + 15*zp - 3*xp*zp + 9*zp^2 + 15*xp*zp^2 - 4*zp^3 + 
        20*xp*zp^3)*Log[1 - xp])/(3*zp) + 
     ((4*(1 - xp + 3*xp^2 + zp - 9*xp*zp + 9*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (4*(-13 + 35*xp - 80*xp^2 + 107*xp^3 - 49*xp^4 + 23*zp + 40*xp*zp - 
          82*xp^2*zp + 64*xp^3*zp - 45*xp^4*zp - 7*zp^2 - 192*xp*zp^2 + 
          314*xp^2*zp^2 - 225*xp^3*zp^2 + 57*xp^4*zp^2 + 13*zp^3 + 
          76*xp*zp^3 - 67*xp^2*zp^3 - 32*xp^3*zp^3 + 40*xp^4*zp^3 - 32*zp^4 + 
          89*xp*zp^4 - 119*xp^2*zp^4 + 80*xp^3*zp^4 + 16*zp^5 - 48*xp*zp^5 + 
          40*xp^2*zp^5))/(3*(-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] - 
     (4*(-1 + 6*xp - 5*xp^2 + 2*zp - 16*xp*zp + 18*xp^2*zp)*Log[1 - xp]*
       Log[xp])/((-1 + xp)*zp) - (2*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 
        18*xp^2*zp + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*Log[xp]^2)/
      ((-1 + xp)*zp) - (4*(-1 + zp)*(23 - 17*xp - 35*xp^2 + 29*xp^3 - 47*zp + 
        25*xp*zp - 7*xp^2*zp + 35*xp^3*zp + 15*zp^2 - 3*xp*zp^2 + 
        8*xp^2*zp^2 + 20*xp^3*zp^2 + 13*zp^3 - 13*xp*zp^3 + 40*xp^2*zp^3 - 
        4*zp^4 + 20*xp*zp^4)*Log[1 - zp])/(3*zp*(-1 + xp + zp)^2) - 
     (4*(1 + 7*xp - 2*zp - 18*xp*zp + 12*xp*zp^2)*Log[1 - xp]*Log[1 - zp])/
      zp + (4*(5 - 6*xp + 9*xp^2 - 4*zp + 24*xp*zp - 30*xp^2*zp + 5*zp^2 - 
        24*xp*zp^2 + 24*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp - 2*zp - 6*xp*zp + 6*xp*zp^2)*Log[1 - zp]^2)/zp + 
     ((-4*(1 - xp + 3*xp^2 + zp - 9*xp*zp + 9*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (4*(38 + 9*xp - 38*xp^2 + 36*zp - 21*xp*zp - 3*xp^2*zp + 30*zp^2 - 
          87*xp*zp^2 + 60*xp^2*zp^2 + 4*zp^3 - 24*xp*zp^3 + 20*xp^2*zp^3))/
        (3*(-1 + xp)*zp))*Log[zp] + (8*(1 + xp + 2*zp + 6*xp*zp + 12*xp*zp^2)*
       Log[1 - xp]*Log[zp])/zp - (4*(5 - 6*xp + 9*xp^2 - 2*zp + 6*xp^2*zp + 
        11*zp^2 - 48*xp*zp^2 + 48*xp^2*zp^2)*Log[xp]*Log[zp])/
      ((-1 + xp)*zp) + (4*(1 + 7*xp + 6*zp + 6*xp*zp + 24*xp*zp^2)*
       Log[1 - zp]*Log[zp])/zp + (4*(-4 + 2*xp^2 - 4*zp - 4*xp*zp + 
        6*xp^2*zp - zp^2 - 24*xp*zp^2 + 24*xp^2*zp^2)*Log[zp]^2)/
      ((-1 + xp)*zp) + Dxp[1]*((4*(-1 + zp)*(31 + 7*zp + 4*zp^2))/(3*zp) + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - (16*(1 + zp + zp^2)*Log[zp])/
        zp) + (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/((-1 + xp)*zp) - 
     (8*(1 - xp + 3*xp^2 + zp - 9*xp*zp + 9*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (8*(1 + xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (4*(2 + 2*xp^2 - 2*zp + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       PolyLog[2, xp])/((-1 + xp)*zp) + (16*(1 + 4*xp - 6*xp*zp + 12*xp*zp^2)*
       PolyLog[2, 1 - zp])/zp + (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/
      ((-1 + xp)*zp) + Dxp[0]*((4*Pi^2*(6 - 4*zp + 3*zp^2))/(3*zp) - 
       (4*(-13 - 33*zp + 24*zp^2 + 13*zp^3))/(9*zp) + 
       (4*(-1 + zp)*(31 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (8*(-20 + 3*zp + 3*zp^2 + 2*zp^3)*Log[zp])/(3*zp) - 
       (16*(1 + zp + zp^2)*Log[1 - zp]*Log[zp])/zp - 
       (4*(6 + 4*zp + 5*zp^2)*Log[zp]^2)/zp + 
       (8*(2 + 2*zp + zp^2)*Log[zp]*Log[1 + zp])/zp - 
       (16*(3 - zp + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[2, -zp])/zp) + 
     (4*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 3*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*zp) - (4*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 
        3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
        (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
     (8*(1 + xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 - 4*xp*zp + 6*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
     delta1mxp*((-2*Pi^2*(-31 + 24*zp - 9*zp^2 + 4*zp^3))/(9*zp) - 
       (2*(-1169 + 723*zp + 204*zp^2 + 269*zp^3))/(27*zp) + 
       (2*Pi^2*(6 - 2*zp + 3*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-26 - 57*zp + 48*zp^2 + 26*zp^3)*Log[1 - zp])/(9*zp) + 
       (2*(-31 + 24*zp + 4*zp^3)*Log[1 - zp]^2)/(3*zp) + 
       (2*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(2 + 6*zp + 3*zp^2)*Log[zp])/(3*zp) + 
       (2*(152 + 405*zp + 171*zp^2 + 62*zp^3)*Log[zp])/(9*zp) + 
       (4*(-40 + 6*zp + 3*zp^2 + 4*zp^3)*Log[1 - zp]*Log[zp])/(3*zp) - 
       (2*(6 + 2*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp - 
       ((80 + 48*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + 
       (2*(2 - 2*zp + zp^2)*Log[1 - zp]*Log[zp]^2)/zp - 
       (10*(4 + 2*zp + 3*zp^2)*Log[zp]^3)/(3*zp) + 
       (2*Pi^2*(2 + 2*zp + zp^2)*Log[1 + zp])/(3*zp) + 
       4*zp*Log[zp]*Log[1 + zp] + (8*(2 + 2*zp + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/zp + (6*(2 + 2*zp + zp^2)*Log[zp]^2*Log[1 + zp])/zp - 
       (4*(2 + 2*zp + zp^2)*Log[1 + zp]^3)/(3*zp) + 
       (8*(-5 + 2*zp)*(4 + zp + zp^2)*PolyLog[2, 1 - zp])/(3*zp) - 
       (4*(10 - 2*zp + 7*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp - 
       (4*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp + 
       4*zp*PolyLog[2, -zp] + (8*(2 + 2*zp + zp^2)*Log[1 - zp]*
         PolyLog[2, -zp])/zp + (4*(2 + 2*zp + zp^2)*Log[zp]*PolyLog[2, -zp])/
        zp + (4*(10 + 6*zp + 7*zp^2)*PolyLog[3, 1 - zp])/zp + 
       (4*(2 + 2*zp + zp^2)*PolyLog[3, -zp])/zp + 
       (4*(14 + 6*zp + 11*zp^2)*PolyLog[3, zp])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, (1 + zp)^(-1)])/zp - 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/zp + 
       (8*(2 + 2*zp + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/zp - 
       (2*(46 + 2*zp + 31*zp^2)*Zeta[3])/zp)), 
 "Subscript[C^(0,2),{1,qph}]" -> (2*Pi^2*(-9 - 8*xp + 13*xp^2 + 14*zp + 16*xp*zp - 
      22*xp^2*zp - 6*zp^2 - 10*xp*zp^2 + 12*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
   (2*(-20 + 20*xp + 37*zp - 2*xp*zp - 23*xp^2*zp - 19*zp^2 - 43*xp*zp^2 + 
      30*xp^2*zp^2 + 2*zp^3 + 22*xp*zp^3))/(zp*(-1 + xp + zp)) + 
   (12*(2 - 2*zp + zp^2)*Dxp[2])/zp + 
   (2*(11 + 7*xp - 16*zp - 12*xp*zp - 2*zp^2 + 8*xp*zp^2)*Log[1 - xp])/zp - 
   (4*(3 + 3*xp - 4*zp - 4*xp*zp + zp^2 + 3*xp*zp^2)*Log[1 - xp]^2)/zp + 
   ((-8*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
     (2*(-1 - 2*xp + 12*xp^2 - 14*xp^3 + 5*xp^4 - 2*zp + 34*xp*zp - 
        70*xp^2*zp + 54*xp^3*zp - 16*xp^4*zp + 6*zp^2 - 70*xp*zp^2 + 
        126*xp^2*zp^2 - 80*xp^3*zp^2 + 18*xp^4*zp^2 - 2*zp^3 + 58*xp*zp^3 - 
        84*xp^2*zp^3 + 28*xp^3*zp^3 - zp^4 - 20*xp*zp^4 + 18*xp^2*zp^4))/
      ((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
   (8*(1 + 2*xp + xp^2 - 4*xp*zp + zp^2 + xp^2*zp^2)*Log[1 - xp]*Log[xp])/
    ((-1 + xp)*zp) + (4*(1 - 2*xp - xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 
      zp^2 - 2*xp*zp^2 + xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
   (2*(11 - 15*xp - 3*xp^2 + 7*xp^3 - 26*zp + 34*xp^2*zp - 16*xp^3*zp + 
      11*zp^2 + 61*xp*zp^2 - 60*xp^2*zp^2 + 14*xp^3*zp^2 + 12*zp^3 - 
      60*xp*zp^3 + 20*xp^2*zp^3 - 8*zp^4 + 14*xp*zp^4)*Log[1 - zp])/
    (zp*(-1 + xp + zp)^2) - (8*(3 + xp - 4*zp + zp^2 + xp*zp^2)*Log[1 - xp]*
     Log[1 - zp])/zp - (4*(3 - 4*xp + xp^2 - 6*zp + 8*xp*zp - 6*xp^2*zp + 
      4*zp^2 - 6*xp*zp^2 + 4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
   (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
   ((8*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
     (8*(2 - 4*xp - xp^2 + 2*zp - 3*xp*zp - xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
        3*xp^2*zp^2))/((-1 + xp)*zp))*Log[zp] - 
   (8*(1 + xp - 2*zp + xp*zp^2)*Log[1 - xp]*Log[zp])/zp + 
   (4*(10 - 4*xp + 10*xp^2 - 14*zp + 4*xp*zp - 8*xp^2*zp + 9*zp^2 - 
      10*xp*zp^2 + 10*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
   (8*(1 + 3*xp - 2*zp - 4*xp*zp + 3*xp*zp^2)*Log[1 - zp]*Log[zp])/zp - 
   4*(-1 + xp)*(2 + zp)*Log[zp]^2 + Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
     (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
      zp) + lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   (16*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
   (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) - 
   (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) - 
   (16*(1 + xp^2 - 2*zp + zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
    ((-1 + xp)*zp) + (4*(3 + xp^2 - 6*zp - 2*xp^2*zp + 4*zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) - 
   (8*(1 + 5*xp - 2*zp - 8*xp*zp + 5*xp*zp^2)*PolyLog[2, 1 - zp])/zp + 
   Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - (2*(18 - 17*zp + 10*zp^2))/
      zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/zp + 
     (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
     (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 4*(-2 + zp)*Log[zp]^2 + 
     (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/zp) + 
   lqf*((2*(5 + xp - 4*xp*zp - 8*zp^2 + 2*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 4*xp*zp + zp^2 + 3*xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp - 6*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 4*xp^2*zp^2)*
       Log[xp])/((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/
      zp - (8*(1 + xp - 2*zp + xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) - (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 3*zp^2 - 
      4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
    ((-1 + xp)*zp) + (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 
      3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
    ((-1 + xp)*zp) + delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/
      (3*zp) - (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
     (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
     ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
     (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
     (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
     ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
     (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
     (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
     ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
       Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
     (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
     (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
     (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
     (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
     (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
     (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp), 
 "Subscript[C^(0,2),{2,qph}]" -> (2*Pi^2*(-9 - 24*xp + 29*xp^2 + 14*zp + 52*xp*zp - 
      58*xp^2*zp - 6*zp^2 - 30*xp*zp^2 + 32*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
   (2*(-24 + 28*xp - 4*xp^2 + 33*zp + 70*xp*zp - 91*xp^2*zp + zp^2 - 
      179*xp*zp^2 + 102*xp^2*zp^2 - 10*zp^3 + 78*xp*zp^3))/
    (zp*(-1 + xp + zp)) + (12*(2 - 2*zp + zp^2)*Dxp[2])/zp + 
   (2*(11 + 15*xp - 8*zp - 32*xp*zp - 10*zp^2 + 20*xp*zp^2)*Log[1 - xp])/zp - 
   (4*(3 + 3*xp - 4*zp - 8*xp*zp + zp^2 + 7*xp*zp^2)*Log[1 - xp]^2)/zp + 
   ((-8*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
     (2*(-1 - 6*xp + 24*xp^2 - 26*xp^3 + 9*xp^4 - 10*zp + 102*xp*zp - 
        218*xp^2*zp + 178*xp^3*zp - 52*xp^4*zp + 30*zp^2 - 234*xp*zp^2 + 
        394*xp^2*zp^2 - 240*xp^3*zp^2 + 50*xp^4*zp^2 - 26*zp^3 + 
        198*xp*zp^3 - 248*xp^2*zp^3 + 76*xp^3*zp^3 + 7*zp^4 - 60*xp*zp^4 + 
        50*xp^2*zp^4))/((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
   (8*(1 + 6*xp - 3*xp^2 - 8*xp*zp + 4*xp^2*zp + zp^2 + xp^2*zp^2)*
     Log[1 - xp]*Log[xp])/((-1 + xp)*zp) + 
   (4*(1 - 6*xp + 3*xp^2 - 2*zp + 12*xp*zp - 10*xp^2*zp + zp^2 - 6*xp*zp^2 + 
      5*xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
   (2*(11 - 7*xp - 19*xp^2 + 15*xp^3 - 18*zp - 68*xp*zp + 130*xp^2*zp - 
      52*xp^3*zp - 13*zp^2 + 201*xp*zp^2 - 180*xp^2*zp^2 + 42*xp^3*zp^2 + 
      36*zp^3 - 168*xp*zp^3 + 60*xp^2*zp^3 - 16*zp^4 + 42*xp*zp^4)*
     Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
   (8*(3 - 3*xp - 4*zp + 4*xp*zp + zp^2 + xp*zp^2)*Log[1 - xp]*Log[1 - zp])/
    zp - (4*(3 - 12*xp + 9*xp^2 - 6*zp + 28*xp*zp - 26*xp^2*zp + 4*zp^2 - 
      18*xp*zp^2 + 16*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
   (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
   ((8*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
     (8*(2 - 5*xp^2 + 6*zp - 7*xp*zp - xp^2*zp + 2*zp^2 - 10*xp*zp^2 + 
        9*xp^2*zp^2))/((-1 + xp)*zp))*Log[zp] - 
   (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[1 - xp]*Log[zp])/zp + 
   (4*(10 - 12*xp + 18*xp^2 - 14*zp + 20*xp*zp - 24*xp^2*zp + 9*zp^2 - 
      30*xp*zp^2 + 30*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
   (8*(1 + 7*xp - 2*zp - 12*xp*zp + 9*xp*zp^2)*Log[1 - zp]*Log[zp])/zp - 
   4*(-2 + 2*xp - zp + 5*xp*zp)*Log[zp]^2 + 
   Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/
      zp + (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
   lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + (8*(2 - 2*zp + zp^2)*Dxp[0])/
      zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   (16*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
     Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
   (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) - 
   (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) - 
   (16*(1 + xp^2 - 2*zp + zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
    ((-1 + xp)*zp) + (4*(3 + xp^2 - 6*zp + 4*xp*zp - 6*xp^2*zp + 4*zp^2 - 
      6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) - 
   (8*(1 + 13*xp - 2*zp - 24*xp*zp + 15*xp*zp^2)*PolyLog[2, 1 - zp])/zp + 
   Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - (2*(18 - 17*zp + 10*zp^2))/
      zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/zp + 
     (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
     (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 4*(-2 + zp)*Log[zp]^2 + 
     (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/zp) + 
   lqf*((2*(5 + 9*xp + 8*zp - 16*xp*zp - 16*zp^2 + 6*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 8*xp*zp + zp^2 + 7*xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp + 4*xp*zp - 10*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        8*xp^2*zp^2)*Log[xp])/((-1 + xp)*zp) - 
     (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) - (8*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 
      3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
    ((-1 + xp)*zp) + (8*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 
      3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
    ((-1 + xp)*zp) + delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/
      (3*zp) - (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
     (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
     ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
     (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
     (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
     ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
     (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
     (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
     ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
       Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
     (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
     (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
     (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
     (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
     (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
     (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp), 
 "Subscript[C^(1,1),{1,qph}]" -> Cf*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf*lqf*((2*(5 + xp - 4*xp*zp - 8*zp^2 + 2*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 4*xp*zp + zp^2 + 3*xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp - 6*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 4*xp^2*zp^2)*
       Log[xp])/((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/
      zp - (8*(1 + xp - 2*zp + xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Cf*((2*Pi^2*(-9 - 8*xp + 13*xp^2 + 14*zp + 16*xp*zp - 
        22*xp^2*zp - 6*zp^2 - 10*xp*zp^2 + 12*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-20 + 20*xp + 37*zp - 2*xp*zp - 23*xp^2*zp - 19*zp^2 - 43*xp*zp^2 + 
        30*xp^2*zp^2 + 2*zp^3 + 22*xp*zp^3))/(zp*(-1 + xp + zp)) + 
     (12*(2 - 2*zp + zp^2)*Dxp[2])/zp + 
     (2*(11 + 7*xp - 16*zp - 12*xp*zp - 2*zp^2 + 8*xp*zp^2)*Log[1 - xp])/zp - 
     (4*(3 + 3*xp - 4*zp - 4*xp*zp + zp^2 + 3*xp*zp^2)*Log[1 - xp]^2)/zp + 
     ((-8*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (2*(-1 - 2*xp + 12*xp^2 - 14*xp^3 + 5*xp^4 - 2*zp + 34*xp*zp - 
          70*xp^2*zp + 54*xp^3*zp - 16*xp^4*zp + 6*zp^2 - 70*xp*zp^2 + 
          126*xp^2*zp^2 - 80*xp^3*zp^2 + 18*xp^4*zp^2 - 2*zp^3 + 58*xp*zp^3 - 
          84*xp^2*zp^3 + 28*xp^3*zp^3 - zp^4 - 20*xp*zp^4 + 18*xp^2*zp^4))/
        ((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(1 + 2*xp + xp^2 - 4*xp*zp + zp^2 + xp^2*zp^2)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*zp) + (4*(1 - 2*xp - xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 
        zp^2 - 2*xp*zp^2 + xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
     (2*(11 - 15*xp - 3*xp^2 + 7*xp^3 - 26*zp + 34*xp^2*zp - 16*xp^3*zp + 
        11*zp^2 + 61*xp*zp^2 - 60*xp^2*zp^2 + 14*xp^3*zp^2 + 12*zp^3 - 
        60*xp*zp^3 + 20*xp^2*zp^3 - 8*zp^4 + 14*xp*zp^4)*Log[1 - zp])/
      (zp*(-1 + xp + zp)^2) - (8*(3 + xp - 4*zp + zp^2 + xp*zp^2)*Log[1 - xp]*
       Log[1 - zp])/zp - (4*(3 - 4*xp + xp^2 - 6*zp + 8*xp*zp - 6*xp^2*zp + 
        4*zp^2 - 6*xp*zp^2 + 4*xp^2*zp^2)*Log[xp]*Log[1 - zp])/
      ((-1 + xp)*zp) - (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (8*(2 - 4*xp - xp^2 + 2*zp - 3*xp*zp - xp^2*zp + 2*zp^2 - 4*xp*zp^2 + 
          3*xp^2*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*zp + xp*zp^2)*Log[1 - xp]*Log[zp])/zp + 
     (4*(10 - 4*xp + 10*xp^2 - 14*zp + 4*xp*zp - 8*xp^2*zp + 9*zp^2 - 
        10*xp*zp^2 + 10*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(1 + 3*xp - 2*zp - 4*xp*zp + 3*xp*zp^2)*Log[1 - zp]*Log[zp])/zp - 
     4*(-1 + xp)*(2 + zp)*Log[zp]^2 + Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(1 + xp + xp^2 - zp - xp*zp + xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) + (4*(3 + xp^2 - 6*zp - 2*xp^2*zp + 4*zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) - 
     (8*(1 + 5*xp - 2*zp - 8*xp*zp + 5*xp*zp^2)*PolyLog[2, 1 - zp])/zp + 
     Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - (2*(18 - 17*zp + 10*zp^2))/
        zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/zp + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) - (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 3*zp^2 - 
        4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*zp) + (8*(3 - 2*xp + 3*xp^2 - 4*zp + 4*xp*zp - 6*xp^2*zp + 
        3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*zp) + delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/
        (3*zp) - (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)), 
 "Subscript[C^(1,1),{2,qph}]" -> Cf*lqf^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
     (8*(2 - 2*zp + zp^2)*Dxp[0])/zp + delta1mxp*((12 - 8*zp + 5*zp^2)/zp + 
       (4*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 2*(-2 + zp)*Log[zp])) + 
   Cf*lqf*((2*(5 + 9*xp + 8*zp - 16*xp*zp - 16*zp^2 + 6*xp*zp^2))/zp + 
     (24*(2 - 2*zp + zp^2)*Dxp[1])/zp - 
     (8*(3 + 3*xp - 4*zp - 8*xp*zp + zp^2 + 7*xp*zp^2)*Log[1 - xp])/zp + 
     (4*(3 + 5*xp^2 - 2*zp + 4*xp*zp - 10*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        8*xp^2*zp^2)*Log[xp])/((-1 + xp)*zp) - 
     (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
     (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[zp])/zp + 
     Dxp[0]*(2*(4 + 3*zp) + (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (4*(4 - 2*zp + zp^2)*Log[zp])/zp) + 
     delta1mxp*((-2*(-2 + zp)*(-9 + 4*zp))/zp - (20*Pi^2*(2 - 2*zp + zp^2))/
        (3*zp) + 2*(4 + 3*zp)*Log[1 - zp] + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + (12*(-1 + zp)^2*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp)) + Cf*((2*Pi^2*(-9 - 24*xp + 29*xp^2 + 14*zp + 52*xp*zp - 
        58*xp^2*zp - 6*zp^2 - 30*xp*zp^2 + 32*xp^2*zp^2))/(3*(-1 + xp)*zp) + 
     (2*(-24 + 28*xp - 4*xp^2 + 33*zp + 70*xp*zp - 91*xp^2*zp + zp^2 - 
        179*xp*zp^2 + 102*xp^2*zp^2 - 10*zp^3 + 78*xp*zp^3))/
      (zp*(-1 + xp + zp)) + (12*(2 - 2*zp + zp^2)*Dxp[2])/zp + 
     (2*(11 + 15*xp - 8*zp - 32*xp*zp - 10*zp^2 + 20*xp*zp^2)*Log[1 - xp])/
      zp - (4*(3 + 3*xp - 4*zp - 8*xp*zp + zp^2 + 7*xp*zp^2)*Log[1 - xp]^2)/
      zp + ((-8*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (2*(-1 - 6*xp + 24*xp^2 - 26*xp^3 + 9*xp^4 - 10*zp + 102*xp*zp - 
          218*xp^2*zp + 178*xp^3*zp - 52*xp^4*zp + 30*zp^2 - 234*xp*zp^2 + 
          394*xp^2*zp^2 - 240*xp^3*zp^2 + 50*xp^4*zp^2 - 26*zp^3 + 
          198*xp*zp^3 - 248*xp^2*zp^3 + 76*xp^3*zp^3 + 7*zp^4 - 60*xp*zp^4 + 
          50*xp^2*zp^4))/((-1 + xp)*zp*(-1 + xp + zp)^2))*Log[xp] + 
     (8*(1 + 6*xp - 3*xp^2 - 8*xp*zp + 4*xp^2*zp + zp^2 + xp^2*zp^2)*
       Log[1 - xp]*Log[xp])/((-1 + xp)*zp) + 
     (4*(1 - 6*xp + 3*xp^2 - 2*zp + 12*xp*zp - 10*xp^2*zp + zp^2 - 
        6*xp*zp^2 + 5*xp^2*zp^2)*Log[xp]^2)/((-1 + xp)*zp) + 
     (2*(11 - 7*xp - 19*xp^2 + 15*xp^3 - 18*zp - 68*xp*zp + 130*xp^2*zp - 
        52*xp^3*zp - 13*zp^2 + 201*xp*zp^2 - 180*xp^2*zp^2 + 42*xp^3*zp^2 + 
        36*zp^3 - 168*xp*zp^3 + 60*xp^2*zp^3 - 16*zp^4 + 42*xp*zp^4)*
       Log[1 - zp])/(zp*(-1 + xp + zp)^2) - 
     (8*(3 - 3*xp - 4*zp + 4*xp*zp + zp^2 + xp*zp^2)*Log[1 - xp]*Log[1 - zp])/
      zp - (4*(3 - 12*xp + 9*xp^2 - 6*zp + 28*xp*zp - 26*xp^2*zp + 4*zp^2 - 
        18*xp*zp^2 + 16*xp^2*zp^2)*Log[xp]*Log[1 - zp])/((-1 + xp)*zp) - 
     (4*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((8*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) - 
       (8*(2 - 5*xp^2 + 6*zp - 7*xp*zp - xp^2*zp + 2*zp^2 - 10*xp*zp^2 + 
          9*xp^2*zp^2))/((-1 + xp)*zp))*Log[zp] - 
     (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[1 - xp]*Log[zp])/zp + 
     (4*(10 - 12*xp + 18*xp^2 - 14*zp + 20*xp*zp - 24*xp^2*zp + 9*zp^2 - 
        30*xp*zp^2 + 30*xp^2*zp^2)*Log[xp]*Log[zp])/((-1 + xp)*zp) - 
     (8*(1 + 7*xp - 2*zp - 12*xp*zp + 9*xp*zp^2)*Log[1 - zp]*Log[zp])/zp - 
     4*(-2 + 2*xp - zp + 5*xp*zp)*Log[zp]^2 + 
     Dxp[1]*((-2*(12 - 16*zp + 3*zp^2))/zp + 
       (16*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + (4*(4 - 2*zp + zp^2)*Log[zp])/
        zp) + (16*(1 - xp + 3*xp^2 - zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 - 2*zp + zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 - 2*zp + zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/
      ((-1 + xp)*zp) + (4*(3 + xp^2 - 6*zp + 4*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) - 
     (8*(1 + 13*xp - 2*zp - 24*xp*zp + 15*xp*zp^2)*PolyLog[2, 1 - zp])/zp + 
     Dxp[0]*((-20*Pi^2*(2 - 2*zp + zp^2))/(3*zp) - (2*(18 - 17*zp + 10*zp^2))/
        zp - (2*(12 - 16*zp + 3*zp^2)*Log[1 - zp])/zp + 
       (8*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - (12*Log[zp])/zp + 
       (4*(8 - 6*zp + 3*zp^2)*Log[1 - zp]*Log[zp])/zp - 
       4*(-2 + zp)*Log[zp]^2 + (4*(12 - 10*zp + 5*zp^2)*PolyLog[2, 1 - zp])/
        zp) - (8*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 3*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/
      ((-1 + xp)*zp) + (8*(3 - 6*xp + 7*xp^2 - 4*zp + 16*xp*zp - 18*xp^2*zp + 
        3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
        (-1 + xp + zp)/(xp*zp)])/((-1 + xp)*zp) + 
     delta1mxp*(-24 - 13*zp - (Pi^2*(-12 + 16*zp + zp^2))/(3*zp) - 
       (14*Pi^2*(2 - 2*zp + zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(9 - 9*zp + 5*zp^2)*Log[1 - zp])/zp - 
       ((12 - 16*zp + zp^2)*Log[1 - zp]^2)/zp + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (2*Pi^2*(16 - 18*zp + 9*zp^2)*Log[zp])/(3*zp) - 
       ((36 - 67*zp + 45*zp^2)*Log[zp])/zp + 
       (4*(-3 + 2*zp^2)*Log[1 - zp]*Log[zp])/zp + 
       (2*(12 - 10*zp + 5*zp^2)*Log[1 - zp]^2*Log[zp])/zp + 
       ((-16 + 13*zp)*Log[zp]^2)/2 + (16*(2 - 2*zp + zp^2)*Log[1 - zp]*
         Log[zp]^2)/zp - (5*(-2 + zp)*Log[zp]^3)/3 + 
       (4*(-3 + 2*zp^2)*PolyLog[2, 1 - zp])/zp + 
       (8*(5 - 4*zp + 2*zp^2)*Log[1 - zp]*PolyLog[2, 1 - zp])/zp + 
       (24*(2 - 2*zp + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/zp - 
       (8*(3 - 2*zp + zp^2)*PolyLog[3, 1 - zp])/zp + 
       (16*(3 - 4*zp + 2*zp^2)*PolyLog[3, zp])/zp + 
       (4*(10 - 6*zp + 3*zp^2)*Zeta[3])/zp)), 
 "Subscript[C^(0,2),{1,q OverBar[q]}]" -> (4*(-8 + 7*xp + 16*zp - 14*xp*zp - 20*zp^2 + 19*xp*zp^2))/zp - 
   (4*Pi^2*(1 + xp + xp^2 + xp^3 - 5*zp - 3*xp*zp - 4*xp^2*zp - 2*xp^3*zp + 
      2*zp^2 + 2*xp*zp^2 - xp^2*zp^2 + 3*xp^3*zp^2 - 9*zp^3 + xp*zp^3 + 
      4*xp^2*zp^3 - 6*xp^3*zp^3 + 7*zp^4 - xp*zp^4 + 8*xp^3*zp^4))/
    (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
   32*Sqrt[xp]*zp^(3/2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
     InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
     InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
   ((-8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
     (4*(-5 + 2*xp^2 + 8*zp - 4*xp^2*zp - 9*zp^2 + 8*xp^2*zp^2))/
      ((-1 + xp)*zp))*Log[xp] - 32*Sqrt[xp]*zp^(3/2)*
    ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 32*Sqrt[xp]*zp^(3/2)*
    ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
   (8*(-1 - xp^2 + 2*zp + xp^2*zp + 2*xp*zp^2 + zp^3 - 2*xp*zp^3 + 
      2*xp^2*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) - 
   (4*(1 + xp + xp^2 + xp^3 - 2*zp - 4*xp*zp - 2*xp^3*zp + 3*zp^2 - xp*zp^2 - 
      xp^2*zp^2 - xp^3*zp^2 - 2*zp^3 + 4*xp*zp^3 + 2*xp^3*zp^3 - 4*zp^4 + 
      4*xp^3*zp^4)*Log[xp]^2)/((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) - 
   (32*(-xp + zp + 2*xp*zp + xp^2*zp)*Log[xp]*Log[1 + xp])/
    ((1 + xp)*(-1 + zp)) + ((8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
     (8*(1 - 4*xp + 2*xp^2 - 3*zp + 6*xp*zp - 3*xp^2*zp + 3*zp^2 - 
        4*xp*zp^2 + 2*xp^2*zp^2))/((-1 + xp)*(-1 + zp)))*Log[zp] + 
   32*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 
   32*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
   (8*(1 + 2*xp + xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + 2*zp^2 + 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + 
   (8*(1 + 3*zp^2 - 3*xp*zp^2 + 3*xp^2*zp^2)*Log[zp]^2)/
    ((-1 + xp)*(1 + zp)) + 
   lqf^2*N*(delta1mzp*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + delta1mxp*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp])) - (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/
    ((-1 + xp)*(1 + zp)) + (32*zp^2*(-1 + xp^3*zp)*Log[xp]*Log[xp + zp])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
   (32*zp^2*(-1 + xp^3*zp)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*
     (-1 + zp)*(1 + zp)) + (32*(xp^3 - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
   (32*(xp^3 - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
     (1 + zp)) + (16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
   (16*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) - (16*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
     Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
    ((-1 + xp)*(1 + zp)) - (32*(-xp + zp + 2*xp*zp + xp^2*zp)*
     PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
   Dzp[0]*(-16*(-1 + xp) - (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
     8*(1 + xp)*Log[xp] + (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
     (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
     (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
   (8*(-1 - xp^2 + 2*zp + xp^2*zp + 2*xp*zp^2 + zp^3 - 2*xp*zp^3 + 
      2*xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) + 
   lqf*N*((4*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 3*xp^2*zp + 
        8*xp^3*zp + 9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 8*xp^2*zp^3))/
      (3*xp*zp) - (8*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) - 8*(1 + xp + 2*xp*zp)*Log[zp] + 
     Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) + delta1mzp*((4*Pi^2*(1 + xp))/3 - 
       (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) - (16*(1 + zp^2)*PolyLog[2, -zp])/
    ((-1 + xp)*(1 + zp)) + Dxp[0]*(-16*(-1 + zp) - 
     (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 8*(1 + zp)*Log[zp] + 
     (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      (1 + zp) - (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) + 
   lqf*(delta1mzp*(-16*(-1 + xp) - (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       8*(1 + xp)*Log[xp] + (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) - 
   (32*zp^2*(-1 + xp^3*zp)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*
     (-1 + zp)*(1 + zp)) + (32*(xp^3 - zp)*zp^2*PolyLog[2, -(xp*zp)])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
   (16*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
     PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) + (16*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
     PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) + delta1mzp*(-30*(-1 + xp) + (2*Pi^2*(1 + xp))/3 - 
     16*(-1 + xp)*Log[1 - xp] - (4*Pi^2*(1 + xp^2)*Log[1 - xp])/
      (3*(1 + xp)) + 2*(3 + 19*xp)*Log[xp] + (8*Pi^2*(1 + xp^2)*Log[xp])/
      (3*(1 + xp)) - 8*xp*Log[xp]^2 - (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) - 
     8*(1 + xp)*Log[xp]*Log[1 + xp] - (16*(1 + xp^2)*Log[1 - xp]*Log[xp]*
       Log[1 + xp])/(1 + xp) + (16*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
      (1 + xp) - 8*(1 + xp)*PolyLog[2, -xp] - 
     (16*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) + 
     (16*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) - 
     8*(1 + xp)*PolyLog[2, xp] - (16*(1 + xp^2)*PolyLog[3, 1 - xp])/
      (1 + xp) - (8*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) + 
     (16*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) - 
     (16*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) + 
     (8*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
   delta1mxp*(2*(-1 + zp) - (2*Pi^2*(1 + zp))/3 - 16*(-1 + zp)*Log[1 - zp] - 
     (4*Pi^2*(1 + zp^2)*Log[1 - zp])/(3*(1 + zp)) - 2*(-7 + zp)*Log[zp] + 
     8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
     (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) - (4*Pi^2*(1 + zp^2)*Log[1 + zp])/
      (3*(1 + zp)) - 8*(1 + zp)*Log[zp]*Log[1 + zp] - 
     (16*(1 + zp^2)*Log[1 - zp]*Log[zp]*Log[1 + zp])/(1 + zp) - 
     (12*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/(1 + zp) + 
     (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
     8*(1 + zp)*PolyLog[2, 1 - zp] - 8*(1 + zp)*PolyLog[2, -zp] - 
     (16*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
     (8*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
     (16*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
     (8*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - (8*(1 + zp^2)*PolyLog[3, zp])/
      (1 + zp) - (16*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
     (16*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
     (16*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
     (16*(1 + zp^2)*Zeta[3])/(1 + zp)) + 
   N*((2*(52 - 71*xp + 121*xp^2 - 88*xp^3 - 104*zp - 312*xp*zp + 
        144*xp^2*zp + 176*xp^3*zp + 471*xp*zp^2 - 357*xp^2*zp^2 + 
        86*xp*zp^3 - 154*xp^2*zp^3))/(9*xp*zp) + 
     (4*Pi^2*(-1 + xp^2 + 2*zp + 2*xp^2*zp + 12*zp^2 + 4*xp^2*zp^2 + 8*zp^3 - 
        8*xp*zp^3 + 8*xp^2*zp^3))/(3*(-1 + xp)*zp) + 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (4*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 
        3*xp^2*zp + 8*xp^3*zp + 9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 
        8*xp^2*zp^3)*Log[1 - xp])/(3*xp*zp) + 
     ((8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (4*(2*xp + 16*xp^2 + 16*xp^3 - 20*xp^4 - 34*xp^5 - 12*xp^6 - 2*zp - 
          55*xp*zp - 90*xp^2*zp - 67*xp^3*zp + 110*xp^4*zp + 132*xp^5*zp + 
          24*xp^6*zp + 33*zp^2 + 104*xp*zp^2 + 249*xp^2*zp^2 - 25*xp^3*zp^2 - 
          222*xp^4*zp^2 - 159*xp^5*zp^2 - 24*zp^3 - 116*xp*zp^3 - 
          181*xp^2*zp^3 + 86*xp^3*zp^3 + 263*xp^4*zp^3 + 16*xp^5*zp^3 - 
          16*zp^4 + 40*xp*zp^4 + 48*xp^2*zp^4 - 68*xp^3*zp^4 - 80*xp^4*zp^4 + 
          64*xp*zp^5 - 96*xp^2*zp^5 + 64*xp^3*zp^5))/(3*(-1 + xp)*(xp - zp)*
         zp*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] - 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - (32*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/
      (-1 + xp) + ((-8*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3))/
        (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (4*(-2 - 2*xp + 2*xp^2 + 2*xp^3 - zp + 5*xp*zp - 2*xp^2*zp + 6*zp^2 - 
          6*xp*zp^2 - 8*xp^2*zp^2 - 12*xp^3*zp^2 - 8*zp^3 + 8*xp^3*zp^3))/
        ((-1 + xp)*(1 + xp)*zp))*Log[xp]^2 + 
     Dzp[1]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) - 32*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
     (4*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 3*xp^2*zp + 8*xp^3*zp + 
        9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - zp])/
      (3*xp*zp) - (8*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((-8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (4*(4*xp + 5*xp^2 - 8*xp^3 - 14*xp^4 + 9*xp^6 + 4*xp^7 - 4*zp - 
          13*xp*zp - 44*xp^2*zp + 32*xp^3*zp + 112*xp^4*zp + 33*xp^5*zp - 
          36*xp^6*zp - 8*xp^7*zp + 8*zp^2 + 66*xp*zp^2 + 97*xp^2*zp^2 - 
          22*xp^3*zp^2 - 322*xp^4*zp^2 - 48*xp^5*zp^2 + 69*xp^6*zp^2 + 
          8*xp^7*zp^2 - 8*zp^3 - 127*xp*zp^3 - 210*xp^2*zp^3 + 
          118*xp^3*zp^3 + 350*xp^4*zp^3 - 51*xp^5*zp^3 - 72*xp^6*zp^3 + 
          96*xp*zp^4 + 286*xp^2*zp^4 - 252*xp^3*zp^4 - 154*xp^4*zp^4 + 
          160*xp^5*zp^4 + 8*xp^6*zp^4 - 4*xp*zp^5 - 204*xp^2*zp^5 + 
          260*xp^3*zp^5 - 84*xp^4*zp^5 - 40*xp^5*zp^5 + 16*xp^2*zp^6 - 
          48*xp^3*zp^6 + 32*xp^4*zp^6))/(3*(-1 + xp)*xp*(xp - zp)*(-1 + zp)*
         zp*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] + 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 8*(1 + xp + 2*xp*zp)*Log[1 - xp]*
      Log[zp] - (8*(1 + xp - xp^2 - xp^3 - 3*zp - 3*xp*zp - xp^2*zp + 
        3*xp^3*zp - zp^2 + 3*xp*zp^2 + 4*xp^2*zp^2 - 8*xp^3*zp^2 + 
        8*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*zp) - 
     8*(1 + xp + 2*xp*zp)*Log[1 - zp]*Log[zp] - 
     (16*(xp^2 + zp - xp*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[zp]^2)/(-1 + xp) + Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 8*(1 + zp)*Log[zp]) - 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) + (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
       Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) + 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)) + (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (16*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (16*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) - (16*(-1 + 2*xp + 6*zp - 4*xp*zp + 4*xp^2*zp)*
       Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + (16*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 
        4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) + 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) - 
     32*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] - 
     (8*(-1 + xp^2 + 2*zp - 2*xp^2*zp + 4*zp^2 + 4*xp^2*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + Dzp[0]*((4*Pi^2*(1 + xp))/3 - 
       (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + 
     ((8*(2*xp - 3*xp^2 + 2*zp - 2*xp*zp + 2*xp^2*zp))/(-1 + xp) + 
       (16*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3))/
        (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*PolyLog[2, 1 - zp] + 
     Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) - (8*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) + 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) + (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
       PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (32*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) - (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + delta1mzp*((4*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       (2*(-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*
         Log[1 - xp]^2)/(3*xp) - (8*Pi^2*(1 + xp)*Log[xp])/3 + 
       (4*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       4*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        3 + (10*(1 + xp)*Log[xp]^3)/3 - (4*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp)*Log[xp]*PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[C^(0,2),{1,qq,[1]}]" -> 
  (-4*Pi^2*(-4 - 2*xp^2 + zp + xp*zp - 8*xp^2*zp - zp^2 + 4*xp*zp^2 + 
      3*xp^2*zp^2 + zp^3 - 3*xp*zp^3 + 4*xp^2*zp^3))/
    (3*(-1 + xp)*(-1 + zp)*zp) - 
   (4*(-xp^2 - xp^3 + xp^4 + xp^5 - 34*xp*zp - 9*xp^2*zp + 52*xp^3*zp + 
      15*xp^4*zp - 20*xp^5*zp + 36*zp^2 + 81*xp*zp^2 + 100*xp^2*zp^2 - 
      295*xp^3*zp^2 + 82*xp^4*zp^2 + 52*xp^5*zp^2 - 73*zp^3 - 194*xp*zp^3 + 
      21*xp^2*zp^3 + 384*xp^3*zp^3 - 194*xp^4*zp^3 + 36*zp^4 + 278*xp*zp^4 - 
      344*xp^2*zp^4 - 46*xp^3*zp^4 - 128*xp*zp^5 + 200*xp^2*zp^5))/
    ((xp - zp)*zp*(-1 + xp + zp)*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
   delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[1] - 12*(1 + zp)*Dxp[2] + 
   8*delta1mzp*Dxp[3] + (-64 - (16*Pi^2)/3)*Dxp[0]*Dzp[0] + 
   24*Dxp[2]*Dzp[0] + delta1mxp*(-64 - (16*Pi^2)/3)*Dzp[1] + 
   48*Dxp[1]*Dzp[1] - 12*(1 + xp)*Dzp[2] + 24*Dxp[0]*Dzp[2] + 
   8*delta1mxp*Dzp[3] - (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
     (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
    (Sqrt[xp]*Sqrt[zp]) - 4*(-1 + xp)*(-3 + zp)*Log[1 - xp] + 
   4*(3 + xp + zp + 3*xp*zp)*Log[1 - xp]^2 + 
   ((-8*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
     (4*(3*xp^2 + 8*xp^3 + 5*xp^4 - 6*xp^5 - 15*xp^6 - 12*xp^7 + 3*xp^8 + 
        10*xp^9 + 4*xp^10 - 6*xp*zp - 6*xp^2*zp - 38*xp^3*zp - 54*xp^4*zp - 
        76*xp^5*zp + 96*xp^6*zp + 170*xp^7*zp - 30*xp^8*zp - 50*xp^9*zp - 
        6*xp^10*zp + 3*zp^2 - 10*xp*zp^2 + 13*xp^2*zp^2 - 34*xp^3*zp^2 + 
        334*xp^4*zp^2 + 604*xp^5*zp^2 - 335*xp^6*zp^2 - 702*xp^7*zp^2 + 
        209*xp^8*zp^2 + 54*xp^9*zp^2 + 8*xp^10*zp^2 + 9*zp^3 + 64*xp*zp^3 + 
        282*xp^2*zp^3 + 170*xp^3*zp^3 - 837*xp^4*zp^3 - 2072*xp^5*zp^3 + 
        1288*xp^6*zp^3 + 790*xp^7*zp^3 - 238*xp^8*zp^3 - 48*xp^9*zp^3 - 
        47*zp^4 - 256*xp*zp^4 - 878*xp^2*zp^4 - 938*xp^3*zp^4 + 
        2471*xp^4*zp^4 + 2280*xp^5*zp^4 - 1520*xp^6*zp^4 - 486*xp^7*zp^4 + 
        142*xp^8*zp^4 + 58*zp^5 + 540*xp*zp^5 + 1548*xp^2*zp^5 + 
        1404*xp^3*zp^5 - 3302*xp^4*zp^5 - 1284*xp^5*zp^5 + 944*xp^6*zp^5 + 
        108*xp^7*zp^5 - 23*zp^6 - 504*xp*zp^6 - 1964*xp^2*zp^6 - 
        508*xp^3*zp^6 + 1893*xp^4*zp^6 + 524*xp^5*zp^6 - 314*xp^6*zp^6 + 
        168*xp*zp^7 + 1424*xp^2*zp^7 - 184*xp^3*zp^7 - 544*xp^4*zp^7 - 
        96*xp^5*zp^7 - 400*xp^2*zp^8 + 64*xp^3*zp^8 + 128*xp^4*zp^8))/
      ((-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^
        2))*Log[xp] + (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
   (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/
    (Sqrt[xp]*Sqrt[zp]) - (8*(1 + xp^2 + zp - 2*xp*zp - 2*zp^2 + 2*xp*zp^2 - 
      2*xp^2*zp^2 + 2*zp^3 - 2*xp*zp^3 + 3*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
    ((-1 + xp)*(-1 + zp)*zp) + 
   ((4*(-2 + 2*xp + 4*xp^3 + 12*zp - 2*xp*zp + 2*xp^2*zp - 8*xp^3*zp - 
        12*zp^2 + 2*xp*zp^2 - 2*xp^2*zp^2 + 8*xp^3*zp^2 + 7*zp^3 - xp*zp^3 + 
        xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) - 
     (4*(-1 + 2*zp)*(3 + 14*xp + 29*xp^2 + 36*xp^3 + 29*xp^4 + 14*xp^5 + 
        3*xp^6 - 4*zp - 48*xp*zp - 128*xp^2*zp - 168*xp^3*zp - 128*xp^4*zp - 
        48*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 60*xp*zp^2 + 272*xp^2*zp^2 + 
        360*xp^3*zp^2 + 272*xp^4*zp^2 + 60*xp^5*zp^2 + 4*xp^6*zp^2 - 
        40*xp*zp^3 - 288*xp^2*zp^3 - 480*xp^3*zp^3 - 288*xp^4*zp^3 - 
        40*xp^5*zp^3 + 144*xp^2*zp^4 + 360*xp^3*zp^4 + 144*xp^4*zp^4 - 
        144*xp^3*zp^5))/((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
    Log[xp]^2 + Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/
      (-1 + xp)) - (16*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp])/zp - 
   (4*(3 - 11*xp + 12*xp^2 - 4*xp^3 - 13*zp + 31*xp*zp - 20*xp^2*zp + 
      4*xp^3*zp + 14*zp^2 - 20*xp*zp^2 + 8*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*
     Log[1 - zp])/(-1 + xp + zp)^2 + 8*(3 + xp + zp + 3*xp*zp)*Log[1 - xp]*
    Log[1 - zp] - (8*(-1 + xp + xp^2 - xp*zp + 2*xp^2*zp)*Log[xp]*
     Log[1 - zp])/(-1 + xp) + 4*(3 + xp + zp + 3*xp*zp)*Log[1 - zp]^2 + 
   ((8*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
     (4*(-2*xp^2 - 10*xp^3 - 22*xp^4 - 28*xp^5 - 22*xp^6 - 10*xp^7 - 2*xp^8 + 
        4*xp*zp - 3*xp^2*zp + 8*xp^3*zp + 91*xp^4*zp + 148*xp^5*zp + 
        75*xp^6*zp - 16*xp^7*zp - 19*xp^8*zp - 2*zp^2 + 38*xp*zp^2 + 
        76*xp^2*zp^2 + 120*xp^3*zp^2 - 162*xp^4*zp^2 - 410*xp^5*zp^2 + 
        24*xp^6*zp^2 + 204*xp^7*zp^2 + 16*xp^8*zp^2 - 24*zp^3 - 84*xp*zp^3 - 
        421*xp^2*zp^3 - 176*xp^3*zp^3 + 183*xp^4*zp^3 + 836*xp^5*zp^3 - 
        687*xp^6*zp^3 - 112*xp^7*zp^3 + 5*xp^8*zp^3 + 22*zp^4 + 226*xp*zp^4 + 
        372*xp^2*zp^4 + 674*xp^3*zp^4 - 1378*xp^4*zp^4 + 190*xp^5*zp^4 + 
        440*xp^6*zp^4 - 66*xp^7*zp^4 + zp^5 - 142*xp*zp^5 - 467*xp^2*zp^5 + 
        20*xp^3*zp^5 + 1067*xp^4*zp^5 - 550*xp^5*zp^5 + 167*xp^6*zp^5 - 
        24*xp*zp^6 + 416*xp^2*zp^6 - 608*xp^3*zp^6 + 96*xp^4*zp^6 - 
        168*xp^5*zp^6 - 16*xp^2*zp^7 + 32*xp^3*zp^7 + 80*xp^4*zp^7))/
      ((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*
    Log[zp] - (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
   (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/
    (Sqrt[xp]*Sqrt[zp]) - (8*(-xp - zp + xp*zp + xp*zp^2)*Log[1 - xp]*
     Log[zp])/(-1 + zp) - (4*(6 + 2*xp + 2*xp^2 - 2*xp^3 - 3*zp + 3*xp*zp + 
      18*xp^3*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2 - 18*xp^3*zp^2 - zp^3 + 
      xp*zp^3 + 6*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
     zp) + (8*(xp + zp - xp*zp + xp*zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
   (4*(2 + 2*xp^2 + 3*zp - 2*xp*zp + 3*xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 - 
      5*zp^3 + xp^2*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
   Dxp[1]*(-24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
   lqf^2*N*(delta1mzp*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + delta1mxp*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp])) + 
   lqf^2*(delta1mxp*delta1mzp*(18 - (8*Pi^2)/3) + 4*(1 + xp)*(1 + zp) + 
     24*delta1mzp*Dxp[0] - 8*(1 + zp)*Dxp[0] + 16*delta1mzp*Dxp[1] + 
     24*delta1mxp*Dzp[0] - 8*(1 + xp)*Dzp[0] + 16*Dxp[0]*Dzp[0] + 
     16*delta1mxp*Dzp[1] + delta1mzp*(-8*(2 + xp) - 8*(1 + xp)*Log[1 - xp] + 
       (2*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-8*(2 + zp) - 8*(1 + zp)*Log[1 - zp] + 
       (2*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp^3*zp^2)*Log[xp]*Log[xp + zp])/
    ((-1 + xp)*(1 + xp)*zp) - 
   (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp^3*zp^2)*Log[zp]*Log[xp + zp])/
    ((-1 + xp)*(1 + xp)*zp) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
     Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
   (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*Log[zp]*Log[1 + xp*zp])/
    ((-1 + xp)*(1 + xp)*zp) - (8*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
     (-3 - 14*xp - 29*xp^2 - 36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 
      48*xp*zp + 128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 
      4*xp^6*zp - 4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 
      272*xp^4*zp^2 - 60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 
      288*xp^2*zp^3 + 480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 
      144*xp^2*zp^4 - 360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*Log[xp]*
     Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
       (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   (16*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
     Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
   (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
     Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*zp) - (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
     Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
   (16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp])/zp - 
   (8*(1 + xp^2 + zp - xp*zp + 2*xp^2*zp - zp^2 - xp^2*zp^2 + 2*zp^3 - 
      xp*zp^3 + xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*(-1 + zp)*zp) + 
   Dzp[0]*((10*Pi^2*(1 + xp))/3 + 8*(1 + 7*xp) - 12*(1 + xp)*Log[1 - xp]^2 - 
     (12*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
     (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
     (8*xp^2*Log[xp]^2)/(-1 + xp) - 4*(1 + xp)*PolyLog[2, xp]) + 
   ((-8*(2 - 3*xp - 3*zp + 6*xp*zp - 3*xp^2*zp + 3*zp^2 - 5*xp*zp^2 + 
        5*xp^2*zp^2))/((-1 + xp)*(-1 + zp)) + 
     (8*(-1 + 2*zp)*(3 + 14*xp + 29*xp^2 + 36*xp^3 + 29*xp^4 + 14*xp^5 + 
        3*xp^6 - 4*zp - 48*xp*zp - 128*xp^2*zp - 168*xp^3*zp - 128*xp^4*zp - 
        48*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 60*xp*zp^2 + 272*xp^2*zp^2 + 
        360*xp^3*zp^2 + 272*xp^4*zp^2 + 60*xp^5*zp^2 + 4*xp^6*zp^2 - 
        40*xp*zp^3 - 288*xp^2*zp^3 - 480*xp^3*zp^3 - 288*xp^4*zp^3 - 
        40*xp^5*zp^3 + 144*xp^2*zp^4 + 360*xp^3*zp^4 + 144*xp^4*zp^4 - 
        144*xp^3*zp^5))/((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
    PolyLog[2, 1 - zp] + Dxp[0]*((8*Pi^2*(1 + zp))/3 + 8*(1 + 7*zp) - 
     12*(1 + zp)*Log[1 - zp]^2 - (4*(-4 + 5*zp + 2*zp^2)*Log[zp])/(-1 + zp) - 
     (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
     (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*PolyLog[2, 1 - zp]) + 
   lqf*N*((4*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 3*xp^2*zp + 
        8*xp^3*zp + 9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 8*xp^2*zp^3))/
      (3*xp*zp) - (8*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) - 8*(1 + xp + 2*xp*zp)*Log[zp] + 
     Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) + delta1mzp*((4*Pi^2*(1 + xp))/3 - 
       (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) + 
   (8*(1 - 2*xp - 2*zp + 4*xp*zp - 2*xp^2*zp + 3*zp^2 - 4*xp*zp^2 + 
      4*xp^2*zp^2)*PolyLog[2, (xp - zp)/xp])/((-1 + xp)*(-1 + zp)) - 
   (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp^3*zp^2)*PolyLog[2, -(zp/xp)])/
    ((-1 + xp)*(1 + xp)*zp) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
     PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) + 
   (8*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*(-1 + zp)) - 
   (8*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
    ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
     (-3 - 14*xp - 29*xp^2 - 36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 
      48*xp*zp + 128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 
      4*xp^6*zp - 4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 
      272*xp^4*zp^2 - 60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 
      288*xp^2*zp^3 + 480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 
      144*xp^2*zp^4 - 360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*
     PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
   (16*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-3 - 14*xp - 29*xp^2 - 
      36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 48*xp*zp + 128*xp^2*zp + 
      168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 4*xp^6*zp - 4*zp^2 - 
      60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 272*xp^4*zp^2 - 
      60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 288*xp^2*zp^3 + 
      480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 144*xp^2*zp^4 - 
      360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*
     PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
   (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
     PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*zp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
      2*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)])/((-1 + xp)*zp) + delta1mxp*delta1mzp*
    (511/4 + (29*Pi^2)/3 - (14*Pi^4)/45 - 60*Zeta[3]) + 
   32*delta1mzp*Dxp[0]*Zeta[3] + 32*delta1mxp*Dzp[0]*Zeta[3] + 
   delta1mzp*(2*(-29 + 31*xp) - (2*Pi^2*(-1 - 7*xp + 5*xp^2))/(3*(-1 + xp)) + 
     2*(4 + 27*xp)*Log[1 - xp] + (4*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/
      (3*(-1 + xp)) - 4*(1 + xp)*Log[1 - xp]^3 - 
     (8*Pi^2*(1 + 2*xp^2)*Log[xp])/(3*(-1 + xp)) - 
     (2*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 
     4*(-1 + xp)*Log[1 - xp]*Log[xp] + (4*(3 + 2*xp^2)*Log[1 - xp]^2*Log[xp])/
      (-1 + xp) + ((-7 - 14*xp + 12*xp^2)*Log[xp]^2)/(-1 + xp) - 
     (18*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
     (5*(1 + xp)*Log[xp]^3)/3 + (12*(-1 - xp + xp^2)*PolyLog[2, xp])/
      (-1 + xp) - (8*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
     (8*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
     (8*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
     (28*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (4*(3 + 11*xp^2)*Zeta[3])/
      (-1 + xp)) + delta1mxp*(-2*(-1 + zp) - (4*Pi^2*(-1 + zp))/3 + 
     (8*Pi^2*(1 + zp)*Log[1 - zp])/3 + 2*(5 + 28*zp)*Log[1 - zp] - 
     4*(1 + zp)*Log[1 - zp]^3 + (4*Pi^2*(3 + 4*zp^2)*Log[zp])/(3*(-1 + zp)) + 
     (2*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
     (12*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
     (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
     ((-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
     (14*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
     (5*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
     (12*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
     (8*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
     (16*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
     (8*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
     (16*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (16*(3 + 2*zp^2)*Zeta[3])/
      (-1 + zp)) + lqf*(8*(1 + 2*xp + 2*zp + xp*zp) + 
     delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[0] + 24*delta1mzp*Dxp[1] - 
     24*(1 + zp)*Dxp[1] + 24*delta1mzp*Dxp[2] + delta1mxp*(-64 - (16*Pi^2)/3)*
      Dzp[0] + 24*Dxp[0]*Dzp[0] + 48*Dxp[1]*Dzp[0] + 24*delta1mxp*Dzp[1] - 
     24*(1 + xp)*Dzp[1] + 48*Dxp[0]*Dzp[1] + 24*delta1mxp*Dzp[2] + 
     8*(3 + xp + zp + 3*xp*zp)*Log[1 - xp] - 
     (8*(xp + xp^2 + zp - xp*zp + 2*xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
       (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 8*(3 + xp + zp + 3*xp*zp)*
      Log[1 - zp] - 8*(1 + xp*zp)*Log[zp] + 
     Dxp[0]*(-12*(1 + zp) - 24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     delta1mzp*((10*Pi^2*(1 + xp))/3 + 4*(5 + 11*xp) - 
       12*(1 + xp)*Log[1 - xp] - 12*(1 + xp)*Log[1 - xp]^2 + 
       (12*(2 + xp)*Log[xp])/(-1 + xp) + (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (8*xp^2*Log[xp]^2)/(-1 + xp) - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((8*Pi^2*(1 + zp))/3 + 
       4*(5 + 11*zp) - 12*(1 + zp)*Log[1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
       (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*(-93 - 4*Pi^2 + 
       80*Zeta[3])) + 
   N*((2*(52 - 71*xp + 121*xp^2 - 88*xp^3 - 104*zp + 120*xp*zp + 72*xp^2*zp + 
        176*xp^3*zp + 111*xp*zp^2 - 285*xp^2*zp^2 + 86*xp*zp^3 - 
        154*xp^2*zp^3))/(9*xp*zp) - 
     (4*Pi^2*(1 - xp^2 - 2*zp + 6*xp^2*zp + 12*zp^2 + 4*xp^2*zp^2 + 8*zp^3 - 
        8*xp*zp^3 + 8*xp^2*zp^3))/(3*(-1 + xp)*zp) - 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (4*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 
        3*xp^2*zp + 8*xp^3*zp + 9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 
        8*xp^2*zp^3)*Log[1 - xp])/(3*xp*zp) + 
     ((-8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (4*(2*xp + 12*xp^2 - 10*xp^3 - 12*xp^4 - 2*zp - 57*xp*zp - 2*xp^2*zp + 
          18*xp^3*zp + 24*xp^4*zp + 51*zp^2 + 36*xp*zp^2 + 18*xp^2*zp^2 - 
          45*xp^3*zp^2 - 42*zp^3 + 16*xp*zp^3 - 15*xp^2*zp^3 + 16*xp^3*zp^3 - 
          16*zp^4 + 24*xp*zp^4 - 16*xp^2*zp^4))/(3*(-1 + xp)*(xp - zp)*zp))*
      Log[xp] + (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (32*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/
      (-1 + xp) + ((-8*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 
          8*xp*zp^2))/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (4*(2 + 2*xp - 2*xp^2 - 2*xp^3 - 9*zp - 3*xp*zp + 6*xp^2*zp + 
          8*xp^3*zp + 6*zp^2 - 6*xp*zp^2 - 8*xp^2*zp^2 - 12*xp^3*zp^2 - 
          8*zp^3 + 8*xp^3*zp^3))/((-1 + xp)*(1 + xp)*zp))*Log[xp]^2 + 
     Dzp[1]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) + 32*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
     (4*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 3*xp^2*zp + 8*xp^3*zp + 
        9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - zp])/
      (3*xp*zp) - (8*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (4*(4*xp - 3*xp^2 - 6*xp^3 + xp^4 + 4*xp^5 - 4*zp - 5*xp*zp - 
          8*xp^2*zp + 29*xp^3*zp - 22*xp^4*zp - 8*xp^5*zp + 8*zp^2 + 
          16*xp*zp^2 + xp^2*zp^2 - 36*xp^3*zp^2 + 21*xp^4*zp^2 + 
          8*xp^5*zp^2 - 8*zp^3 - 7*xp*zp^3 + 2*xp^2*zp^3 + 53*xp^3*zp^3 - 
          22*xp^4*zp^3 + 10*xp*zp^4 - 26*xp^2*zp^4 - 10*xp^3*zp^4 + 
          8*xp^4*zp^4 - 4*xp*zp^5 + 12*xp^2*zp^5 - 8*xp^3*zp^5))/
        (3*(-1 + xp)*xp*(xp - zp)*(-1 + zp)*zp))*Log[zp] - 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 8*(1 + xp + 2*xp*zp)*Log[1 - xp]*
      Log[zp] + (8*(-1 - xp + xp^2 + xp^3 + zp + xp*zp + xp^2*zp + 
        5*xp^3*zp + 5*zp^2 + xp*zp^2 + 4*xp^2*zp^2 + 8*xp^3*zp^3)*Log[xp]*
       Log[zp])/((-1 + xp)*(1 + xp)*zp) - 8*(1 + xp + 2*xp*zp)*Log[1 - zp]*
      Log[zp] + (16*(1 + zp + xp*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[zp]^2)/(-1 + xp) + Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 8*(1 + zp)*Log[zp]) + 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
       Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (16*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 8*xp*zp^2)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (16*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + (16*(-1 + 2*xp + 6*zp - 4*xp*zp + 4*xp^2*zp)*
       Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) - (16*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 
        4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
     32*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
     (8*(1 - xp^2 - 2*zp + 2*xp^2*zp + 4*zp^2 + 4*xp^2*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + Dzp[0]*((4*Pi^2*(1 + xp))/3 - 
       (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + 
     ((-8*(-2 + 2*xp - xp^2 + 2*zp - 6*xp*zp + 6*xp^2*zp))/(-1 + xp) + 
       (16*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 8*xp*zp^2))/
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*PolyLog[2, 1 - zp] + 
     Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + (8*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
       PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (32*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 8*xp*zp^2)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (32*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 8*xp*zp^2)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + delta1mzp*((4*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       (2*(-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*
         Log[1 - xp]^2)/(3*xp) - (8*Pi^2*(1 + xp)*Log[xp])/3 + 
       (4*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       4*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        3 + (10*(1 + xp)*Log[xp]^3)/3 - (4*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp)*Log[xp]*PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[C^(0,2),{1,qq,[2]}]" -> (-16*(5 - 3*zp + 8*xp*zp))/9 + 
   delta1mzp*(224/27 - (8*Pi^2)/9)*Dxp[0] - (80*delta1mzp*Dxp[1])/9 - 
   (8*(1 + zp)*Dxp[1])/3 + (8*delta1mzp*Dxp[2])/3 + 
   delta1mxp*(224/27 - (8*Pi^2)/9)*Dzp[0] - (80*Dxp[0]*Dzp[0])/9 + 
   (16*Dxp[1]*Dzp[0])/3 + lqf^2*(4*delta1mxp*delta1mzp - 
     (4*delta1mzp*(1 + xp))/3 - (4*delta1mxp*(1 + zp))/3 + 
     (8*delta1mzp*Dxp[0])/3 + (8*delta1mxp*Dzp[0])/3) - 
   (80*delta1mxp*Dzp[1])/9 - (8*(1 + xp)*Dzp[1])/3 + (16*Dxp[0]*Dzp[1])/3 + 
   (8*delta1mxp*Dzp[2])/3 + (16*(1 + xp*zp)*Log[1 - xp])/3 - 
   (8*(-1 + 4*xp + 3*zp - 4*xp*zp + 4*xp^2*zp)*Log[xp])/(3*(-1 + xp)) + 
   Dzp[0]*((16*(1 + 4*xp))/9 - (8*(1 + xp)*Log[1 - xp])/3 + 
     (16*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + (16*(1 + xp*zp)*Log[1 - zp])/
    3 + Dxp[0]*((16*(1 + 4*zp))/9 - (8*(1 + zp)*Log[1 - zp])/3) + 
   lqf*(delta1mxp*delta1mzp*(-68/3 - (16*Pi^2)/9) + (16*(1 + xp*zp))/3 - 
     (80*delta1mzp*Dxp[0])/9 - (8*(1 + zp)*Dxp[0])/3 + 
     (16*delta1mzp*Dxp[1])/3 - (80*delta1mxp*Dzp[0])/9 - 
     (8*(1 + xp)*Dzp[0])/3 + (16*Dxp[0]*Dzp[0])/3 + (16*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((16*(1 + 4*xp))/9 - (8*(1 + xp)*Log[1 - xp])/3 + 
       (16*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     delta1mxp*((16*(1 + 4*zp))/9 - (8*(1 + zp)*Log[1 - zp])/3)) + 
   delta1mxp*((4*Pi^2*(1 + zp))/9 - (4*(19 + 37*zp))/27 + 
     (16*(1 + 4*zp)*Log[1 - zp])/9 - (4*(1 + zp)*Log[1 - zp]^2)/3 + 
     (4*(11 - 12*zp + 11*zp^2)*Log[zp])/(9*(-1 + zp)) + 
     (2*(1 + zp^2)*Log[zp]^2)/(3*(-1 + zp))) + 
   delta1mzp*((8*Pi^2*xp^2)/(9*(-1 + xp)) - (4*(37 + 19*xp))/27 + 
     (16*(1 + 4*xp)*Log[1 - xp])/9 - (4*(1 + xp)*Log[1 - xp]^2)/3 - 
     (4*(5 - 2*xp + 7*xp^2)*Log[xp])/(3*(-1 + xp)) + 
     (8*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) - 
     (10*(1 + xp^2)*Log[xp]^2)/(3*(-1 + xp)) - (8*(1 + xp^2)*PolyLog[2, xp])/
      (3*(-1 + xp))) + delta1mxp*delta1mzp*(127/3 + (76*Pi^2)/27 + 
     (16*Zeta[3])/3), "Subscript[C^(0,2),{1,qq,[3]}]" -> 
  (-5*(-1 + xp)*(-1 + zp)*(xp + zp + 8*xp*zp + xp^2*zp + xp*zp^2))/
    (xp*zp^2) - ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 52*xp^2*zp^2 + 
      5*xp^4*zp^2 + 18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*
     (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
    (2*xp^(3/2)*zp^(5/2)) - ((1 + xp)*(-1 + zp)*(-5*xp + 5*zp - 44*xp*zp + 
      5*xp^2*zp - 5*xp*zp^2)*Log[xp])/(2*xp*zp^2) + 
   ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 52*xp^2*zp^2 + 5*xp^4*zp^2 + 
      18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
     Log[xp])/(2*xp^(3/2)*zp^(5/2)) + 
   ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 52*xp^2*zp^2 + 5*xp^4*zp^2 + 
      18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
     Log[xp])/(2*xp^(3/2)*zp^(5/2)) + 
   ((-1 + xp)*(1 + zp)*(-5*xp + 5*zp + 44*xp*zp + 5*xp^2*zp - 5*xp*zp^2)*
     Log[zp])/(2*xp*zp^2) - ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 
      52*xp^2*zp^2 + 5*xp^4*zp^2 + 18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(2*xp^(3/2)*zp^(5/2)) + 
   ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 52*xp^2*zp^2 + 5*xp^4*zp^2 + 
      18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
     Log[zp])/(2*xp^(3/2)*zp^(5/2)) - (16*(1 + xp)*(1 + zp)*Log[xp]*Log[zp])/
    zp, "Subscript[C^(0,2),{2,q OverBar[q]}]" -> 
  (4*(-8 + 7*xp + 40*zp - 38*xp*zp - 60*zp^2 + 59*xp*zp^2))/zp - 
   (4*Pi^2*(1 + xp + xp^2 + xp^3 - 5*zp + xp*zp - 4*xp^2*zp - 6*xp^3*zp + 
      2*zp^2 - 6*xp*zp^2 - xp^2*zp^2 + 11*xp^3*zp^2 - 9*zp^3 + 13*xp*zp^3 + 
      4*xp^2*zp^3 - 18*xp^3*zp^3 + 7*zp^4 - 17*xp*zp^4 + 24*xp^3*zp^4))/
    (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
   96*Sqrt[xp]*zp^(3/2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
     InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
     InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
   ((-8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
     (4*(-5 + 2*xp^2 + 16*zp - 12*xp^2*zp - 25*zp^2 + 24*xp^2*zp^2))/
      ((-1 + xp)*zp))*Log[xp] - 96*Sqrt[xp]*zp^(3/2)*
    ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 96*Sqrt[xp]*zp^(3/2)*
    ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
   (8*(-1 - xp^2 + 2*zp - 4*xp*zp + 5*xp^2*zp + 2*xp*zp^2 + zp^3 - 
      6*xp*zp^3 + 6*xp^2*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) - 
   (4*(1 + xp + xp^2 + xp^3 - 2*zp - 6*xp^3*zp + 3*zp^2 - xp*zp^2 - 
      xp^2*zp^2 - xp^3*zp^2 - 2*zp^3 + 6*xp^3*zp^3 - 4*zp^4 - 8*xp*zp^4 + 
      12*xp^3*zp^4)*Log[xp]^2)/((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) - 
   (32*(-xp + zp + 4*xp*zp + 3*xp^2*zp)*Log[xp]*Log[1 + xp])/
    ((1 + xp)*(-1 + zp)) + ((8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
     (8*(1 - 4*xp + 2*xp^2 - 7*zp + 14*xp*zp - 7*xp^2*zp + 7*zp^2 - 
        12*xp*zp^2 + 6*xp^2*zp^2))/((-1 + xp)*(-1 + zp)))*Log[zp] + 
   96*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 
   96*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
   (8*(1 + 2*xp + xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + 2*zp^2 + 6*xp*zp^2 + 
      6*xp^2*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + 
   (8*(1 + 3*zp^2 - 9*xp*zp^2 + 9*xp^2*zp^2)*Log[zp]^2)/
    ((-1 + xp)*(1 + zp)) + 
   lqf^2*N*(delta1mzp*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + delta1mxp*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp])) - (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/
    ((-1 + xp)*(1 + zp)) + (32*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[xp]*
     Log[xp + zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
   (32*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[zp]*Log[xp + zp])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
   (32*(-2*xp + 3*xp^3 - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
   (32*(-2*xp + 3*xp^3 - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
   (16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
   (16*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*Log[zp]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) - (16*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
     Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
    ((-1 + xp)*(1 + zp)) - (32*(-xp + zp + 4*xp*zp + 3*xp^2*zp)*
     PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
   Dzp[0]*(-16*(-1 + xp) - (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
     8*(1 + xp)*Log[xp] + (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
     (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
     (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
   (8*(-1 - xp^2 + 2*zp - 4*xp*zp + 5*xp^2*zp + 2*xp*zp^2 + zp^3 - 
      6*xp*zp^3 + 6*xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) + 
   lqf*N*((4*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 27*xp^2*zp + 24*xp^3*zp + 
        9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 20*xp^2*zp^3))/(3*xp*zp) - 
     (8*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp])/zp + 
     Dzp[0]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) - 8*(1 + 3*xp + 6*xp*zp)*Log[zp] + 
     Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) + delta1mzp*((4*Pi^2*(1 + xp))/3 - 
       (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) - (16*(1 + zp^2)*PolyLog[2, -zp])/
    ((-1 + xp)*(1 + zp)) + Dxp[0]*(-16*(-1 + zp) - 
     (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 8*(1 + zp)*Log[zp] + 
     (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      (1 + zp) - (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) + 
   lqf*(delta1mzp*(-16*(-1 + xp) - (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       8*(1 + xp)*Log[xp] + (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) - 
   (32*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*PolyLog[2, -(zp/xp)])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
   (32*(-2*xp + 3*xp^3 - zp)*zp^2*PolyLog[2, -(xp*zp)])/
    ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
   (16*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
     PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) + (16*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
     PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
    ((-1 + xp)*(1 + zp)) + delta1mzp*(-30*(-1 + xp) + (2*Pi^2*(1 + xp))/3 - 
     16*(-1 + xp)*Log[1 - xp] - (4*Pi^2*(1 + xp^2)*Log[1 - xp])/
      (3*(1 + xp)) + 2*(3 + 19*xp)*Log[xp] + (8*Pi^2*(1 + xp^2)*Log[xp])/
      (3*(1 + xp)) - 8*xp*Log[xp]^2 - (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) - 
     8*(1 + xp)*Log[xp]*Log[1 + xp] - (16*(1 + xp^2)*Log[1 - xp]*Log[xp]*
       Log[1 + xp])/(1 + xp) + (16*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
      (1 + xp) - 8*(1 + xp)*PolyLog[2, -xp] - 
     (16*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) + 
     (16*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) - 
     8*(1 + xp)*PolyLog[2, xp] - (16*(1 + xp^2)*PolyLog[3, 1 - xp])/
      (1 + xp) - (8*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) + 
     (16*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) - 
     (16*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) + 
     (8*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
   delta1mxp*(2*(-1 + zp) - (2*Pi^2*(1 + zp))/3 - 16*(-1 + zp)*Log[1 - zp] - 
     (4*Pi^2*(1 + zp^2)*Log[1 - zp])/(3*(1 + zp)) - 2*(-7 + zp)*Log[zp] + 
     8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
     (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) - (4*Pi^2*(1 + zp^2)*Log[1 + zp])/
      (3*(1 + zp)) - 8*(1 + zp)*Log[zp]*Log[1 + zp] - 
     (16*(1 + zp^2)*Log[1 - zp]*Log[zp]*Log[1 + zp])/(1 + zp) - 
     (12*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/(1 + zp) + 
     (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
     8*(1 + zp)*PolyLog[2, 1 - zp] - 8*(1 + zp)*PolyLog[2, -zp] - 
     (16*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
     (8*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
     (16*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
     (8*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - (8*(1 + zp^2)*PolyLog[3, zp])/
      (1 + zp) - (16*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
     (16*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
     (16*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
     (16*(1 + zp^2)*Zeta[3])/(1 + zp)) + 
   N*((2*(52 - 71*xp + 121*xp^2 - 88*xp^3 - 24*zp - 1128*xp*zp + 
        636*xp^2*zp + 528*xp^3*zp + 1335*xp*zp^2 - 1149*xp^2*zp^2 + 
        158*xp*zp^3 - 406*xp^2*zp^3))/(9*xp*zp) + 
     (4*Pi^2*(-1 + xp^2 + 2*zp + 2*xp^2*zp + 12*zp^2 - 8*xp*zp^2 + 
        12*xp^2*zp^2 + 8*zp^3 - 24*xp*zp^3 + 24*xp^2*zp^3))/
      (3*(-1 + xp)*zp) + (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (4*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 
        27*xp^2*zp + 24*xp^3*zp + 9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 
        20*xp^2*zp^3)*Log[1 - xp])/(3*xp*zp) + 
     ((24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (4*(2*xp + 16*xp^2 + 16*xp^3 - 20*xp^4 - 34*xp^5 - 12*xp^6 - 2*zp - 
          49*xp*zp - 162*xp^2*zp - 199*xp^3*zp + 134*xp^4*zp + 258*xp^5*zp + 
          72*xp^6*zp + 27*zp^2 + 242*xp*zp^2 + 585*xp^2*zp^2 + 95*xp^3*zp^2 - 
          504*xp^4*zp^2 - 465*xp^5*zp^2 - 66*zp^3 - 320*xp*zp^3 - 
          757*xp^2*zp^3 + 410*xp^3*zp^3 + 737*xp^4*zp^3 + 40*xp^5*zp^3 - 
          16*zp^4 + 328*xp*zp^4 + 72*xp^2*zp^4 - 260*xp^3*zp^4 - 
          200*xp^4*zp^4 + 64*xp*zp^5 - 192*xp^2*zp^5 + 160*xp^3*zp^5))/
        (3*(-1 + xp)*(xp - zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] - 
     (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (32*(1 - 2*xp + 3*xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
     ((-8*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
          24*xp*zp^3))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (4*(-2 - 2*xp + 2*xp^2 + 2*xp^3 - zp + 9*xp*zp - 2*xp^2*zp - 
          4*xp^3*zp + 6*zp^2 + 18*xp*zp^2 - 8*xp^2*zp^2 - 36*xp^3*zp^2 - 
          8*zp^3 - 16*xp*zp^3 + 24*xp^3*zp^3))/((-1 + xp)*(1 + xp)*zp))*
      Log[xp]^2 + Dzp[1]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) - 32*(1 + 3*xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
     (4*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 27*xp^2*zp + 24*xp^3*zp + 
        9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 20*xp^2*zp^3)*Log[1 - zp])/
      (3*xp*zp) - (8*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((-24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (4*(4*xp + 5*xp^2 - 8*xp^3 - 14*xp^4 + 9*xp^6 + 4*xp^7 - 4*zp - 
          5*xp*zp - 90*xp^2*zp - 48*xp^3*zp + 156*xp^4*zp + 121*xp^5*zp - 
          34*xp^6*zp - 24*xp^7*zp + 104*xp*zp^2 + 185*xp^2*zp^2 + 
          310*xp^3*zp^2 - 634*xp^4*zp^2 - 322*xp^5*zp^2 + 189*xp^6*zp^2 + 
          24*xp^7*zp^2 - 159*xp*zp^3 - 548*xp^2*zp^3 + 34*xp^3*zp^3 + 
          958*xp^4*zp^3 - 79*xp^5*zp^3 - 206*xp^6*zp^3 + 82*xp*zp^4 + 
          738*xp^2*zp^4 - 768*xp^3*zp^4 - 362*xp^4*zp^4 + 434*xp^5*zp^4 + 
          20*xp^6*zp^4 - 4*xp*zp^5 - 360*xp^2*zp^5 + 656*xp^3*zp^5 - 
          264*xp^4*zp^5 - 100*xp^5*zp^5 + 16*xp^2*zp^6 - 96*xp^3*zp^6 + 
          80*xp^4*zp^6))/(3*(-1 + xp)*xp*(xp - zp)*(-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] + 
     (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     8*(1 + 3*xp + 6*xp*zp)*Log[1 - xp]*Log[zp] - 
     (8*(1 + xp - xp^2 - xp^3 - 3*zp - 5*xp*zp - xp^2*zp + 5*xp^3*zp - zp^2 + 
        19*xp*zp^2 + 4*xp^2*zp^2 - 24*xp^3*zp^2 - 16*xp*zp^3 + 24*xp^3*zp^3)*
       Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*zp) - 8*(1 + 3*xp + 6*xp*zp)*
      Log[1 - zp]*Log[zp] - (16*(-xp + 2*xp^2 + zp - 5*xp*zp + 6*xp^2*zp + 
        2*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) - (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*
       Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) + 
     (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) + (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
        12*xp^3*zp^2)*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) + 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[zp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (16*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
        24*xp*zp^3)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (48*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (16*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (16*(-1 + 2*xp + 6*zp - 12*xp*zp + 12*xp^2*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) + 
     (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) - 
     32*(1 + 3*xp)*(-1 + 2*zp)*PolyLog[2, -xp] - 
     (8*(-1 + xp^2 + 2*zp + 4*xp*zp - 6*xp^2*zp + 4*zp^2 - 8*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) + 
     Dzp[0]*((4*Pi^2*(1 + xp))/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/
        (9*xp) - (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + 
     ((8*(8*xp - 9*xp^2 + 2*zp - 6*xp*zp + 6*xp^2*zp))/(-1 + xp) + 
       (16*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
          24*xp*zp^3))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*
      PolyLog[2, 1 - zp] + Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) - (8*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) + 
     (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) + (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
        12*xp^3*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (32*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
        24*xp*zp^3)*PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (32*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
        24*xp*zp^3)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (2*xp)])/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) - (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 
        4*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     delta1mzp*((4*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       (2*(-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*
         Log[1 - xp]^2)/(3*xp) - (8*Pi^2*(1 + xp)*Log[xp])/3 + 
       (4*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       4*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        3 + (10*(1 + xp)*Log[xp]^3)/3 - (4*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp)*Log[xp]*PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[C^(0,2),{2,qq,[1]}]" -> 
  (-4*Pi^2*(-4 - 4*xp + 2*xp^2 + zp + 21*xp*zp - 28*xp^2*zp - zp^2 - 
      2*xp*zp^2 + 9*xp^2*zp^2 + zp^3 - 9*xp*zp^3 + 10*xp^2*zp^3))/
    (3*(-1 + xp)*(-1 + zp)*zp) - 
   (4*(-xp^2 - xp^3 + xp^4 + xp^5 - 70*xp*zp - 13*xp^2*zp + 136*xp^3*zp + 
      19*xp^4*zp - 68*xp^5*zp + 72*zp^2 + 181*xp*zp^2 + 196*xp^2*zp^2 - 
      851*xp^3*zp^2 + 278*xp^4*zp^2 + 164*xp^5*zp^2 - 173*zp^3 - 
      434*xp*zp^3 + 109*xp^2*zp^3 + 1232*xp^3*zp^3 - 614*xp^4*zp^3 + 
      100*zp^4 + 770*xp*zp^4 - 1104*xp^2*zp^4 - 146*xp^3*zp^4 - 416*xp*zp^5 + 
      632*xp^2*zp^5))/((xp - zp)*zp*(-1 + xp + zp)*
     (1 + 2*xp + xp^2 - 4*xp*zp)) + delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[1] - 
   12*(1 + zp)*Dxp[2] + 8*delta1mzp*Dxp[3] + (-64 - (16*Pi^2)/3)*Dxp[0]*
    Dzp[0] + 24*Dxp[2]*Dzp[0] + delta1mxp*(-64 - (16*Pi^2)/3)*Dzp[1] + 
   48*Dxp[1]*Dzp[1] - 12*(1 + xp)*Dzp[2] + 24*Dxp[0]*Dzp[2] + 
   8*delta1mxp*Dzp[3] - (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*
     (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
    (Sqrt[xp]*Sqrt[zp]) - 4*(3 - 7*xp - 5*zp + xp*zp)*Log[1 - xp] + 
   4*(3 + xp + zp + 7*xp*zp)*Log[1 - xp]^2 + 
   ((-8*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
     (4*(3*xp^2 + 4*xp^3 + xp^4 + 6*xp^5 - 3*xp^6 - 24*xp^7 - 9*xp^8 + 
        14*xp^9 + 8*xp^10 - 6*xp*zp + 16*xp^2*zp + 18*xp^3*zp - 78*xp^4*zp - 
        244*xp^5*zp + 68*xp^6*zp + 338*xp^7*zp + 10*xp^8*zp - 106*xp^9*zp - 
        16*xp^10*zp + 3*zp^2 - 42*xp*zp^2 - 141*xp^2*zp^2 - 366*xp^3*zp^2 + 
        786*xp^4*zp^2 + 1180*xp^5*zp^2 - 139*xp^6*zp^2 - 1770*xp^7*zp^2 + 
        469*xp^8*zp^2 + 142*xp^9*zp^2 + 22*xp^10*zp^2 + 23*zp^3 + 
        208*xp*zp^3 + 1024*xp^2*zp^3 + 614*xp^3*zp^3 - 1615*xp^4*zp^3 - 
        4576*xp^5*zp^3 + 2274*xp^6*zp^3 + 2274*xp^7*zp^3 - 690*xp^8*zp^3 - 
        128*xp^9*zp^3 - 93*zp^4 - 696*xp*zp^4 - 2340*xp^2*zp^4 - 
        1850*xp^3*zp^4 + 4477*xp^4*zp^4 + 6064*xp^5*zp^4 - 3874*xp^6*zp^4 - 
        1318*xp^7*zp^4 + 398*xp^8*zp^4 + 108*zp^5 + 1332*xp*zp^5 + 
        3214*xp^2*zp^5 + 2980*xp^3*zp^5 - 6944*xp^4*zp^5 - 3644*xp^5*zp^5 + 
        2678*xp^6*zp^5 + 292*xp^7*zp^5 - 41*zp^6 - 1176*xp*zp^6 - 
        3646*xp^2*zp^6 - 1148*xp^3*zp^6 + 4543*xp^4*zp^6 + 1452*xp^5*zp^6 - 
        880*xp^6*zp^6 + 376*xp*zp^7 + 2640*xp^2*zp^7 - 472*xp^3*zp^7 - 
        1504*xp^4*zp^7 - 272*xp^5*zp^7 - 752*xp^2*zp^8 + 192*xp^3*zp^8 + 
        352*xp^4*zp^8))/((-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)^2*
       (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] + 
   (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
     Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
   (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
     Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
   (8*(1 + xp^2 + zp - 6*xp*zp + 4*xp^2*zp - 2*zp^2 + 6*xp*zp^2 - 
      6*xp^2*zp^2 + 2*zp^3 - 6*xp*zp^3 + 7*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
    ((-1 + xp)*(-1 + zp)*zp) + 
   ((4*(-2 - 2*xp + 8*xp^3 + 12*zp + 10*xp*zp + 2*xp^2*zp - 20*xp^3*zp - 
        12*zp^2 - 14*xp*zp^2 - 2*xp^2*zp^2 + 24*xp^3*zp^2 + 7*zp^3 - 
        xp*zp^3 + xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) - 
     (4*(-3 - 18*xp - 49*xp^2 - 76*xp^3 - 69*xp^4 - 34*xp^5 - 7*xp^6 + 
        10*zp + 100*xp*zp + 330*xp^2*zp + 544*xp^3*zp + 474*xp^4*zp + 
        196*xp^5*zp + 26*xp^6*zp - 12*zp^2 - 228*xp*zp^2 - 984*xp^2*zp^2 - 
        1736*xp^3*zp^2 - 1440*xp^4*zp^2 - 436*xp^5*zp^2 - 36*xp^6*zp^2 + 
        8*zp^3 + 256*xp*zp^3 + 1616*xp^2*zp^3 + 3248*xp^3*zp^3 + 
        2400*xp^4*zp^3 + 480*xp^5*zp^3 + 24*xp^6*zp^3 - 128*xp*zp^4 - 
        1440*xp^2*zp^4 - 3784*xp^3*zp^4 - 2160*xp^4*zp^4 - 240*xp^5*zp^4 + 
        576*xp^2*zp^5 + 2592*xp^3*zp^5 + 864*xp^4*zp^5 - 864*xp^3*zp^6))/
      ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
   Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) - 
   (16*(-1 - 5*xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 + xp])/zp - 
   (4*(3 - 15*xp + 20*xp^2 - 8*xp^3 - 17*zp + 55*xp*zp - 48*xp^2*zp + 
      12*xp^3*zp + 22*zp^2 - 48*xp*zp^2 + 24*xp^2*zp^2 - 8*zp^3 + 12*xp*zp^3)*
     Log[1 - zp])/(-1 + xp + zp)^2 + 8*(3 + xp + zp + 7*xp*zp)*Log[1 - xp]*
    Log[1 - zp] - (8*(-1 + xp + xp^2 - 3*xp*zp + 4*xp^2*zp)*Log[xp]*
     Log[1 - zp])/(-1 + xp) + 4*(3 + xp + zp + 7*xp*zp)*Log[1 - zp]^2 + 
   ((8*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
     (4*(-2*xp^2 - 6*xp^3 - 10*xp^4 - 20*xp^5 - 30*xp^6 - 22*xp^7 - 6*xp^8 + 
        4*xp*zp - 29*xp^2*zp - 36*xp^3*zp + 109*xp^4*zp + 236*xp^5*zp + 
        117*xp^6*zp - 60*xp^7*zp - 53*xp^8*zp - 2*zp^2 + 78*xp*zp^2 + 
        152*xp^2*zp^2 + 296*xp^3*zp^2 - 494*xp^4*zp^2 - 930*xp^5*zp^2 + 
        188*xp^6*zp^2 + 572*xp^7*zp^2 + 44*xp^8*zp^2 - 42*zp^3 - 
        164*xp*zp^3 - 901*xp^2*zp^3 - 100*xp^3*zp^3 + 887*xp^4*zp^3 + 
        2044*xp^5*zp^3 - 1927*xp^6*zp^3 - 292*xp^7*zp^3 + 15*xp^8*zp^3 + 
        54*zp^4 + 514*xp*zp^4 + 1016*xp^2*zp^4 + 990*xp^3*zp^4 - 
        3594*xp^4*zp^4 + 550*xp^5*zp^4 + 1148*xp^6*zp^4 - 198*xp^7*zp^4 - 
        13*zp^5 - 566*xp*zp^5 - 1193*xp^2*zp^5 - 28*xp^3*zp^5 + 
        2753*xp^4*zp^5 - 1358*xp^5*zp^5 + 501*xp^6*zp^5 + 152*xp*zp^6 + 
        1216*xp^2*zp^6 - 1216*xp^3*zp^6 + 64*xp^4*zp^6 - 504*xp^5*zp^6 - 
        304*xp^2*zp^7 + 160*xp^3*zp^7 + 240*xp^4*zp^7))/
      ((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*
    Log[zp] - (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
   (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
     Log[zp])/(Sqrt[xp]*Sqrt[zp]) - (8*(-xp - zp + 3*xp*zp + 3*xp*zp^2)*
     Log[1 - xp]*Log[zp])/(-1 + zp) - 
   (4*(6 + 10*xp + 2*xp^2 - 10*xp^3 - 3*zp - 29*xp*zp + 50*xp^3*zp + 2*zp^2 + 
      34*xp*zp^2 + 2*xp^2*zp^2 - 54*xp^3*zp^2 - zp^3 - 11*xp*zp^3 + 
      18*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
   (8*(xp + zp - 3*xp*zp + 3*xp*zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
   (4*(2 + 2*xp^2 + 3*zp - 10*xp*zp + 11*xp^2*zp - 2*zp^2 + 4*xp*zp^2 - 
      6*xp^2*zp^2 - 5*zp^3 + xp^2*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
   Dxp[1]*(-24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
   lqf^2*N*(delta1mzp*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + delta1mxp*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp])) + 
   lqf^2*(delta1mxp*delta1mzp*(18 - (8*Pi^2)/3) + 4*(1 + xp)*(1 + zp) + 
     24*delta1mzp*Dxp[0] - 8*(1 + zp)*Dxp[0] + 16*delta1mzp*Dxp[1] + 
     24*delta1mxp*Dzp[0] - 8*(1 + xp)*Dzp[0] + 16*Dxp[0]*Dzp[0] + 
     16*delta1mxp*Dzp[1] + delta1mzp*(-8*(2 + xp) - 8*(1 + xp)*Log[1 - xp] + 
       (2*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-8*(2 + zp) - 8*(1 + zp)*Log[1 - zp] + 
       (2*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 6*xp^3*zp^2)*Log[xp]*
     Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
   (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 6*xp^3*zp^2)*Log[zp]*
     Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
   (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Log[xp]*Log[1 + xp*zp])/
    ((-1 + xp)*(1 + xp)*zp) - (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*
     Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
   (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
      69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
      544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
      228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
      436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 1616*xp^2*zp^3 - 
      3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 24*xp^6*zp^3 + 
      128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 2160*xp^4*zp^4 + 
      240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 864*xp^4*zp^5 + 
      864*xp^3*zp^6)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
       (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
   (16*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
     Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
     Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
   (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)])/((-1 + xp)*zp) - 
   (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
     Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
   (16*(-1 - 5*xp + 2*zp + 6*xp*zp)*PolyLog[2, -xp])/zp - 
   (8*(1 + xp^2 + zp - 5*xp*zp + 6*xp^2*zp - zp^2 + 2*xp*zp^2 - 3*xp^2*zp^2 + 
      2*zp^3 - 3*xp*zp^3 + 3*xp^2*zp^3)*PolyLog[2, xp])/
    ((-1 + xp)*(-1 + zp)*zp) + Dzp[0]*((10*Pi^2*(1 + xp))/3 + 8*(1 + 7*xp) - 
     12*(1 + xp)*Log[1 - xp]^2 - (12*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
     (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
     (8*xp^2*Log[xp]^2)/(-1 + xp) - 4*(1 + xp)*PolyLog[2, xp]) + 
   ((-8*(2 - 3*xp - 3*zp + 12*xp*zp - 9*xp^2*zp + 3*zp^2 - 15*xp*zp^2 + 
        15*xp^2*zp^2))/((-1 + xp)*(-1 + zp)) + 
     (8*(-3 - 18*xp - 49*xp^2 - 76*xp^3 - 69*xp^4 - 34*xp^5 - 7*xp^6 + 
        10*zp + 100*xp*zp + 330*xp^2*zp + 544*xp^3*zp + 474*xp^4*zp + 
        196*xp^5*zp + 26*xp^6*zp - 12*zp^2 - 228*xp*zp^2 - 984*xp^2*zp^2 - 
        1736*xp^3*zp^2 - 1440*xp^4*zp^2 - 436*xp^5*zp^2 - 36*xp^6*zp^2 + 
        8*zp^3 + 256*xp*zp^3 + 1616*xp^2*zp^3 + 3248*xp^3*zp^3 + 
        2400*xp^4*zp^3 + 480*xp^5*zp^3 + 24*xp^6*zp^3 - 128*xp*zp^4 - 
        1440*xp^2*zp^4 - 3784*xp^3*zp^4 - 2160*xp^4*zp^4 - 240*xp^5*zp^4 + 
        576*xp^2*zp^5 + 2592*xp^3*zp^5 + 864*xp^4*zp^5 - 864*xp^3*zp^6))/
      ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*PolyLog[2, 1 - zp] + 
   Dxp[0]*((8*Pi^2*(1 + zp))/3 + 8*(1 + 7*zp) - 12*(1 + zp)*Log[1 - zp]^2 - 
     (4*(-4 + 5*zp + 2*zp^2)*Log[zp])/(-1 + zp) - 
     (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
     (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*PolyLog[2, 1 - zp]) + 
   lqf*N*((4*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 27*xp^2*zp + 24*xp^3*zp + 
        9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 20*xp^2*zp^3))/(3*xp*zp) - 
     (8*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp])/zp + 
     Dzp[0]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) - 8*(1 + 3*xp + 6*xp*zp)*Log[zp] + 
     Dxp[0]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       8*(1 + zp)*Log[zp]) + delta1mzp*((4*Pi^2*(1 + xp))/3 - 
       (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp])) + 
   (8*(1 - 2*xp - 2*zp + 8*xp*zp - 6*xp^2*zp + 3*zp^2 - 12*xp*zp^2 + 
      12*xp^2*zp^2)*PolyLog[2, (xp - zp)/xp])/((-1 + xp)*(-1 + zp)) - 
   (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 6*xp^3*zp^2)*
     PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*zp) - 
   (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*PolyLog[2, -(xp*zp)])/
    ((-1 + xp)*(1 + xp)*zp) + 
   (8*(1 - 2*xp + xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*(-1 + zp)) - 
   (8*(1 - 2*xp + xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
    ((-1 + xp)*(-1 + zp)) - (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
     (3 + 18*xp + 49*xp^2 + 76*xp^3 + 69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 
      100*xp*zp - 330*xp^2*zp - 544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 
      26*xp^6*zp + 12*zp^2 + 228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 
      1440*xp^4*zp^2 + 436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 
      1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 
      24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 
      2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 
      864*xp^4*zp^5 + 864*xp^3*zp^6)*PolyLog[2, 
      (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
    ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
   (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
      69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
      544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
      228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
      436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 1616*xp^2*zp^3 - 
      3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 24*xp^6*zp^3 + 
      128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 2160*xp^4*zp^4 + 
      240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 864*xp^4*zp^5 + 
      864*xp^3*zp^6)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
       (2*xp)])/((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
   (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)])/((-1 + xp)*zp) + 
   (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
      6*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
       (2*zp)])/((-1 + xp)*zp) + delta1mxp*delta1mzp*
    (511/4 + (29*Pi^2)/3 - (14*Pi^4)/45 - 60*Zeta[3]) + 
   32*delta1mzp*Dxp[0]*Zeta[3] + 32*delta1mxp*Dzp[0]*Zeta[3] + 
   delta1mzp*(2*(-29 + 31*xp) - (2*Pi^2*(-1 - 7*xp + 5*xp^2))/(3*(-1 + xp)) + 
     2*(4 + 27*xp)*Log[1 - xp] + (4*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/
      (3*(-1 + xp)) - 4*(1 + xp)*Log[1 - xp]^3 - 
     (8*Pi^2*(1 + 2*xp^2)*Log[xp])/(3*(-1 + xp)) - 
     (2*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 
     4*(-1 + xp)*Log[1 - xp]*Log[xp] + (4*(3 + 2*xp^2)*Log[1 - xp]^2*Log[xp])/
      (-1 + xp) + ((-7 - 14*xp + 12*xp^2)*Log[xp]^2)/(-1 + xp) - 
     (18*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
     (5*(1 + xp)*Log[xp]^3)/3 + (12*(-1 - xp + xp^2)*PolyLog[2, xp])/
      (-1 + xp) - (8*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
     (8*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
     (8*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
     (28*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (4*(3 + 11*xp^2)*Zeta[3])/
      (-1 + xp)) + delta1mxp*(-2*(-1 + zp) - (4*Pi^2*(-1 + zp))/3 + 
     (8*Pi^2*(1 + zp)*Log[1 - zp])/3 + 2*(5 + 28*zp)*Log[1 - zp] - 
     4*(1 + zp)*Log[1 - zp]^3 + (4*Pi^2*(3 + 4*zp^2)*Log[zp])/(3*(-1 + zp)) + 
     (2*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
     (12*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
     (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
     ((-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
     (14*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
     (5*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
     (12*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
     (8*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
     (16*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
     (8*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
     (16*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (16*(3 + 2*zp^2)*Zeta[3])/
      (-1 + zp)) + lqf*(8*(1 + 4*xp + 4*zp + 3*xp*zp) + 
     delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[0] + 24*delta1mzp*Dxp[1] - 
     24*(1 + zp)*Dxp[1] + 24*delta1mzp*Dxp[2] + delta1mxp*(-64 - (16*Pi^2)/3)*
      Dzp[0] + 24*Dxp[0]*Dzp[0] + 48*Dxp[1]*Dzp[0] + 24*delta1mxp*Dzp[1] - 
     24*(1 + xp)*Dzp[1] + 48*Dxp[0]*Dzp[1] + 24*delta1mxp*Dzp[2] + 
     8*(3 + xp + zp + 7*xp*zp)*Log[1 - xp] - 
     (8*(xp + xp^2 + zp - 3*xp*zp + 4*xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
       (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 8*(3 + xp + zp + 7*xp*zp)*
      Log[1 - zp] - 8*(1 + 3*xp*zp)*Log[zp] + 
     Dxp[0]*(-12*(1 + zp) - 24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     delta1mzp*((10*Pi^2*(1 + xp))/3 + 4*(5 + 11*xp) - 
       12*(1 + xp)*Log[1 - xp] - 12*(1 + xp)*Log[1 - xp]^2 + 
       (12*(2 + xp)*Log[xp])/(-1 + xp) + (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (8*xp^2*Log[xp]^2)/(-1 + xp) - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((8*Pi^2*(1 + zp))/3 + 
       4*(5 + 11*zp) - 12*(1 + zp)*Log[1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
       (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*(-93 - 4*Pi^2 + 
       80*Zeta[3])) + 
   N*((2*(52 - 71*xp + 121*xp^2 - 88*xp^3 - 24*zp - 552*xp*zp + 420*xp^2*zp + 
        528*xp^3*zp + 831*xp*zp^2 - 933*xp^2*zp^2 + 158*xp*zp^3 - 
        406*xp^2*zp^3))/(9*xp*zp) - 
     (4*Pi^2*(1 - xp^2 - 2*zp - 8*xp*zp + 14*xp^2*zp + 12*zp^2 - 8*xp*zp^2 + 
        12*xp^2*zp^2 + 8*zp^3 - 24*xp*zp^3 + 24*xp^2*zp^3))/
      (3*(-1 + xp)*zp) - (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (4*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 
        27*xp^2*zp + 24*xp^3*zp + 9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 
        20*xp^2*zp^3)*Log[1 - xp])/(3*xp*zp) + 
     ((-24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (4*(2*xp + 12*xp^2 - 10*xp^3 - 12*xp^4 - 2*zp - 63*xp*zp - 
          38*xp^2*zp + 12*xp^3*zp + 72*xp^4*zp + 57*zp^2 + 102*xp*zp^2 + 
          24*xp^2*zp^2 - 123*xp^3*zp^2 - 96*zp^3 + 64*xp*zp^3 - 
          33*xp^2*zp^3 + 40*xp^3*zp^3 - 16*zp^4 + 48*xp*zp^4 - 40*xp^2*zp^4))/
        (3*(-1 + xp)*(xp - zp)*zp))*Log[xp] + 
     (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
     (32*(1 - 2*xp + 3*xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
     ((-8*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2))/
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (4*(2 + 2*xp - 2*xp^2 - 2*xp^3 - 9*zp - 15*xp*zp + 6*xp^2*zp + 
          20*xp^3*zp + 6*zp^2 + 18*xp*zp^2 - 8*xp^2*zp^2 - 36*xp^3*zp^2 - 
          8*zp^3 - 16*xp*zp^3 + 24*xp^3*zp^3))/((-1 + xp)*(1 + xp)*zp))*
      Log[xp]^2 + Dzp[1]*((-4*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       8*(1 + xp)*Log[xp]) + 32*(1 + 3*xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
     (4*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 27*xp^2*zp + 24*xp^3*zp + 
        9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 20*xp^2*zp^3)*Log[1 - zp])/
      (3*xp*zp) - (8*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (4*(4*xp - 3*xp^2 - 6*xp^3 + xp^4 + 4*xp^5 - 4*zp + 3*xp*zp - 
          58*xp^2*zp + 89*xp^3*zp - 24*xp^4*zp - 24*xp^5*zp + 58*xp*zp^2 + 
          45*xp^2*zp^2 - 154*xp^3*zp^2 + 45*xp^4*zp^2 + 24*xp^5*zp^2 - 
          87*xp*zp^3 + 20*xp^2*zp^3 + 141*xp^3*zp^3 - 56*xp^4*zp^3 + 
          40*xp*zp^4 - 50*xp^2*zp^4 - 28*xp^3*zp^4 + 20*xp^4*zp^4 - 
          4*xp*zp^5 + 24*xp^2*zp^5 - 20*xp^3*zp^5))/(3*(-1 + xp)*xp*(xp - zp)*
         (-1 + zp)*zp))*Log[zp] - (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 8*(1 + 3*xp + 6*xp*zp)*Log[1 - xp]*
      Log[zp] + (8*(-1 - xp + xp^2 + xp^3 + zp - 5*xp*zp + xp^2*zp + 
        11*xp^3*zp + 5*zp^2 + xp*zp^2 + 4*xp^2*zp^2 - 16*xp*zp^3 + 
        24*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*zp) - 
     8*(1 + 3*xp + 6*xp*zp)*Log[1 - zp]*Log[zp] + 
     (16*(1 + xp - xp^2 + zp + xp*zp + 2*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[zp]^2)/(-1 + xp) + Dxp[1]*((-4*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 8*(1 + zp)*Log[zp]) + 
     (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) - (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*
       Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[xp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[zp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (16*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2)*
       Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (48*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*Log[xp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*(-1 + 2*xp + 6*zp - 12*xp*zp + 12*xp^2*zp)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (16*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
     (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
     32*(1 + 3*xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
     (8*(1 - xp^2 - 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 8*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) + 
     Dzp[0]*((4*Pi^2*(1 + xp))/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2))/
        (9*xp) - (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       8*(1 + xp)*(1 + 2*xp)*Log[xp] - 8*(1 + xp)*Log[xp]^2 - 
       8*(1 + xp)*PolyLog[2, xp]) + 
     ((-8*(-2 + 4*xp - 3*xp^2 + 2*zp - 18*xp*zp + 18*xp^2*zp))/(-1 + xp) + 
       (16*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2))/
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*PolyLog[2, 1 - zp] + 
     Dxp[0]*((4*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (4*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*Log[zp] + 8*(1 + zp)*Log[zp]^2 + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + (8*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
     (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
        12*xp^3*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (32*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (32*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 
        4*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     delta1mzp*((4*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       (2*(-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (4*Pi^2*(1 + xp)*Log[1 - xp])/3 - (4*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*
         Log[1 - xp]^2)/(3*xp) - (8*Pi^2*(1 + xp)*Log[xp])/3 + 
       (4*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (4*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       4*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        3 + (10*(1 + xp)*Log[xp]^3)/3 - (4*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 8*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       8*(1 + xp)*Log[xp]*PolyLog[2, xp] - 8*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((2*Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       (2*(-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (4*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (4*Pi^2*(1 + zp)*Log[zp])/3 - (4*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 4*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(3*zp) + (10*(1 + zp)*Log[zp]^3)/3 - 
       (4*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       8*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       8*(1 + zp)*PolyLog[3, 1 - zp] - 16*(1 + zp)*PolyLog[3, zp] + 
       16*(1 + zp)*Zeta[3])), "Subscript[C^(0,2),{2,qq,[2]}]" -> (-16*(5 - 9*zp + 24*xp*zp))/9 + 
   delta1mzp*(224/27 - (8*Pi^2)/9)*Dxp[0] - (80*delta1mzp*Dxp[1])/9 - 
   (8*(1 + zp)*Dxp[1])/3 + (8*delta1mzp*Dxp[2])/3 + 
   delta1mxp*(224/27 - (8*Pi^2)/9)*Dzp[0] - (80*Dxp[0]*Dzp[0])/9 + 
   (16*Dxp[1]*Dzp[0])/3 + lqf^2*(4*delta1mxp*delta1mzp - 
     (4*delta1mzp*(1 + xp))/3 - (4*delta1mxp*(1 + zp))/3 + 
     (8*delta1mzp*Dxp[0])/3 + (8*delta1mxp*Dzp[0])/3) - 
   (80*delta1mxp*Dzp[1])/9 - (8*(1 + xp)*Dzp[1])/3 + (16*Dxp[0]*Dzp[1])/3 + 
   (8*delta1mxp*Dzp[2])/3 + (16*(1 + 3*xp*zp)*Log[1 - xp])/3 - 
   (8*(-1 + 4*xp + 3*zp - 12*xp*zp + 12*xp^2*zp)*Log[xp])/(3*(-1 + xp)) + 
   Dzp[0]*((16*(1 + 4*xp))/9 - (8*(1 + xp)*Log[1 - xp])/3 + 
     (16*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + (16*(1 + 3*xp*zp)*Log[1 - zp])/
    3 + Dxp[0]*((16*(1 + 4*zp))/9 - (8*(1 + zp)*Log[1 - zp])/3) + 
   lqf*(delta1mxp*delta1mzp*(-68/3 - (16*Pi^2)/9) + (16*(1 + 3*xp*zp))/3 - 
     (80*delta1mzp*Dxp[0])/9 - (8*(1 + zp)*Dxp[0])/3 + 
     (16*delta1mzp*Dxp[1])/3 - (80*delta1mxp*Dzp[0])/9 - 
     (8*(1 + xp)*Dzp[0])/3 + (16*Dxp[0]*Dzp[0])/3 + (16*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((16*(1 + 4*xp))/9 - (8*(1 + xp)*Log[1 - xp])/3 + 
       (16*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     delta1mxp*((16*(1 + 4*zp))/9 - (8*(1 + zp)*Log[1 - zp])/3)) + 
   delta1mxp*((4*Pi^2*(1 + zp))/9 - (4*(19 + 37*zp))/27 + 
     (16*(1 + 4*zp)*Log[1 - zp])/9 - (4*(1 + zp)*Log[1 - zp]^2)/3 + 
     (4*(11 - 12*zp + 11*zp^2)*Log[zp])/(9*(-1 + zp)) + 
     (2*(1 + zp^2)*Log[zp]^2)/(3*(-1 + zp))) + 
   delta1mzp*((8*Pi^2*xp^2)/(9*(-1 + xp)) - (4*(37 + 19*xp))/27 + 
     (16*(1 + 4*xp)*Log[1 - xp])/9 - (4*(1 + xp)*Log[1 - xp]^2)/3 - 
     (4*(5 - 2*xp + 7*xp^2)*Log[xp])/(3*(-1 + xp)) + 
     (8*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) - 
     (10*(1 + xp^2)*Log[xp]^2)/(3*(-1 + xp)) - (8*(1 + xp^2)*PolyLog[2, xp])/
      (3*(-1 + xp))) + delta1mxp*delta1mzp*(127/3 + (76*Pi^2)/27 + 
     (16*Zeta[3])/3), "Subscript[C^(0,2),{2,qq,[3]}]" -> 
  -(((-1 + xp)*(-1 + zp)*(-xp - zp + 56*xp*zp + 15*xp^2*zp + 15*xp*zp^2))/
     (xp*zp^2)) - ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 
      15*xp^4*zp^2 + 6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*
     (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
    (2*xp^(3/2)*zp^(5/2)) - ((-1 + zp)*(xp + xp^2 - zp - 37*xp*zp - 
      85*xp^2*zp + 15*xp^3*zp - 15*xp*zp^2 - 15*xp^2*zp^2)*Log[xp])/
    (2*xp*zp^2) + ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 
      15*xp^4*zp^2 + 6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*
     ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(2*xp^(3/2)*zp^(5/2)) + 
   ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 15*xp^4*zp^2 + 
      6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
     Log[xp])/(2*xp^(3/2)*zp^(5/2)) + 
   ((-1 + xp)*(xp - zp + 37*xp*zp + 15*xp^2*zp - zp^2 + 85*xp*zp^2 + 
      15*xp^2*zp^2 - 15*xp*zp^3)*Log[zp])/(2*xp*zp^2) - 
   ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 15*xp^4*zp^2 + 
      6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
     Log[zp])/(2*xp^(3/2)*zp^(5/2)) + 
   ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 15*xp^4*zp^2 + 
      6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
     Log[zp])/(2*xp^(3/2)*zp^(5/2)) - 
   (16*(1 + xp + zp + 3*xp*zp)*Log[xp]*Log[zp])/zp, 
 "Subscript[C^(1,1),{1,qq}]" -> Cf*lqf^2*(delta1mxp*delta1mzp*(36 - (16*Pi^2)/3) + 
     8*(1 + xp)*(1 + zp) + 48*delta1mzp*Dxp[0] - 16*(1 + zp)*Dxp[0] + 
     32*delta1mzp*Dxp[1] + 48*delta1mxp*Dzp[0] - 16*(1 + xp)*Dzp[0] + 
     32*Dxp[0]*Dzp[0] + 32*delta1mxp*Dzp[1] + 
     delta1mzp*(-16*(2 + xp) - 16*(1 + xp)*Log[1 - xp] + 
       (4*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-16*(2 + zp) - 16*(1 + zp)*Log[1 - zp] + 
       (4*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   Cf*lqf*(16*(1 + 2*xp + 2*zp + xp*zp) + delta1mzp*(-128 - (32*Pi^2)/3)*
      Dxp[0] + 48*delta1mzp*Dxp[1] - 48*(1 + zp)*Dxp[1] + 
     48*delta1mzp*Dxp[2] + delta1mxp*(-128 - (32*Pi^2)/3)*Dzp[0] + 
     48*Dxp[0]*Dzp[0] + 96*Dxp[1]*Dzp[0] + 48*delta1mxp*Dzp[1] - 
     48*(1 + xp)*Dzp[1] + 96*Dxp[0]*Dzp[1] + 48*delta1mxp*Dzp[2] + 
     16*(3 + xp + zp + 3*xp*zp)*Log[1 - xp] - 
     (16*(xp + xp^2 + zp - xp*zp + 2*xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-24*(1 + xp) - 48*(1 + xp)*Log[1 - xp] + 
       (8*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 16*(3 + xp + zp + 3*xp*zp)*
      Log[1 - zp] - 16*(1 + xp*zp)*Log[zp] + 
     Dxp[0]*(-24*(1 + zp) - 48*(1 + zp)*Log[1 - zp] + 8*(1 + zp)*Log[zp]) + 
     delta1mzp*((20*Pi^2*(1 + xp))/3 + 8*(5 + 11*xp) - 
       24*(1 + xp)*Log[1 - xp] - 24*(1 + xp)*Log[1 - xp]^2 + 
       (24*(2 + xp)*Log[xp])/(-1 + xp) + (48*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (16*xp^2*Log[xp]^2)/(-1 + xp) - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((16*Pi^2*(1 + zp))/3 + 
       8*(5 + 11*zp) - 24*(1 + zp)*Log[1 - zp] - 24*(1 + zp)*Log[1 - zp]^2 - 
       (8*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (8*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (16*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*
      (-186 - 8*Pi^2 + 160*Zeta[3])) + 
   Cf*((-8*Pi^2*(-4 - 2*xp^2 + zp + xp*zp - 8*xp^2*zp - zp^2 + 4*xp*zp^2 + 
        3*xp^2*zp^2 + zp^3 - 3*xp*zp^3 + 4*xp^2*zp^3))/
      (3*(-1 + xp)*(-1 + zp)*zp) - 
     (8*(-xp^2 - xp^3 + xp^4 + xp^5 - 34*xp*zp - 9*xp^2*zp + 52*xp^3*zp + 
        15*xp^4*zp - 20*xp^5*zp + 36*zp^2 + 81*xp*zp^2 + 100*xp^2*zp^2 - 
        295*xp^3*zp^2 + 82*xp^4*zp^2 + 52*xp^5*zp^2 - 73*zp^3 - 194*xp*zp^3 + 
        21*xp^2*zp^3 + 384*xp^3*zp^3 - 194*xp^4*zp^3 + 36*zp^4 + 
        278*xp*zp^4 - 344*xp^2*zp^4 - 46*xp^3*zp^4 - 128*xp*zp^5 + 
        200*xp^2*zp^5))/((xp - zp)*zp*(-1 + xp + zp)*(1 + 2*xp + xp^2 - 
        4*xp*zp)) + delta1mzp*(-128 - (32*Pi^2)/3)*Dxp[1] - 
     24*(1 + zp)*Dxp[2] + 16*delta1mzp*Dxp[3] + (-128 - (32*Pi^2)/3)*Dxp[0]*
      Dzp[0] + 48*Dxp[2]*Dzp[0] + delta1mxp*(-128 - (32*Pi^2)/3)*Dzp[1] + 
     96*Dxp[1]*Dzp[1] - 24*(1 + xp)*Dzp[2] + 48*Dxp[0]*Dzp[2] + 
     16*delta1mxp*Dzp[3] - (8*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) - 8*(-1 + xp)*(-3 + zp)*Log[1 - xp] + 
     8*(3 + xp + zp + 3*xp*zp)*Log[1 - xp]^2 + 
     ((-16*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (8*(3*xp^2 + 8*xp^3 + 5*xp^4 - 6*xp^5 - 15*xp^6 - 12*xp^7 + 3*xp^8 + 
          10*xp^9 + 4*xp^10 - 6*xp*zp - 6*xp^2*zp - 38*xp^3*zp - 54*xp^4*zp - 
          76*xp^5*zp + 96*xp^6*zp + 170*xp^7*zp - 30*xp^8*zp - 50*xp^9*zp - 
          6*xp^10*zp + 3*zp^2 - 10*xp*zp^2 + 13*xp^2*zp^2 - 34*xp^3*zp^2 + 
          334*xp^4*zp^2 + 604*xp^5*zp^2 - 335*xp^6*zp^2 - 702*xp^7*zp^2 + 
          209*xp^8*zp^2 + 54*xp^9*zp^2 + 8*xp^10*zp^2 + 9*zp^3 + 64*xp*zp^3 + 
          282*xp^2*zp^3 + 170*xp^3*zp^3 - 837*xp^4*zp^3 - 2072*xp^5*zp^3 + 
          1288*xp^6*zp^3 + 790*xp^7*zp^3 - 238*xp^8*zp^3 - 48*xp^9*zp^3 - 
          47*zp^4 - 256*xp*zp^4 - 878*xp^2*zp^4 - 938*xp^3*zp^4 + 
          2471*xp^4*zp^4 + 2280*xp^5*zp^4 - 1520*xp^6*zp^4 - 486*xp^7*zp^4 + 
          142*xp^8*zp^4 + 58*zp^5 + 540*xp*zp^5 + 1548*xp^2*zp^5 + 
          1404*xp^3*zp^5 - 3302*xp^4*zp^5 - 1284*xp^5*zp^5 + 944*xp^6*zp^5 + 
          108*xp^7*zp^5 - 23*zp^6 - 504*xp*zp^6 - 1964*xp^2*zp^6 - 
          508*xp^3*zp^6 + 1893*xp^4*zp^6 + 524*xp^5*zp^6 - 314*xp^6*zp^6 + 
          168*xp*zp^7 + 1424*xp^2*zp^7 - 184*xp^3*zp^7 - 544*xp^4*zp^7 - 
          96*xp^5*zp^7 - 400*xp^2*zp^8 + 64*xp^3*zp^8 + 128*xp^4*zp^8))/
        ((-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)^2*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] + 
     (8*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (8*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (16*(1 + xp^2 + zp - 2*xp*zp - 2*zp^2 + 2*xp*zp^2 - 2*xp^2*zp^2 + 
        2*zp^3 - 2*xp*zp^3 + 3*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*(-1 + zp)*zp) + 
     ((8*(-2 + 2*xp + 4*xp^3 + 12*zp - 2*xp*zp + 2*xp^2*zp - 8*xp^3*zp - 
          12*zp^2 + 2*xp*zp^2 - 2*xp^2*zp^2 + 8*xp^3*zp^2 + 7*zp^3 - 
          xp*zp^3 + xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*
         zp) - (8*(-1 + 2*zp)*(3 + 14*xp + 29*xp^2 + 36*xp^3 + 29*xp^4 + 
          14*xp^5 + 3*xp^6 - 4*zp - 48*xp*zp - 128*xp^2*zp - 168*xp^3*zp - 
          128*xp^4*zp - 48*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 60*xp*zp^2 + 
          272*xp^2*zp^2 + 360*xp^3*zp^2 + 272*xp^4*zp^2 + 60*xp^5*zp^2 + 
          4*xp^6*zp^2 - 40*xp*zp^3 - 288*xp^2*zp^3 - 480*xp^3*zp^3 - 
          288*xp^4*zp^3 - 40*xp^5*zp^3 + 144*xp^2*zp^4 + 360*xp^3*zp^4 + 
          144*xp^4*zp^4 - 144*xp^3*zp^5))/((-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
     Dzp[1]*(-48*(1 + xp)*Log[1 - xp] + (8*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) - 
     (32*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp])/zp - 
     (8*(3 - 11*xp + 12*xp^2 - 4*xp^3 - 13*zp + 31*xp*zp - 20*xp^2*zp + 
        4*xp^3*zp + 14*zp^2 - 20*xp*zp^2 + 8*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*
       Log[1 - zp])/(-1 + xp + zp)^2 + 16*(3 + xp + zp + 3*xp*zp)*Log[1 - xp]*
      Log[1 - zp] - (16*(-1 + xp + xp^2 - xp*zp + 2*xp^2*zp)*Log[xp]*
       Log[1 - zp])/(-1 + xp) + 8*(3 + xp + zp + 3*xp*zp)*Log[1 - zp]^2 + 
     ((16*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (8*(-2*xp^2 - 10*xp^3 - 22*xp^4 - 28*xp^5 - 22*xp^6 - 10*xp^7 - 
          2*xp^8 + 4*xp*zp - 3*xp^2*zp + 8*xp^3*zp + 91*xp^4*zp + 
          148*xp^5*zp + 75*xp^6*zp - 16*xp^7*zp - 19*xp^8*zp - 2*zp^2 + 
          38*xp*zp^2 + 76*xp^2*zp^2 + 120*xp^3*zp^2 - 162*xp^4*zp^2 - 
          410*xp^5*zp^2 + 24*xp^6*zp^2 + 204*xp^7*zp^2 + 16*xp^8*zp^2 - 
          24*zp^3 - 84*xp*zp^3 - 421*xp^2*zp^3 - 176*xp^3*zp^3 + 
          183*xp^4*zp^3 + 836*xp^5*zp^3 - 687*xp^6*zp^3 - 112*xp^7*zp^3 + 
          5*xp^8*zp^3 + 22*zp^4 + 226*xp*zp^4 + 372*xp^2*zp^4 + 
          674*xp^3*zp^4 - 1378*xp^4*zp^4 + 190*xp^5*zp^4 + 440*xp^6*zp^4 - 
          66*xp^7*zp^4 + zp^5 - 142*xp*zp^5 - 467*xp^2*zp^5 + 20*xp^3*zp^5 + 
          1067*xp^4*zp^5 - 550*xp^5*zp^5 + 167*xp^6*zp^5 - 24*xp*zp^6 + 
          416*xp^2*zp^6 - 608*xp^3*zp^6 + 96*xp^4*zp^6 - 168*xp^5*zp^6 - 
          16*xp^2*zp^7 + 32*xp^3*zp^7 + 80*xp^4*zp^7))/((-1 + xp)*(xp - zp)^2*
         (-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[zp] - 
     (8*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + (8*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     (16*(-xp - zp + xp*zp + xp*zp^2)*Log[1 - xp]*Log[zp])/(-1 + zp) - 
     (8*(6 + 2*xp + 2*xp^2 - 2*xp^3 - 3*zp + 3*xp*zp + 18*xp^3*zp + 2*zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2 - 18*xp^3*zp^2 - zp^3 + xp*zp^3 + 
        6*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
     (16*(xp + zp - xp*zp + xp*zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
     (8*(2 + 2*xp^2 + 3*zp - 2*xp*zp + 3*xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 - 
        5*zp^3 + xp^2*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
     Dxp[1]*(-48*(1 + zp)*Log[1 - zp] + 8*(1 + zp)*Log[zp]) + 
     (32*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp^3*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*zp) - (32*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
        2*xp^3*zp^2)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
     (32*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) - (32*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-3 - 14*xp - 29*xp^2 - 
        36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 48*xp*zp + 
        128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 4*xp^6*zp - 
        4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 272*xp^4*zp^2 - 
        60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 288*xp^2*zp^3 + 
        480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 144*xp^2*zp^4 - 
        360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (32*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (32*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (32*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (32*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp])/zp - 
     (16*(1 + xp^2 + zp - xp*zp + 2*xp^2*zp - zp^2 - xp^2*zp^2 + 2*zp^3 - 
        xp*zp^3 + xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*(-1 + zp)*zp) + 
     Dzp[0]*((20*Pi^2*(1 + xp))/3 + 16*(1 + 7*xp) - 
       24*(1 + xp)*Log[1 - xp]^2 - (24*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
       (48*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (16*xp^2*Log[xp]^2)/(-1 + xp) - 8*(1 + xp)*PolyLog[2, xp]) + 
     ((-16*(2 - 3*xp - 3*zp + 6*xp*zp - 3*xp^2*zp + 3*zp^2 - 5*xp*zp^2 + 
          5*xp^2*zp^2))/((-1 + xp)*(-1 + zp)) + 
       (16*(-1 + 2*zp)*(3 + 14*xp + 29*xp^2 + 36*xp^3 + 29*xp^4 + 14*xp^5 + 
          3*xp^6 - 4*zp - 48*xp*zp - 128*xp^2*zp - 168*xp^3*zp - 
          128*xp^4*zp - 48*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 60*xp*zp^2 + 
          272*xp^2*zp^2 + 360*xp^3*zp^2 + 272*xp^4*zp^2 + 60*xp^5*zp^2 + 
          4*xp^6*zp^2 - 40*xp*zp^3 - 288*xp^2*zp^3 - 480*xp^3*zp^3 - 
          288*xp^4*zp^3 - 40*xp^5*zp^3 + 144*xp^2*zp^4 + 360*xp^3*zp^4 + 
          144*xp^4*zp^4 - 144*xp^3*zp^5))/((-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*PolyLog[2, 1 - zp] + 
     Dxp[0]*((16*Pi^2*(1 + zp))/3 + 16*(1 + 7*zp) - 
       24*(1 + zp)*Log[1 - zp]^2 - (8*(-4 + 5*zp + 2*zp^2)*Log[zp])/
        (-1 + zp) - (8*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (16*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + 
     (16*(1 - 2*xp - 2*zp + 4*xp*zp - 2*xp^2*zp + 3*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*PolyLog[2, (xp - zp)/xp])/((-1 + xp)*(-1 + zp)) - 
     (32*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp^3*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*zp) - (32*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
       PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) + 
     (16*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*(-1 + zp)) - 
     (16*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*(-1 + zp)) - (32*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (-3 - 14*xp - 29*xp^2 - 36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 
        48*xp*zp + 128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 
        4*xp^6*zp - 4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 
        272*xp^4*zp^2 - 60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 
        288*xp^2*zp^3 + 480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 
        144*xp^2*zp^4 - 360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (32*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-3 - 14*xp - 29*xp^2 - 
        36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 48*xp*zp + 
        128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 4*xp^6*zp - 
        4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 272*xp^4*zp^2 - 
        60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 288*xp^2*zp^3 + 
        480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 144*xp^2*zp^4 - 
        360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (32*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (32*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
     delta1mxp*delta1mzp*(511/2 + (58*Pi^2)/3 - (28*Pi^4)/45 - 120*Zeta[3]) + 
     64*delta1mzp*Dxp[0]*Zeta[3] + 64*delta1mxp*Dzp[0]*Zeta[3] + 
     delta1mzp*(4*(-29 + 31*xp) - (4*Pi^2*(-1 - 7*xp + 5*xp^2))/
        (3*(-1 + xp)) + 4*(4 + 27*xp)*Log[1 - xp] + 
       (8*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/(3*(-1 + xp)) - 
       8*(1 + xp)*Log[1 - xp]^3 - (16*Pi^2*(1 + 2*xp^2)*Log[xp])/
        (3*(-1 + xp)) - (4*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 
       8*(-1 + xp)*Log[1 - xp]*Log[xp] + (8*(3 + 2*xp^2)*Log[1 - xp]^2*
         Log[xp])/(-1 + xp) + (2*(-7 - 14*xp + 12*xp^2)*Log[xp]^2)/
        (-1 + xp) - (36*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       (10*(1 + xp)*Log[xp]^3)/3 + (24*(-1 - xp + xp^2)*PolyLog[2, xp])/
        (-1 + xp) - (16*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
       (16*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
       (16*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
       (56*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (8*(3 + 11*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*(-4*(-1 + zp) - (8*Pi^2*(-1 + zp))/3 + 
       (16*Pi^2*(1 + zp)*Log[1 - zp])/3 + 4*(5 + 28*zp)*Log[1 - zp] - 
       8*(1 + zp)*Log[1 - zp]^3 + (8*Pi^2*(3 + 4*zp^2)*Log[zp])/
        (3*(-1 + zp)) + (4*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
       (24*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
       (8*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
       (2*(-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
       (28*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
       (10*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
       (24*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (16*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
       (16*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
       (32*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (32*(3 + 2*zp^2)*Zeta[3])/
        (-1 + zp))), "Subscript[C^(1,1),{1,q OverBar[q]}]" -> 
  Cf*lqf*(delta1mzp*(-32*(-1 + xp) - (8*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       16*(1 + xp)*Log[xp] + (8*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (32*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (32*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-32*(-1 + zp) - (8*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       16*(1 + zp)*Log[zp] + (8*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Cf*((8*(-8 + 7*xp + 16*zp - 14*xp*zp - 20*zp^2 + 19*xp*zp^2))/zp - 
     (8*Pi^2*(1 + xp + xp^2 + xp^3 - 5*zp - 3*xp*zp - 4*xp^2*zp - 2*xp^3*zp + 
        2*zp^2 + 2*xp*zp^2 - xp^2*zp^2 + 3*xp^3*zp^2 - 9*zp^3 + xp*zp^3 + 
        4*xp^2*zp^3 - 6*xp^3*zp^3 + 7*zp^4 - xp*zp^4 + 8*xp^3*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     64*Sqrt[xp]*zp^(3/2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     ((-16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (8*(-5 + 2*xp^2 + 8*zp - 4*xp^2*zp - 9*zp^2 + 8*xp^2*zp^2))/
        ((-1 + xp)*zp))*Log[xp] - 64*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 64*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
     (16*(-1 - xp^2 + 2*zp + xp^2*zp + 2*xp*zp^2 + zp^3 - 2*xp*zp^3 + 
        2*xp^2*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) - 
     (8*(1 + xp + xp^2 + xp^3 - 2*zp - 4*xp*zp - 2*xp^3*zp + 3*zp^2 - 
        xp*zp^2 - xp^2*zp^2 - xp^3*zp^2 - 2*zp^3 + 4*xp*zp^3 + 2*xp^3*zp^3 - 
        4*zp^4 + 4*xp^3*zp^4)*Log[xp]^2)/((-1 + xp)*(1 + xp)*(-1 + zp)*zp*
       (1 + zp)) - (64*(-xp + zp + 2*xp*zp + xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + ((16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (-1 + xp) + (16*(1 - 4*xp + 2*xp^2 - 3*zp + 6*xp*zp - 3*xp^2*zp + 
          3*zp^2 - 4*xp*zp^2 + 2*xp^2*zp^2))/((-1 + xp)*(-1 + zp)))*Log[zp] + 
     64*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 
     64*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     (16*(1 + 2*xp + xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + 2*zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + 
     (16*(1 + 3*zp^2 - 3*xp*zp^2 + 3*xp^2*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) - (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      ((-1 + xp)*(1 + zp)) + (64*zp^2*(-1 + xp^3*zp)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (64*zp^2*(-1 + xp^3*zp)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (64*(xp^3 - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (64*(xp^3 - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (32*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (32*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (32*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) - (64*(-xp + zp + 2*xp*zp + xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(-32*(-1 + xp) - (8*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       16*(1 + xp)*Log[xp] + (8*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (32*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (32*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     (16*(-1 - xp^2 + 2*zp + xp^2*zp + 2*xp*zp^2 + zp^3 - 2*xp*zp^3 + 
        2*xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) - 
     (32*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(-32*(-1 + zp) - (8*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       16*(1 + zp)*Log[zp] + (8*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) - 
     (64*zp^2*(-1 + xp^3*zp)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (64*(xp^3 - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (32*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (32*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*(-60*(-1 + xp) + (4*Pi^2*(1 + xp))/3 - 
       32*(-1 + xp)*Log[1 - xp] - (8*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) + 4*(3 + 19*xp)*Log[xp] + (16*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) - 16*xp*Log[xp]^2 - (4*(1 + xp^2)*Log[xp]^3)/(1 + xp) - 
       16*(1 + xp)*Log[xp]*Log[1 + xp] - (32*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) + (32*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) - 16*(1 + xp)*PolyLog[2, -xp] - 
       (32*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) + 
       (32*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) - 
       16*(1 + xp)*PolyLog[2, xp] - (32*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) - (16*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) + 
       (32*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) - 
       (32*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) + 
       (16*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(4*(-1 + zp) - (4*Pi^2*(1 + zp))/3 - 
       32*(-1 + zp)*Log[1 - zp] - (8*Pi^2*(1 + zp^2)*Log[1 - zp])/
        (3*(1 + zp)) - 4*(-7 + zp)*Log[zp] + 16*(1 + zp)*Log[1 - zp]*
        Log[zp] + 16*(1 + zp)*Log[zp]^2 + (20*(1 + zp^2)*Log[zp]^3)/
        (3*(1 + zp)) - (8*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) - 
       16*(1 + zp)*Log[zp]*Log[1 + zp] - (32*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) - (24*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) + (16*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       16*(1 + zp)*PolyLog[2, 1 - zp] - 16*(1 + zp)*PolyLog[2, -zp] - 
       (32*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
       (32*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
       (32*(1 + zp^2)*Zeta[3])/(1 + zp))), 
 "Subscript[C^(1,1),{2,qq}]" -> Cf*lqf^2*(delta1mxp*delta1mzp*(36 - (16*Pi^2)/3) + 
     8*(1 + xp)*(1 + zp) + 48*delta1mzp*Dxp[0] - 16*(1 + zp)*Dxp[0] + 
     32*delta1mzp*Dxp[1] + 48*delta1mxp*Dzp[0] - 16*(1 + xp)*Dzp[0] + 
     32*Dxp[0]*Dzp[0] + 32*delta1mxp*Dzp[1] + 
     delta1mzp*(-16*(2 + xp) - 16*(1 + xp)*Log[1 - xp] + 
       (4*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-16*(2 + zp) - 16*(1 + zp)*Log[1 - zp] + 
       (4*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   Cf*lqf*(16*(1 + 4*xp + 4*zp + 3*xp*zp) + delta1mzp*(-128 - (32*Pi^2)/3)*
      Dxp[0] + 48*delta1mzp*Dxp[1] - 48*(1 + zp)*Dxp[1] + 
     48*delta1mzp*Dxp[2] + delta1mxp*(-128 - (32*Pi^2)/3)*Dzp[0] + 
     48*Dxp[0]*Dzp[0] + 96*Dxp[1]*Dzp[0] + 48*delta1mxp*Dzp[1] - 
     48*(1 + xp)*Dzp[1] + 96*Dxp[0]*Dzp[1] + 48*delta1mxp*Dzp[2] + 
     16*(3 + xp + zp + 7*xp*zp)*Log[1 - xp] - 
     (16*(xp + xp^2 + zp - 3*xp*zp + 4*xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-24*(1 + xp) - 48*(1 + xp)*Log[1 - xp] + 
       (8*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 16*(3 + xp + zp + 7*xp*zp)*
      Log[1 - zp] - 16*(1 + 3*xp*zp)*Log[zp] + 
     Dxp[0]*(-24*(1 + zp) - 48*(1 + zp)*Log[1 - zp] + 8*(1 + zp)*Log[zp]) + 
     delta1mzp*((20*Pi^2*(1 + xp))/3 + 8*(5 + 11*xp) - 
       24*(1 + xp)*Log[1 - xp] - 24*(1 + xp)*Log[1 - xp]^2 + 
       (24*(2 + xp)*Log[xp])/(-1 + xp) + (48*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (16*xp^2*Log[xp]^2)/(-1 + xp) - 
       8*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((16*Pi^2*(1 + zp))/3 + 
       8*(5 + 11*zp) - 24*(1 + zp)*Log[1 - zp] - 24*(1 + zp)*Log[1 - zp]^2 - 
       (8*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (8*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (16*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*
      (-186 - 8*Pi^2 + 160*Zeta[3])) + 
   Cf*((-8*Pi^2*(-4 - 4*xp + 2*xp^2 + zp + 21*xp*zp - 28*xp^2*zp - zp^2 - 
        2*xp*zp^2 + 9*xp^2*zp^2 + zp^3 - 9*xp*zp^3 + 10*xp^2*zp^3))/
      (3*(-1 + xp)*(-1 + zp)*zp) - 
     (8*(-xp^2 - xp^3 + xp^4 + xp^5 - 70*xp*zp - 13*xp^2*zp + 136*xp^3*zp + 
        19*xp^4*zp - 68*xp^5*zp + 72*zp^2 + 181*xp*zp^2 + 196*xp^2*zp^2 - 
        851*xp^3*zp^2 + 278*xp^4*zp^2 + 164*xp^5*zp^2 - 173*zp^3 - 
        434*xp*zp^3 + 109*xp^2*zp^3 + 1232*xp^3*zp^3 - 614*xp^4*zp^3 + 
        100*zp^4 + 770*xp*zp^4 - 1104*xp^2*zp^4 - 146*xp^3*zp^4 - 
        416*xp*zp^5 + 632*xp^2*zp^5))/((xp - zp)*zp*(-1 + xp + zp)*
       (1 + 2*xp + xp^2 - 4*xp*zp)) + delta1mzp*(-128 - (32*Pi^2)/3)*Dxp[1] - 
     24*(1 + zp)*Dxp[2] + 16*delta1mzp*Dxp[3] + (-128 - (32*Pi^2)/3)*Dxp[0]*
      Dzp[0] + 48*Dxp[2]*Dzp[0] + delta1mxp*(-128 - (32*Pi^2)/3)*Dzp[1] + 
     96*Dxp[1]*Dzp[1] - 24*(1 + xp)*Dzp[2] + 48*Dxp[0]*Dzp[2] + 
     16*delta1mxp*Dzp[3] - (8*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) - 8*(3 - 7*xp - 5*zp + xp*zp)*Log[1 - xp] + 
     8*(3 + xp + zp + 7*xp*zp)*Log[1 - xp]^2 + 
     ((-16*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (8*(3*xp^2 + 4*xp^3 + xp^4 + 6*xp^5 - 3*xp^6 - 24*xp^7 - 9*xp^8 + 
          14*xp^9 + 8*xp^10 - 6*xp*zp + 16*xp^2*zp + 18*xp^3*zp - 
          78*xp^4*zp - 244*xp^5*zp + 68*xp^6*zp + 338*xp^7*zp + 10*xp^8*zp - 
          106*xp^9*zp - 16*xp^10*zp + 3*zp^2 - 42*xp*zp^2 - 141*xp^2*zp^2 - 
          366*xp^3*zp^2 + 786*xp^4*zp^2 + 1180*xp^5*zp^2 - 139*xp^6*zp^2 - 
          1770*xp^7*zp^2 + 469*xp^8*zp^2 + 142*xp^9*zp^2 + 22*xp^10*zp^2 + 
          23*zp^3 + 208*xp*zp^3 + 1024*xp^2*zp^3 + 614*xp^3*zp^3 - 
          1615*xp^4*zp^3 - 4576*xp^5*zp^3 + 2274*xp^6*zp^3 + 2274*xp^7*zp^3 - 
          690*xp^8*zp^3 - 128*xp^9*zp^3 - 93*zp^4 - 696*xp*zp^4 - 
          2340*xp^2*zp^4 - 1850*xp^3*zp^4 + 4477*xp^4*zp^4 + 6064*xp^5*zp^4 - 
          3874*xp^6*zp^4 - 1318*xp^7*zp^4 + 398*xp^8*zp^4 + 108*zp^5 + 
          1332*xp*zp^5 + 3214*xp^2*zp^5 + 2980*xp^3*zp^5 - 6944*xp^4*zp^5 - 
          3644*xp^5*zp^5 + 2678*xp^6*zp^5 + 292*xp^7*zp^5 - 41*zp^6 - 
          1176*xp*zp^6 - 3646*xp^2*zp^6 - 1148*xp^3*zp^6 + 4543*xp^4*zp^6 + 
          1452*xp^5*zp^6 - 880*xp^6*zp^6 + 376*xp*zp^7 + 2640*xp^2*zp^7 - 
          472*xp^3*zp^7 - 1504*xp^4*zp^7 - 272*xp^5*zp^7 - 752*xp^2*zp^8 + 
          192*xp^3*zp^8 + 352*xp^4*zp^8))/((-1 + xp)*(xp - zp)^2*zp*
         (-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] + 
     (8*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
     (8*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (16*(1 + xp^2 + zp - 6*xp*zp + 4*xp^2*zp - 2*zp^2 + 6*xp*zp^2 - 
        6*xp^2*zp^2 + 2*zp^3 - 6*xp*zp^3 + 7*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*(-1 + zp)*zp) + 
     ((8*(-2 - 2*xp + 8*xp^3 + 12*zp + 10*xp*zp + 2*xp^2*zp - 20*xp^3*zp - 
          12*zp^2 - 14*xp*zp^2 - 2*xp^2*zp^2 + 24*xp^3*zp^2 + 7*zp^3 - 
          xp*zp^3 + xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*
         zp) - (8*(-3 - 18*xp - 49*xp^2 - 76*xp^3 - 69*xp^4 - 34*xp^5 - 
          7*xp^6 + 10*zp + 100*xp*zp + 330*xp^2*zp + 544*xp^3*zp + 
          474*xp^4*zp + 196*xp^5*zp + 26*xp^6*zp - 12*zp^2 - 228*xp*zp^2 - 
          984*xp^2*zp^2 - 1736*xp^3*zp^2 - 1440*xp^4*zp^2 - 436*xp^5*zp^2 - 
          36*xp^6*zp^2 + 8*zp^3 + 256*xp*zp^3 + 1616*xp^2*zp^3 + 
          3248*xp^3*zp^3 + 2400*xp^4*zp^3 + 480*xp^5*zp^3 + 24*xp^6*zp^3 - 
          128*xp*zp^4 - 1440*xp^2*zp^4 - 3784*xp^3*zp^4 - 2160*xp^4*zp^4 - 
          240*xp^5*zp^4 + 576*xp^2*zp^5 + 2592*xp^3*zp^5 + 864*xp^4*zp^5 - 
          864*xp^3*zp^6))/((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
      Log[xp]^2 + Dzp[1]*(-48*(1 + xp)*Log[1 - xp] + (8*(3 + 5*xp^2)*Log[xp])/
        (-1 + xp)) - (32*(-1 - 5*xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 + xp])/
      zp - (8*(3 - 15*xp + 20*xp^2 - 8*xp^3 - 17*zp + 55*xp*zp - 48*xp^2*zp + 
        12*xp^3*zp + 22*zp^2 - 48*xp*zp^2 + 24*xp^2*zp^2 - 8*zp^3 + 
        12*xp*zp^3)*Log[1 - zp])/(-1 + xp + zp)^2 + 
     16*(3 + xp + zp + 7*xp*zp)*Log[1 - xp]*Log[1 - zp] - 
     (16*(-1 + xp + xp^2 - 3*xp*zp + 4*xp^2*zp)*Log[xp]*Log[1 - zp])/
      (-1 + xp) + 8*(3 + xp + zp + 7*xp*zp)*Log[1 - zp]^2 + 
     ((16*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (8*(-2*xp^2 - 6*xp^3 - 10*xp^4 - 20*xp^5 - 30*xp^6 - 22*xp^7 - 
          6*xp^8 + 4*xp*zp - 29*xp^2*zp - 36*xp^3*zp + 109*xp^4*zp + 
          236*xp^5*zp + 117*xp^6*zp - 60*xp^7*zp - 53*xp^8*zp - 2*zp^2 + 
          78*xp*zp^2 + 152*xp^2*zp^2 + 296*xp^3*zp^2 - 494*xp^4*zp^2 - 
          930*xp^5*zp^2 + 188*xp^6*zp^2 + 572*xp^7*zp^2 + 44*xp^8*zp^2 - 
          42*zp^3 - 164*xp*zp^3 - 901*xp^2*zp^3 - 100*xp^3*zp^3 + 
          887*xp^4*zp^3 + 2044*xp^5*zp^3 - 1927*xp^6*zp^3 - 292*xp^7*zp^3 + 
          15*xp^8*zp^3 + 54*zp^4 + 514*xp*zp^4 + 1016*xp^2*zp^4 + 
          990*xp^3*zp^4 - 3594*xp^4*zp^4 + 550*xp^5*zp^4 + 1148*xp^6*zp^4 - 
          198*xp^7*zp^4 - 13*zp^5 - 566*xp*zp^5 - 1193*xp^2*zp^5 - 
          28*xp^3*zp^5 + 2753*xp^4*zp^5 - 1358*xp^5*zp^5 + 501*xp^6*zp^5 + 
          152*xp*zp^6 + 1216*xp^2*zp^6 - 1216*xp^3*zp^6 + 64*xp^4*zp^6 - 
          504*xp^5*zp^6 - 304*xp^2*zp^7 + 160*xp^3*zp^7 + 240*xp^4*zp^7))/
        ((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*
      Log[zp] - (8*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
     (8*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - (16*(-xp - zp + 3*xp*zp + 3*xp*zp^2)*
       Log[1 - xp]*Log[zp])/(-1 + zp) - 
     (8*(6 + 10*xp + 2*xp^2 - 10*xp^3 - 3*zp - 29*xp*zp + 50*xp^3*zp + 
        2*zp^2 + 34*xp*zp^2 + 2*xp^2*zp^2 - 54*xp^3*zp^2 - zp^3 - 
        11*xp*zp^3 + 18*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*zp) + (16*(xp + zp - 3*xp*zp + 3*xp*zp^2)*Log[1 - zp]*
       Log[zp])/(-1 + zp) - (8*(2 + 2*xp^2 + 3*zp - 10*xp*zp + 11*xp^2*zp - 
        2*zp^2 + 4*xp*zp^2 - 6*xp^2*zp^2 - 5*zp^3 + xp^2*zp^3)*Log[zp]^2)/
      ((-1 + xp)*(-1 + zp)*zp) + Dxp[1]*(-48*(1 + zp)*Log[1 - zp] + 
       8*(1 + zp)*Log[zp]) + (32*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 
        6*xp^3*zp^2)*Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
     (32*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 6*xp^3*zp^2)*Log[zp]*
       Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
     (32*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) - (32*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
        69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
        544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
        228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
        436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 
        1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 
        24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 
        2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 
        864*xp^4*zp^5 + 864*xp^3*zp^6)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (32*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (32*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (32*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (32*(-1 - 5*xp + 2*zp + 6*xp*zp)*PolyLog[2, -xp])/zp - 
     (16*(1 + xp^2 + zp - 5*xp*zp + 6*xp^2*zp - zp^2 + 2*xp*zp^2 - 
        3*xp^2*zp^2 + 2*zp^3 - 3*xp*zp^3 + 3*xp^2*zp^3)*PolyLog[2, xp])/
      ((-1 + xp)*(-1 + zp)*zp) + Dzp[0]*((20*Pi^2*(1 + xp))/3 + 
       16*(1 + 7*xp) - 24*(1 + xp)*Log[1 - xp]^2 - 
       (24*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
       (48*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (16*xp^2*Log[xp]^2)/(-1 + xp) - 8*(1 + xp)*PolyLog[2, xp]) + 
     ((-16*(2 - 3*xp - 3*zp + 12*xp*zp - 9*xp^2*zp + 3*zp^2 - 15*xp*zp^2 + 
          15*xp^2*zp^2))/((-1 + xp)*(-1 + zp)) + 
       (16*(-3 - 18*xp - 49*xp^2 - 76*xp^3 - 69*xp^4 - 34*xp^5 - 7*xp^6 + 
          10*zp + 100*xp*zp + 330*xp^2*zp + 544*xp^3*zp + 474*xp^4*zp + 
          196*xp^5*zp + 26*xp^6*zp - 12*zp^2 - 228*xp*zp^2 - 984*xp^2*zp^2 - 
          1736*xp^3*zp^2 - 1440*xp^4*zp^2 - 436*xp^5*zp^2 - 36*xp^6*zp^2 + 
          8*zp^3 + 256*xp*zp^3 + 1616*xp^2*zp^3 + 3248*xp^3*zp^3 + 
          2400*xp^4*zp^3 + 480*xp^5*zp^3 + 24*xp^6*zp^3 - 128*xp*zp^4 - 
          1440*xp^2*zp^4 - 3784*xp^3*zp^4 - 2160*xp^4*zp^4 - 240*xp^5*zp^4 + 
          576*xp^2*zp^5 + 2592*xp^3*zp^5 + 864*xp^4*zp^5 - 864*xp^3*zp^6))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
      PolyLog[2, 1 - zp] + Dxp[0]*((16*Pi^2*(1 + zp))/3 + 16*(1 + 7*zp) - 
       24*(1 + zp)*Log[1 - zp]^2 - (8*(-4 + 5*zp + 2*zp^2)*Log[zp])/
        (-1 + zp) - (8*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (16*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 
       8*(1 + zp)*PolyLog[2, 1 - zp]) + 
     (16*(1 - 2*xp - 2*zp + 8*xp*zp - 6*xp^2*zp + 3*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, (xp - zp)/xp])/((-1 + xp)*(-1 + zp)) - 
     (32*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 6*xp^3*zp^2)*
       PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*zp) - 
     (32*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*zp) + (16*(1 - 2*xp + xp^2 - 2*zp + 8*xp*zp - 
        6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*(-1 + zp)) - 
     (16*(1 - 2*xp + xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*(-1 + zp)) - (32*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (3 + 18*xp + 49*xp^2 + 76*xp^3 + 69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 
        100*xp*zp - 330*xp^2*zp - 544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 
        26*xp^6*zp + 12*zp^2 + 228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 
        1440*xp^4*zp^2 + 436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 
        256*xp*zp^3 - 1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 
        480*xp^5*zp^3 - 24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 
        3784*xp^3*zp^4 + 2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 
        2592*xp^3*zp^5 - 864*xp^4*zp^5 + 864*xp^3*zp^6)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (32*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
        69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
        544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
        228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
        436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 
        1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 
        24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 
        2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 
        864*xp^4*zp^5 + 864*xp^3*zp^6)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (32*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) + 
     (32*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) + delta1mxp*delta1mzp*
      (511/2 + (58*Pi^2)/3 - (28*Pi^4)/45 - 120*Zeta[3]) + 
     64*delta1mzp*Dxp[0]*Zeta[3] + 64*delta1mxp*Dzp[0]*Zeta[3] + 
     delta1mzp*(4*(-29 + 31*xp) - (4*Pi^2*(-1 - 7*xp + 5*xp^2))/
        (3*(-1 + xp)) + 4*(4 + 27*xp)*Log[1 - xp] + 
       (8*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/(3*(-1 + xp)) - 
       8*(1 + xp)*Log[1 - xp]^3 - (16*Pi^2*(1 + 2*xp^2)*Log[xp])/
        (3*(-1 + xp)) - (4*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 
       8*(-1 + xp)*Log[1 - xp]*Log[xp] + (8*(3 + 2*xp^2)*Log[1 - xp]^2*
         Log[xp])/(-1 + xp) + (2*(-7 - 14*xp + 12*xp^2)*Log[xp]^2)/
        (-1 + xp) - (36*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       (10*(1 + xp)*Log[xp]^3)/3 + (24*(-1 - xp + xp^2)*PolyLog[2, xp])/
        (-1 + xp) - (16*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
       (16*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
       (16*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
       (56*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (8*(3 + 11*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*(-4*(-1 + zp) - (8*Pi^2*(-1 + zp))/3 + 
       (16*Pi^2*(1 + zp)*Log[1 - zp])/3 + 4*(5 + 28*zp)*Log[1 - zp] - 
       8*(1 + zp)*Log[1 - zp]^3 + (8*Pi^2*(3 + 4*zp^2)*Log[zp])/
        (3*(-1 + zp)) + (4*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
       (24*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
       (8*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
       (2*(-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
       (28*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
       (10*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
       (24*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (16*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
       (16*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
       (32*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (32*(3 + 2*zp^2)*Zeta[3])/
        (-1 + zp))), "Subscript[C^(1,1),{2,q OverBar[q]}]" -> 
  Cf*lqf*(delta1mzp*(-32*(-1 + xp) - (8*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       16*(1 + xp)*Log[xp] + (8*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (32*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (32*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-32*(-1 + zp) - (8*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       16*(1 + zp)*Log[zp] + (8*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Cf*((8*(-8 + 7*xp + 40*zp - 38*xp*zp - 60*zp^2 + 59*xp*zp^2))/zp - 
     (8*Pi^2*(1 + xp + xp^2 + xp^3 - 5*zp + xp*zp - 4*xp^2*zp - 6*xp^3*zp + 
        2*zp^2 - 6*xp*zp^2 - xp^2*zp^2 + 11*xp^3*zp^2 - 9*zp^3 + 13*xp*zp^3 + 
        4*xp^2*zp^3 - 18*xp^3*zp^3 + 7*zp^4 - 17*xp*zp^4 + 24*xp^3*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     192*Sqrt[xp]*zp^(3/2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     ((-16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (8*(-5 + 2*xp^2 + 16*zp - 12*xp^2*zp - 25*zp^2 + 24*xp^2*zp^2))/
        ((-1 + xp)*zp))*Log[xp] - 192*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 192*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
     (16*(-1 - xp^2 + 2*zp - 4*xp*zp + 5*xp^2*zp + 2*xp*zp^2 + zp^3 - 
        6*xp*zp^3 + 6*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*zp*(1 + zp)) - (8*(1 + xp + xp^2 + xp^3 - 2*zp - 6*xp^3*zp + 
        3*zp^2 - xp*zp^2 - xp^2*zp^2 - xp^3*zp^2 - 2*zp^3 + 6*xp^3*zp^3 - 
        4*zp^4 - 8*xp*zp^4 + 12*xp^3*zp^4)*Log[xp]^2)/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) - 
     (64*(-xp + zp + 4*xp*zp + 3*xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + ((16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (-1 + xp) + (16*(1 - 4*xp + 2*xp^2 - 7*zp + 14*xp*zp - 7*xp^2*zp + 
          7*zp^2 - 12*xp*zp^2 + 6*xp^2*zp^2))/((-1 + xp)*(-1 + zp)))*
      Log[zp] + 192*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 
     192*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     (16*(1 + 2*xp + xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + 2*zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + 
     (16*(1 + 3*zp^2 - 9*xp*zp^2 + 9*xp^2*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) - (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      ((-1 + xp)*(1 + zp)) + (64*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[xp]*
       Log[xp + zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (64*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (64*(-2*xp + 3*xp^3 - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (64*(-2*xp + 3*xp^3 - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (32*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (32*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) - (64*(-xp + zp + 4*xp*zp + 3*xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(-32*(-1 + xp) - (8*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       16*(1 + xp)*Log[xp] + (8*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (32*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (32*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     (16*(-1 - xp^2 + 2*zp - 4*xp*zp + 5*xp^2*zp + 2*xp*zp^2 + zp^3 - 
        6*xp*zp^3 + 6*xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) - 
     (32*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(-32*(-1 + zp) - (8*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       16*(1 + zp)*Log[zp] + (8*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (32*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) - 
     (64*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (64*(-2*xp + 3*xp^3 - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (32*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (32*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*(-60*(-1 + xp) + (4*Pi^2*(1 + xp))/3 - 
       32*(-1 + xp)*Log[1 - xp] - (8*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) + 4*(3 + 19*xp)*Log[xp] + (16*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) - 16*xp*Log[xp]^2 - (4*(1 + xp^2)*Log[xp]^3)/(1 + xp) - 
       16*(1 + xp)*Log[xp]*Log[1 + xp] - (32*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) + (32*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) - 16*(1 + xp)*PolyLog[2, -xp] - 
       (32*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) + 
       (32*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) - 
       16*(1 + xp)*PolyLog[2, xp] - (32*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) - (16*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) + 
       (32*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) - 
       (32*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) + 
       (16*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(4*(-1 + zp) - (4*Pi^2*(1 + zp))/3 - 
       32*(-1 + zp)*Log[1 - zp] - (8*Pi^2*(1 + zp^2)*Log[1 - zp])/
        (3*(1 + zp)) - 4*(-7 + zp)*Log[zp] + 16*(1 + zp)*Log[1 - zp]*
        Log[zp] + 16*(1 + zp)*Log[zp]^2 + (20*(1 + zp^2)*Log[zp]^3)/
        (3*(1 + zp)) - (8*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) - 
       16*(1 + zp)*Log[zp]*Log[1 + zp] - (32*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) - (24*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) + (16*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       16*(1 + zp)*PolyLog[2, 1 - zp] - 16*(1 + zp)*PolyLog[2, -zp] - 
       (32*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
       (32*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
       (32*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
       (32*(1 + zp^2)*Zeta[3])/(1 + zp))), 
 "Subscript[C^(2,0),{1,q OverBar[q]}]" -> Cf*lqf^2*(delta1mzp*(-1/3*((-1 + xp)*(4 + 7*xp + 4*xp^2))/xp + 
       2*(1 + xp)*Log[xp]) + delta1mxp*
      (-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 2*(1 + zp)*Log[zp])) + 
   Cf*lqf*((2*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 3*xp^2*zp + 
        8*xp^3*zp + 9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 8*xp^2*zp^3))/
      (3*xp*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) - 4*(1 + xp + 2*xp*zp)*Log[zp] + 
     Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) + delta1mzp*((2*Pi^2*(1 + xp))/3 - 
       (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Cf^2*lqf*(delta1mzp*(-16*(-1 + xp) - (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       8*(1 + xp)*Log[xp] + (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Ca*Cf*lqf*(delta1mzp*(8*(-1 + xp) + (2*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       4*(1 + xp)*Log[xp] - (2*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (8*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (8*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(8*(-1 + zp) + (2*Pi^2*(1 + zp^2))/(3*(1 + zp)) - 
       4*(1 + zp)*Log[zp] - (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Cf*((52 - 71*xp + 121*xp^2 - 88*xp^3 - 104*zp - 312*xp*zp + 144*xp^2*zp + 
       176*xp^3*zp + 471*xp*zp^2 - 357*xp^2*zp^2 + 86*xp*zp^3 - 
       154*xp^2*zp^3)/(9*xp*zp) + (2*Pi^2*(-1 + xp^2 + 2*zp + 2*xp^2*zp + 
        12*zp^2 + 4*xp^2*zp^2 + 8*zp^3 - 8*xp*zp^3 + 8*xp^2*zp^3))/
      (3*(-1 + xp)*zp) + (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (2*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 
        3*xp^2*zp + 8*xp^3*zp + 9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 
        8*xp^2*zp^3)*Log[1 - xp])/(3*xp*zp) + 
     ((4*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (2*(2*xp + 16*xp^2 + 16*xp^3 - 20*xp^4 - 34*xp^5 - 12*xp^6 - 2*zp - 
          55*xp*zp - 90*xp^2*zp - 67*xp^3*zp + 110*xp^4*zp + 132*xp^5*zp + 
          24*xp^6*zp + 33*zp^2 + 104*xp*zp^2 + 249*xp^2*zp^2 - 25*xp^3*zp^2 - 
          222*xp^4*zp^2 - 159*xp^5*zp^2 - 24*zp^3 - 116*xp*zp^3 - 
          181*xp^2*zp^3 + 86*xp^3*zp^3 + 263*xp^4*zp^3 + 16*xp^5*zp^3 - 
          16*zp^4 + 40*xp*zp^4 + 48*xp^2*zp^4 - 68*xp^3*zp^4 - 80*xp^4*zp^4 + 
          64*xp*zp^5 - 96*xp^2*zp^5 + 64*xp^3*zp^5))/(3*(-1 + xp)*(xp - zp)*
         zp*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] - 
     (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - (16*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/
      (-1 + xp) + ((-4*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3))/
        (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (2*(-2 - 2*xp + 2*xp^2 + 2*xp^3 - zp + 5*xp*zp - 2*xp^2*zp + 6*zp^2 - 
          6*xp*zp^2 - 8*xp^2*zp^2 - 12*xp^3*zp^2 - 8*zp^3 + 8*xp^3*zp^3))/
        ((-1 + xp)*(1 + xp)*zp))*Log[xp]^2 + 
     Dzp[1]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) - 16*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
     (2*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 3*xp^2*zp + 8*xp^3*zp + 
        9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - zp])/
      (3*xp*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((-4*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (2*(4*xp + 5*xp^2 - 8*xp^3 - 14*xp^4 + 9*xp^6 + 4*xp^7 - 4*zp - 
          13*xp*zp - 44*xp^2*zp + 32*xp^3*zp + 112*xp^4*zp + 33*xp^5*zp - 
          36*xp^6*zp - 8*xp^7*zp + 8*zp^2 + 66*xp*zp^2 + 97*xp^2*zp^2 - 
          22*xp^3*zp^2 - 322*xp^4*zp^2 - 48*xp^5*zp^2 + 69*xp^6*zp^2 + 
          8*xp^7*zp^2 - 8*zp^3 - 127*xp*zp^3 - 210*xp^2*zp^3 + 
          118*xp^3*zp^3 + 350*xp^4*zp^3 - 51*xp^5*zp^3 - 72*xp^6*zp^3 + 
          96*xp*zp^4 + 286*xp^2*zp^4 - 252*xp^3*zp^4 - 154*xp^4*zp^4 + 
          160*xp^5*zp^4 + 8*xp^6*zp^4 - 4*xp*zp^5 - 204*xp^2*zp^5 + 
          260*xp^3*zp^5 - 84*xp^4*zp^5 - 40*xp^5*zp^5 + 16*xp^2*zp^6 - 
          48*xp^3*zp^6 + 32*xp^4*zp^6))/(3*(-1 + xp)*xp*(xp - zp)*(-1 + zp)*
         zp*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] + 
     (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 4*(1 + xp + 2*xp*zp)*Log[1 - xp]*
      Log[zp] - (4*(1 + xp - xp^2 - xp^3 - 3*zp - 3*xp*zp - xp^2*zp + 
        3*xp^3*zp - zp^2 + 3*xp*zp^2 + 4*xp^2*zp^2 - 8*xp^3*zp^2 + 
        8*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*zp) - 
     4*(1 + xp + 2*xp*zp)*Log[1 - zp]*Log[zp] - 
     (8*(xp^2 + zp - xp*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[zp]^2)/(-1 + xp) + Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp]) - 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
       Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) + 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (8*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (8*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) - (8*(-1 + 2*xp + 6*zp - 4*xp*zp + 4*xp^2*zp)*
       Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + (8*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 
        4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) + 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) - 
     16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] - 
     (4*(-1 + xp^2 + 2*zp - 2*xp^2*zp + 4*zp^2 + 4*xp^2*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + Dzp[0]*((2*Pi^2*(1 + xp))/3 - 
       (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + 
     ((4*(2*xp - 3*xp^2 + 2*zp - 2*xp*zp + 2*xp^2*zp))/(-1 + xp) + 
       (8*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3))/
        (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*PolyLog[2, 1 - zp] + 
     Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) - (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) + 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
       PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (16*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*xp*(1 + 2*xp + xp^2 - 12*xp*zp^2 + 8*xp*zp^3)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) - (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + delta1mzp*((2*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       ((-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - ((-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]^2)/
        (3*xp) - (4*Pi^2*(1 + xp)*Log[xp])/3 + 
       (2*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       2*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        6 + (5*(1 + xp)*Log[xp]^3)/3 - (2*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       4*(1 + xp)*Log[xp]*PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])) + 
   Ca*Cf*((-2*(-8 + 7*xp + 16*zp - 14*xp*zp - 20*zp^2 + 19*xp*zp^2))/zp + 
     (2*Pi^2*(1 + xp + xp^2 + xp^3 - 5*zp - 3*xp*zp - 4*xp^2*zp - 2*xp^3*zp + 
        2*zp^2 + 2*xp*zp^2 - xp^2*zp^2 + 3*xp^3*zp^2 - 9*zp^3 + xp*zp^3 + 
        4*xp^2*zp^3 - 6*xp^3*zp^3 + 7*zp^4 - xp*zp^4 + 8*xp^3*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) - 
     16*Sqrt[xp]*zp^(3/2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     ((4*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (2*(-5 + 2*xp^2 + 8*zp - 4*xp^2*zp - 9*zp^2 + 8*xp^2*zp^2))/
        ((-1 + xp)*zp))*Log[xp] + 16*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] + 16*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] - 
     (4*(-1 - xp^2 + 2*zp + xp^2*zp + 2*xp*zp^2 + zp^3 - 2*xp*zp^3 + 
        2*xp^2*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) + 
     (2*(1 + xp + xp^2 + xp^3 - 2*zp - 4*xp*zp - 2*xp^3*zp + 3*zp^2 - 
        xp*zp^2 - xp^2*zp^2 - xp^3*zp^2 - 2*zp^3 + 4*xp*zp^3 + 2*xp^3*zp^3 - 
        4*zp^4 + 4*xp^3*zp^4)*Log[xp]^2)/((-1 + xp)*(1 + xp)*(-1 + zp)*zp*
       (1 + zp)) + (16*(-xp + zp + 2*xp*zp + xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + ((-4*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (-1 + xp) - (4*(1 - 4*xp + 2*xp^2 - 3*zp + 6*xp*zp - 3*xp^2*zp + 
          3*zp^2 - 4*xp*zp^2 + 2*xp^2*zp^2))/((-1 + xp)*(-1 + zp)))*Log[zp] - 
     16*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] + 
     16*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] + 
     (4*(1 + 2*xp + xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + 2*zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) - 
     (4*(1 + 3*zp^2 - 3*xp*zp^2 + 3*xp^2*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) + (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      ((-1 + xp)*(1 + zp)) - (16*zp^2*(-1 + xp^3*zp)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (16*zp^2*(-1 + xp^3*zp)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) - (16*(xp^3 - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (16*(xp^3 - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) - (8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (8*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (8*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) + (16*(-xp + zp + 2*xp*zp + xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(8*(-1 + xp) + (2*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       4*(1 + xp)*Log[xp] - (2*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (8*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (8*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) - 
     (4*(-1 - xp^2 + 2*zp + xp^2*zp + 2*xp*zp^2 + zp^3 - 2*xp*zp^3 + 
        2*xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) + 
     (8*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(8*(-1 + zp) + (2*Pi^2*(1 + zp^2))/(3*(1 + zp)) - 
       4*(1 + zp)*Log[zp] - (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) + 
     (16*zp^2*(-1 + xp^3*zp)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) - (16*(xp^3 - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (8*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (8*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*((Pi^2*(-1 - xp))/3 + 15*(-1 + xp) + 
       8*(-1 + xp)*Log[1 - xp] + (2*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) + (-3 - 19*xp)*Log[xp] - (4*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) + 4*xp*Log[xp]^2 + ((1 + xp^2)*Log[xp]^3)/(1 + xp) + 
       4*(1 + xp)*Log[xp]*Log[1 + xp] + (8*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) - (8*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) + 4*(1 + xp)*PolyLog[2, -xp] + 
       (8*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) - 
       (8*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) + 
       4*(1 + xp)*PolyLog[2, xp] + (8*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) + (4*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) - 
       (8*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) + 
       (8*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) - 
       (4*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(1 - zp + (Pi^2*(1 + zp))/3 + 8*(-1 + zp)*Log[1 - zp] + 
       (2*Pi^2*(1 + zp^2)*Log[1 - zp])/(3*(1 + zp)) + (-7 + zp)*Log[zp] - 
       4*(1 + zp)*Log[1 - zp]*Log[zp] - 4*(1 + zp)*Log[zp]^2 - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + 
       (2*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) + 
       4*(1 + zp)*Log[zp]*Log[1 + zp] + (8*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) + (6*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) - (4*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) - 
       4*(1 + zp)*PolyLog[2, 1 - zp] + 4*(1 + zp)*PolyLog[2, -zp] + 
       (8*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) + 
       (4*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) - 
       (8*(1 + zp^2)*Zeta[3])/(1 + zp))) + 
   Cf^2*((4*(-8 + 7*xp + 16*zp - 14*xp*zp - 20*zp^2 + 19*xp*zp^2))/zp - 
     (4*Pi^2*(1 + xp + xp^2 + xp^3 - 5*zp - 3*xp*zp - 4*xp^2*zp - 2*xp^3*zp + 
        2*zp^2 + 2*xp*zp^2 - xp^2*zp^2 + 3*xp^3*zp^2 - 9*zp^3 + xp*zp^3 + 
        4*xp^2*zp^3 - 6*xp^3*zp^3 + 7*zp^4 - xp*zp^4 + 8*xp^3*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     32*Sqrt[xp]*zp^(3/2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     ((-8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (4*(-5 + 2*xp^2 + 8*zp - 4*xp^2*zp - 9*zp^2 + 8*xp^2*zp^2))/
        ((-1 + xp)*zp))*Log[xp] - 32*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 32*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
     (8*(-1 - xp^2 + 2*zp + xp^2*zp + 2*xp*zp^2 + zp^3 - 2*xp*zp^3 + 
        2*xp^2*zp^3)*Log[1 - xp]*Log[xp])/((-1 + xp)*zp*(1 + zp)) - 
     (4*(1 + xp + xp^2 + xp^3 - 2*zp - 4*xp*zp - 2*xp^3*zp + 3*zp^2 - 
        xp*zp^2 - xp^2*zp^2 - xp^3*zp^2 - 2*zp^3 + 4*xp*zp^3 + 2*xp^3*zp^3 - 
        4*zp^4 + 4*xp^3*zp^4)*Log[xp]^2)/((-1 + xp)*(1 + xp)*(-1 + zp)*zp*
       (1 + zp)) - (32*(-xp + zp + 2*xp*zp + xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + ((8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (8*(1 - 4*xp + 2*xp^2 - 3*zp + 6*xp*zp - 3*xp^2*zp + 3*zp^2 - 
          4*xp*zp^2 + 2*xp^2*zp^2))/((-1 + xp)*(-1 + zp)))*Log[zp] + 
     32*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 
     32*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     (8*(1 + 2*xp + xp^2 - 2*zp - 4*xp*zp - 2*xp^2*zp + 2*zp^2 + 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + 
     (8*(1 + 3*zp^2 - 3*xp*zp^2 + 3*xp^2*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) - (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      ((-1 + xp)*(1 + zp)) + (32*zp^2*(-1 + xp^3*zp)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (32*zp^2*(-1 + xp^3*zp)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (32*(xp^3 - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*(xp^3 - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (16*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) - (32*(-xp + zp + 2*xp*zp + xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(-16*(-1 + xp) - (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       8*(1 + xp)*Log[xp] + (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     (8*(-1 - xp^2 + 2*zp + xp^2*zp + 2*xp*zp^2 + zp^3 - 2*xp*zp^3 + 
        2*xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) - 
     (16*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) - 
     (32*zp^2*(-1 + xp^3*zp)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + (32*(xp^3 - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (16*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (16*(1 + 3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*(-30*(-1 + xp) + (2*Pi^2*(1 + xp))/3 - 
       16*(-1 + xp)*Log[1 - xp] - (4*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) + 2*(3 + 19*xp)*Log[xp] + (8*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) - 8*xp*Log[xp]^2 - (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) - 
       8*(1 + xp)*Log[xp]*Log[1 + xp] - (16*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) + (16*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) - 8*(1 + xp)*PolyLog[2, -xp] - 
       (16*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) + 
       (16*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) - 
       8*(1 + xp)*PolyLog[2, xp] - (16*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) - (8*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) + 
       (16*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) + 
       (8*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(2*(-1 + zp) - (2*Pi^2*(1 + zp))/3 - 
       16*(-1 + zp)*Log[1 - zp] - (4*Pi^2*(1 + zp^2)*Log[1 - zp])/
        (3*(1 + zp)) - 2*(-7 + zp)*Log[zp] + 8*(1 + zp)*Log[1 - zp]*Log[zp] + 
       8*(1 + zp)*Log[zp]^2 + (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) - 
       (4*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) - 
       8*(1 + zp)*Log[zp]*Log[1 + zp] - (16*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) - (12*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) + (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       8*(1 + zp)*PolyLog[2, 1 - zp] - 8*(1 + zp)*PolyLog[2, -zp] - 
       (16*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
       (8*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
       (16*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
       (16*(1 + zp^2)*Zeta[3])/(1 + zp))), 
 "Subscript[C^(2,0),{1,qq,NS}]" -> Ca*Cf*lqf^2*(-11*delta1mxp*delta1mzp + 
     (11*delta1mzp*(1 + xp))/3 + (11*delta1mxp*(1 + zp))/3 - 
     (22*delta1mzp*Dxp[0])/3 - (22*delta1mxp*Dzp[0])/3) + 
   Cf*lqf^2*nf*(2*delta1mxp*delta1mzp - (2*delta1mzp*(1 + xp))/3 - 
     (2*delta1mxp*(1 + zp))/3 + (4*delta1mzp*Dxp[0])/3 + 
     (4*delta1mxp*Dzp[0])/3) + Cf*lqf*nf*
    (delta1mxp*delta1mzp*(-34/3 - (8*Pi^2)/9) + (8*(1 + xp*zp))/3 - 
     (40*delta1mzp*Dxp[0])/9 - (4*(1 + zp)*Dxp[0])/3 + 
     (8*delta1mzp*Dxp[1])/3 - (40*delta1mxp*Dzp[0])/9 - 
     (4*(1 + xp)*Dzp[0])/3 + (8*Dxp[0]*Dzp[0])/3 + (8*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((8*(1 + 4*xp))/9 - (4*(1 + xp)*Log[1 - xp])/3 + 
       (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     delta1mxp*((8*(1 + 4*zp))/9 - (4*(1 + zp)*Log[1 - zp])/3)) + 
   Cf*lqf^2*(delta1mzp*(-1/3*((-1 + xp)*(4 + 7*xp + 4*xp^2))/xp + 
       2*(1 + xp)*Log[xp]) + delta1mxp*
      (-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 2*(1 + zp)*Log[zp])) + 
   Cf^2*lqf^2*(delta1mxp*delta1mzp*(18 - (8*Pi^2)/3) + 4*(1 + xp)*(1 + zp) + 
     24*delta1mzp*Dxp[0] - 8*(1 + zp)*Dxp[0] + 16*delta1mzp*Dxp[1] + 
     24*delta1mxp*Dzp[0] - 8*(1 + xp)*Dzp[0] + 16*Dxp[0]*Dzp[0] + 
     16*delta1mxp*Dzp[1] + delta1mzp*(-8*(2 + xp) - 8*(1 + xp)*Log[1 - xp] + 
       (2*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-8*(2 + zp) - 8*(1 + zp)*Log[1 - zp] + 
       (2*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   Cf*lqf*((2*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 3*xp^2*zp + 
        8*xp^3*zp + 9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 8*xp^2*zp^3))/
      (3*xp*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) - 4*(1 + xp + 2*xp*zp)*Log[zp] + 
     Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) + delta1mzp*((2*Pi^2*(1 + xp))/3 - 
       (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Ca*Cf*lqf*((-44*(1 + xp*zp))/3 + delta1mzp*(268/9 - (4*Pi^2)/3)*Dxp[0] + 
     (22*(1 + zp)*Dxp[0])/3 - (44*delta1mzp*Dxp[1])/3 + 
     delta1mxp*(268/9 - (4*Pi^2)/3)*Dzp[0] + (22*(1 + xp)*Dzp[0])/3 - 
     (44*Dxp[0]*Dzp[0])/3 - (44*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((2*Pi^2*(1 + xp))/3 - (4*(-10 + 77*xp))/9 + 
       (22*(1 + xp)*Log[1 - xp])/3 - (8*(7 + 4*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) + 
     delta1mxp*((2*Pi^2*(1 + zp))/3 - (4*(-10 + 77*zp))/9 + 
       (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
       (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) + delta1mxp*delta1mzp*
      (193/3 + (44*Pi^2)/9 - 24*Zeta[3])) + 
   Cf*nf*((-8*(5 - 3*zp + 8*xp*zp))/9 + delta1mzp*(112/27 - (4*Pi^2)/9)*
      Dxp[0] - (40*delta1mzp*Dxp[1])/9 - (4*(1 + zp)*Dxp[1])/3 + 
     (4*delta1mzp*Dxp[2])/3 + delta1mxp*(112/27 - (4*Pi^2)/9)*Dzp[0] - 
     (40*Dxp[0]*Dzp[0])/9 + (8*Dxp[1]*Dzp[0])/3 - (40*delta1mxp*Dzp[1])/9 - 
     (4*(1 + xp)*Dzp[1])/3 + (8*Dxp[0]*Dzp[1])/3 + (4*delta1mxp*Dzp[2])/3 + 
     (8*(1 + xp*zp)*Log[1 - xp])/3 - 
     (4*(-1 + 4*xp + 3*zp - 4*xp*zp + 4*xp^2*zp)*Log[xp])/(3*(-1 + xp)) + 
     Dzp[0]*((8*(1 + 4*xp))/9 - (4*(1 + xp)*Log[1 - xp])/3 + 
       (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + (8*(1 + xp*zp)*Log[1 - zp])/
      3 + Dxp[0]*((8*(1 + 4*zp))/9 - (4*(1 + zp)*Log[1 - zp])/3) + 
     delta1mxp*((2*Pi^2*(1 + zp))/9 - (2*(19 + 37*zp))/27 + 
       (8*(1 + 4*zp)*Log[1 - zp])/9 - (2*(1 + zp)*Log[1 - zp]^2)/3 + 
       (2*(11 - 12*zp + 11*zp^2)*Log[zp])/(9*(-1 + zp)) + 
       ((1 + zp^2)*Log[zp]^2)/(3*(-1 + zp))) + 
     delta1mzp*((4*Pi^2*xp^2)/(9*(-1 + xp)) - (2*(37 + 19*xp))/27 + 
       (8*(1 + 4*xp)*Log[1 - xp])/9 - (2*(1 + xp)*Log[1 - xp]^2)/3 - 
       (2*(5 - 2*xp + 7*xp^2)*Log[xp])/(3*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) - 
       (5*(1 + xp^2)*Log[xp]^2)/(3*(-1 + xp)) - (4*(1 + xp^2)*PolyLog[2, xp])/
        (3*(-1 + xp))) + delta1mxp*delta1mzp*(127/6 + (38*Pi^2)/27 + 
       (8*Zeta[3])/3)) + Cf^2*lqf*(8*(1 + 2*xp + 2*zp + xp*zp) + 
     delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[0] + 24*delta1mzp*Dxp[1] - 
     24*(1 + zp)*Dxp[1] + 24*delta1mzp*Dxp[2] + delta1mxp*(-64 - (16*Pi^2)/3)*
      Dzp[0] + 24*Dxp[0]*Dzp[0] + 48*Dxp[1]*Dzp[0] + 24*delta1mxp*Dzp[1] - 
     24*(1 + xp)*Dzp[1] + 48*Dxp[0]*Dzp[1] + 24*delta1mxp*Dzp[2] + 
     8*(3 + xp + zp + 3*xp*zp)*Log[1 - xp] - 
     (8*(xp + xp^2 + zp - xp*zp + 2*xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
       (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 8*(3 + xp + zp + 3*xp*zp)*
      Log[1 - zp] - 8*(1 + xp*zp)*Log[zp] + 
     Dxp[0]*(-12*(1 + zp) - 24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     delta1mzp*((10*Pi^2*(1 + xp))/3 + 4*(5 + 11*xp) - 
       12*(1 + xp)*Log[1 - xp] - 12*(1 + xp)*Log[1 - xp]^2 + 
       (12*(2 + xp)*Log[xp])/(-1 + xp) + (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (8*xp^2*Log[xp]^2)/(-1 + xp) - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((8*Pi^2*(1 + zp))/3 + 
       4*(5 + 11*zp) - 12*(1 + zp)*Log[1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
       (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*(-93 - 4*Pi^2 + 
       80*Zeta[3])) + Cf*((52 - 71*xp + 121*xp^2 - 88*xp^3 - 104*zp + 
       120*xp*zp + 72*xp^2*zp + 176*xp^3*zp + 111*xp*zp^2 - 285*xp^2*zp^2 + 
       86*xp*zp^3 - 154*xp^2*zp^3)/(9*xp*zp) - 
     (2*Pi^2*(1 - xp^2 - 2*zp + 6*xp^2*zp + 12*zp^2 + 4*xp^2*zp^2 + 8*zp^3 - 
        8*xp*zp^3 + 8*xp^2*zp^3))/(3*(-1 + xp)*zp) - 
     (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (2*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 
        3*xp^2*zp + 8*xp^3*zp + 9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 
        8*xp^2*zp^3)*Log[1 - xp])/(3*xp*zp) + 
     ((-4*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (2*(2*xp + 12*xp^2 - 10*xp^3 - 12*xp^4 - 2*zp - 57*xp*zp - 2*xp^2*zp + 
          18*xp^3*zp + 24*xp^4*zp + 51*zp^2 + 36*xp*zp^2 + 18*xp^2*zp^2 - 
          45*xp^3*zp^2 - 42*zp^3 + 16*xp*zp^3 - 15*xp^2*zp^3 + 16*xp^3*zp^3 - 
          16*zp^4 + 24*xp*zp^4 - 16*xp^2*zp^4))/(3*(-1 + xp)*(xp - zp)*zp))*
      Log[xp] + (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
     (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (16*(1 + xp^2)*zp*Log[1 - xp]*Log[xp])/
      (-1 + xp) + ((-4*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 
          8*xp*zp^2))/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (2*(2 + 2*xp - 2*xp^2 - 2*xp^3 - 9*zp - 3*xp*zp + 6*xp^2*zp + 
          8*xp^3*zp + 6*zp^2 - 6*xp*zp^2 - 8*xp^2*zp^2 - 12*xp^3*zp^2 - 
          8*zp^3 + 8*xp^3*zp^3))/((-1 + xp)*(1 + xp)*zp))*Log[xp]^2 + 
     Dzp[1]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + 16*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
     (2*(4 + xp - 5*xp^2 - 4*xp^3 - 8*zp - 9*xp*zp - 3*xp^2*zp + 8*xp^3*zp + 
        9*xp*zp^2 + 3*xp^2*zp^2 - 4*xp*zp^3 + 8*xp^2*zp^3)*Log[1 - zp])/
      (3*xp*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((4*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (2*(4*xp - 3*xp^2 - 6*xp^3 + xp^4 + 4*xp^5 - 4*zp - 5*xp*zp - 
          8*xp^2*zp + 29*xp^3*zp - 22*xp^4*zp - 8*xp^5*zp + 8*zp^2 + 
          16*xp*zp^2 + xp^2*zp^2 - 36*xp^3*zp^2 + 21*xp^4*zp^2 + 
          8*xp^5*zp^2 - 8*zp^3 - 7*xp*zp^3 + 2*xp^2*zp^3 + 53*xp^3*zp^3 - 
          22*xp^4*zp^3 + 10*xp*zp^4 - 26*xp^2*zp^4 - 10*xp^3*zp^4 + 
          8*xp^4*zp^4 - 4*xp*zp^5 + 12*xp^2*zp^5 - 8*xp^3*zp^5))/
        (3*(-1 + xp)*xp*(xp - zp)*(-1 + zp)*zp))*Log[zp] - 
     (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
     (2*(-3*xp + 3*zp + 3*xp^2*zp - 23*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 4*(1 + xp + 2*xp*zp)*Log[1 - xp]*
      Log[zp] + (4*(-1 - xp + xp^2 + xp^3 + zp + xp*zp + xp^2*zp + 
        5*xp^3*zp + 5*zp^2 + xp*zp^2 + 4*xp^2*zp^2 + 8*xp^3*zp^3)*Log[xp]*
       Log[zp])/((-1 + xp)*(1 + xp)*zp) - 4*(1 + xp + 2*xp*zp)*Log[1 - zp]*
      Log[zp] + (8*(1 + zp + xp*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[zp]^2)/(-1 + xp) + Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp]) + 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) - (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
       Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)) - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (8*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 8*xp*zp^2)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (8*(3 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (8*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + (8*(-1 + 2*xp + 6*zp - 4*xp*zp + 4*xp^2*zp)*
       Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) - (8*(2 - 2*xp + xp^2 - 4*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 
        4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
     16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
     (4*(1 - xp^2 - 2*zp + 2*xp^2*zp + 4*zp^2 + 4*xp^2*zp^2)*PolyLog[2, xp])/
      ((-1 + xp)*zp) + Dzp[0]*((2*Pi^2*(1 + xp))/3 - 
       (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + 
     ((-4*(-2 + 2*xp - xp^2 + 2*zp - 6*xp*zp + 6*xp^2*zp))/(-1 + xp) + 
       (8*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 8*xp*zp^2))/
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*PolyLog[2, 1 - zp] + 
     Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) + (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp^3*zp^2)*
       PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (16*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 8*xp*zp^2)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (16*(-2 - xp - 2*xp^2 + 4*zp + 8*xp*zp + 4*xp^2*zp - 8*xp*zp^2)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + delta1mzp*((2*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       ((-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - ((-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]^2)/
        (3*xp) - (4*Pi^2*(1 + xp)*Log[xp])/3 + 
       (2*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       2*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        6 + (5*(1 + xp)*Log[xp]^3)/3 - (2*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       4*(1 + xp)*Log[xp]*PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])) + 
   Cf^2*((-4*Pi^2*(-4 - 2*xp^2 + zp + xp*zp - 8*xp^2*zp - zp^2 + 4*xp*zp^2 + 
        3*xp^2*zp^2 + zp^3 - 3*xp*zp^3 + 4*xp^2*zp^3))/
      (3*(-1 + xp)*(-1 + zp)*zp) - 
     (4*(-xp^2 - xp^3 + xp^4 + xp^5 - 34*xp*zp - 9*xp^2*zp + 52*xp^3*zp + 
        15*xp^4*zp - 20*xp^5*zp + 36*zp^2 + 81*xp*zp^2 + 100*xp^2*zp^2 - 
        295*xp^3*zp^2 + 82*xp^4*zp^2 + 52*xp^5*zp^2 - 73*zp^3 - 194*xp*zp^3 + 
        21*xp^2*zp^3 + 384*xp^3*zp^3 - 194*xp^4*zp^3 + 36*zp^4 + 
        278*xp*zp^4 - 344*xp^2*zp^4 - 46*xp^3*zp^4 - 128*xp*zp^5 + 
        200*xp^2*zp^5))/((xp - zp)*zp*(-1 + xp + zp)*(1 + 2*xp + xp^2 - 
        4*xp*zp)) + delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[1] - 
     12*(1 + zp)*Dxp[2] + 8*delta1mzp*Dxp[3] + (-64 - (16*Pi^2)/3)*Dxp[0]*
      Dzp[0] + 24*Dxp[2]*Dzp[0] + delta1mxp*(-64 - (16*Pi^2)/3)*Dzp[1] + 
     48*Dxp[1]*Dzp[1] - 12*(1 + xp)*Dzp[2] + 24*Dxp[0]*Dzp[2] + 
     8*delta1mxp*Dzp[3] - (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) - 4*(-1 + xp)*(-3 + zp)*Log[1 - xp] + 
     4*(3 + xp + zp + 3*xp*zp)*Log[1 - xp]^2 + 
     ((-8*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (4*(3*xp^2 + 8*xp^3 + 5*xp^4 - 6*xp^5 - 15*xp^6 - 12*xp^7 + 3*xp^8 + 
          10*xp^9 + 4*xp^10 - 6*xp*zp - 6*xp^2*zp - 38*xp^3*zp - 54*xp^4*zp - 
          76*xp^5*zp + 96*xp^6*zp + 170*xp^7*zp - 30*xp^8*zp - 50*xp^9*zp - 
          6*xp^10*zp + 3*zp^2 - 10*xp*zp^2 + 13*xp^2*zp^2 - 34*xp^3*zp^2 + 
          334*xp^4*zp^2 + 604*xp^5*zp^2 - 335*xp^6*zp^2 - 702*xp^7*zp^2 + 
          209*xp^8*zp^2 + 54*xp^9*zp^2 + 8*xp^10*zp^2 + 9*zp^3 + 64*xp*zp^3 + 
          282*xp^2*zp^3 + 170*xp^3*zp^3 - 837*xp^4*zp^3 - 2072*xp^5*zp^3 + 
          1288*xp^6*zp^3 + 790*xp^7*zp^3 - 238*xp^8*zp^3 - 48*xp^9*zp^3 - 
          47*zp^4 - 256*xp*zp^4 - 878*xp^2*zp^4 - 938*xp^3*zp^4 + 
          2471*xp^4*zp^4 + 2280*xp^5*zp^4 - 1520*xp^6*zp^4 - 486*xp^7*zp^4 + 
          142*xp^8*zp^4 + 58*zp^5 + 540*xp*zp^5 + 1548*xp^2*zp^5 + 
          1404*xp^3*zp^5 - 3302*xp^4*zp^5 - 1284*xp^5*zp^5 + 944*xp^6*zp^5 + 
          108*xp^7*zp^5 - 23*zp^6 - 504*xp*zp^6 - 1964*xp^2*zp^6 - 
          508*xp^3*zp^6 + 1893*xp^4*zp^6 + 524*xp^5*zp^6 - 314*xp^6*zp^6 + 
          168*xp*zp^7 + 1424*xp^2*zp^7 - 184*xp^3*zp^7 - 544*xp^4*zp^7 - 
          96*xp^5*zp^7 - 400*xp^2*zp^8 + 64*xp^3*zp^8 + 128*xp^4*zp^8))/
        ((-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)^2*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] + 
     (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (8*(1 + xp^2 + zp - 2*xp*zp - 2*zp^2 + 2*xp*zp^2 - 2*xp^2*zp^2 + 
        2*zp^3 - 2*xp*zp^3 + 3*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*(-1 + zp)*zp) + 
     ((4*(-2 + 2*xp + 4*xp^3 + 12*zp - 2*xp*zp + 2*xp^2*zp - 8*xp^3*zp - 
          12*zp^2 + 2*xp*zp^2 - 2*xp^2*zp^2 + 8*xp^3*zp^2 + 7*zp^3 - 
          xp*zp^3 + xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*
         zp) - (4*(-1 + 2*zp)*(3 + 14*xp + 29*xp^2 + 36*xp^3 + 29*xp^4 + 
          14*xp^5 + 3*xp^6 - 4*zp - 48*xp*zp - 128*xp^2*zp - 168*xp^3*zp - 
          128*xp^4*zp - 48*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 60*xp*zp^2 + 
          272*xp^2*zp^2 + 360*xp^3*zp^2 + 272*xp^4*zp^2 + 60*xp^5*zp^2 + 
          4*xp^6*zp^2 - 40*xp*zp^3 - 288*xp^2*zp^3 - 480*xp^3*zp^3 - 
          288*xp^4*zp^3 - 40*xp^5*zp^3 + 144*xp^2*zp^4 + 360*xp^3*zp^4 + 
          144*xp^4*zp^4 - 144*xp^3*zp^5))/((-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
     Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) - 
     (16*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp])/zp - 
     (4*(3 - 11*xp + 12*xp^2 - 4*xp^3 - 13*zp + 31*xp*zp - 20*xp^2*zp + 
        4*xp^3*zp + 14*zp^2 - 20*xp*zp^2 + 8*xp^2*zp^2 - 4*zp^3 + 4*xp*zp^3)*
       Log[1 - zp])/(-1 + xp + zp)^2 + 8*(3 + xp + zp + 3*xp*zp)*Log[1 - xp]*
      Log[1 - zp] - (8*(-1 + xp + xp^2 - xp*zp + 2*xp^2*zp)*Log[xp]*
       Log[1 - zp])/(-1 + xp) + 4*(3 + xp + zp + 3*xp*zp)*Log[1 - zp]^2 + 
     ((8*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (4*(-2*xp^2 - 10*xp^3 - 22*xp^4 - 28*xp^5 - 22*xp^6 - 10*xp^7 - 
          2*xp^8 + 4*xp*zp - 3*xp^2*zp + 8*xp^3*zp + 91*xp^4*zp + 
          148*xp^5*zp + 75*xp^6*zp - 16*xp^7*zp - 19*xp^8*zp - 2*zp^2 + 
          38*xp*zp^2 + 76*xp^2*zp^2 + 120*xp^3*zp^2 - 162*xp^4*zp^2 - 
          410*xp^5*zp^2 + 24*xp^6*zp^2 + 204*xp^7*zp^2 + 16*xp^8*zp^2 - 
          24*zp^3 - 84*xp*zp^3 - 421*xp^2*zp^3 - 176*xp^3*zp^3 + 
          183*xp^4*zp^3 + 836*xp^5*zp^3 - 687*xp^6*zp^3 - 112*xp^7*zp^3 + 
          5*xp^8*zp^3 + 22*zp^4 + 226*xp*zp^4 + 372*xp^2*zp^4 + 
          674*xp^3*zp^4 - 1378*xp^4*zp^4 + 190*xp^5*zp^4 + 440*xp^6*zp^4 - 
          66*xp^7*zp^4 + zp^5 - 142*xp*zp^5 - 467*xp^2*zp^5 + 20*xp^3*zp^5 + 
          1067*xp^4*zp^5 - 550*xp^5*zp^5 + 167*xp^6*zp^5 - 24*xp*zp^6 + 
          416*xp^2*zp^6 - 608*xp^3*zp^6 + 96*xp^4*zp^6 - 168*xp^5*zp^6 - 
          16*xp^2*zp^7 + 32*xp^3*zp^7 + 80*xp^4*zp^7))/((-1 + xp)*(xp - zp)^2*
         (-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[zp] - 
     (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + (4*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     (8*(-xp - zp + xp*zp + xp*zp^2)*Log[1 - xp]*Log[zp])/(-1 + zp) - 
     (4*(6 + 2*xp + 2*xp^2 - 2*xp^3 - 3*zp + 3*xp*zp + 18*xp^3*zp + 2*zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2 - 18*xp^3*zp^2 - zp^3 + xp*zp^3 + 
        6*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
     (8*(xp + zp - xp*zp + xp*zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
     (4*(2 + 2*xp^2 + 3*zp - 2*xp*zp + 3*xp^2*zp - 2*zp^2 - 2*xp^2*zp^2 - 
        5*zp^3 + xp^2*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
     Dxp[1]*(-24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp^3*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*zp) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
        2*xp^3*zp^2)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
     (8*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-3 - 14*xp - 29*xp^2 - 
        36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 48*xp*zp + 
        128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 4*xp^6*zp - 
        4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 272*xp^4*zp^2 - 
        60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 288*xp^2*zp^3 + 
        480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 144*xp^2*zp^4 - 
        360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (16*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp])/zp - 
     (8*(1 + xp^2 + zp - xp*zp + 2*xp^2*zp - zp^2 - xp^2*zp^2 + 2*zp^3 - 
        xp*zp^3 + xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*(-1 + zp)*zp) + 
     Dzp[0]*((10*Pi^2*(1 + xp))/3 + 8*(1 + 7*xp) - 
       12*(1 + xp)*Log[1 - xp]^2 - (12*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
       (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (8*xp^2*Log[xp]^2)/(-1 + xp) - 4*(1 + xp)*PolyLog[2, xp]) + 
     ((-8*(2 - 3*xp - 3*zp + 6*xp*zp - 3*xp^2*zp + 3*zp^2 - 5*xp*zp^2 + 
          5*xp^2*zp^2))/((-1 + xp)*(-1 + zp)) + 
       (8*(-1 + 2*zp)*(3 + 14*xp + 29*xp^2 + 36*xp^3 + 29*xp^4 + 14*xp^5 + 
          3*xp^6 - 4*zp - 48*xp*zp - 128*xp^2*zp - 168*xp^3*zp - 
          128*xp^4*zp - 48*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 60*xp*zp^2 + 
          272*xp^2*zp^2 + 360*xp^3*zp^2 + 272*xp^4*zp^2 + 60*xp^5*zp^2 + 
          4*xp^6*zp^2 - 40*xp*zp^3 - 288*xp^2*zp^3 - 480*xp^3*zp^3 - 
          288*xp^4*zp^3 - 40*xp^5*zp^3 + 144*xp^2*zp^4 + 360*xp^3*zp^4 + 
          144*xp^4*zp^4 - 144*xp^3*zp^5))/((-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*PolyLog[2, 1 - zp] + 
     Dxp[0]*((8*Pi^2*(1 + zp))/3 + 8*(1 + 7*zp) - 12*(1 + zp)*Log[1 - zp]^2 - 
       (4*(-4 + 5*zp + 2*zp^2)*Log[zp])/(-1 + zp) - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + (8*(1 - 2*xp - 2*zp + 4*xp*zp - 2*xp^2*zp + 
        3*zp^2 - 4*xp*zp^2 + 4*xp^2*zp^2)*PolyLog[2, (xp - zp)/xp])/
      ((-1 + xp)*(-1 + zp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
        2*xp^3*zp^2)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp - 
        2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*(-1 + zp)) - 
     (8*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (-3 - 14*xp - 29*xp^2 - 36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 
        48*xp*zp + 128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 
        4*xp^6*zp - 4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 
        272*xp^4*zp^2 - 60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 
        288*xp^2*zp^3 + 480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 
        144*xp^2*zp^4 - 360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-3 - 14*xp - 29*xp^2 - 
        36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 48*xp*zp + 
        128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 4*xp^6*zp - 
        4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 272*xp^4*zp^2 - 
        60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 288*xp^2*zp^3 + 
        480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 144*xp^2*zp^4 - 
        360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 
        2*xp*zp^2 + 2*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/((-1 + xp)*zp) + 
     delta1mxp*delta1mzp*(511/4 + (29*Pi^2)/3 - (14*Pi^4)/45 - 60*Zeta[3]) + 
     32*delta1mzp*Dxp[0]*Zeta[3] + 32*delta1mxp*Dzp[0]*Zeta[3] + 
     delta1mzp*(2*(-29 + 31*xp) - (2*Pi^2*(-1 - 7*xp + 5*xp^2))/
        (3*(-1 + xp)) + 2*(4 + 27*xp)*Log[1 - xp] + 
       (4*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/(3*(-1 + xp)) - 
       4*(1 + xp)*Log[1 - xp]^3 - (8*Pi^2*(1 + 2*xp^2)*Log[xp])/
        (3*(-1 + xp)) - (2*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 
       4*(-1 + xp)*Log[1 - xp]*Log[xp] + (4*(3 + 2*xp^2)*Log[1 - xp]^2*
         Log[xp])/(-1 + xp) + ((-7 - 14*xp + 12*xp^2)*Log[xp]^2)/(-1 + xp) - 
       (18*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       (5*(1 + xp)*Log[xp]^3)/3 + (12*(-1 - xp + xp^2)*PolyLog[2, xp])/
        (-1 + xp) - (8*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
       (8*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
       (8*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
       (28*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (4*(3 + 11*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*(-2*(-1 + zp) - (4*Pi^2*(-1 + zp))/3 + 
       (8*Pi^2*(1 + zp)*Log[1 - zp])/3 + 2*(5 + 28*zp)*Log[1 - zp] - 
       4*(1 + zp)*Log[1 - zp]^3 + (4*Pi^2*(3 + 4*zp^2)*Log[zp])/
        (3*(-1 + zp)) + (2*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
       (12*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
       (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
       ((-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
       (14*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
       (5*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
       (12*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (8*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
       (8*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
       (16*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (16*(3 + 2*zp^2)*Zeta[3])/
        (-1 + zp))) + 
   Ca*Cf*((2*Pi^2*(-4 - 2*xp^2 - 3*zp + 4*xp*zp - 7*xp^2*zp + 2*zp^2 - 
        2*xp*zp^2 + 6*xp^2*zp^2 + 2*zp^3))/(3*(-1 + xp)*(-1 + zp)*zp) + 
     (2*(9*xp^2 + 18*xp^3 + 9*xp^4 + 323*xp*zp + 430*xp^2*zp - 37*xp^3*zp - 
        180*xp^4*zp - 350*zp^2 - 820*xp*zp^2 - 1349*xp^2*zp^2 + 
        1414*xp^3*zp^2 + 497*xp^4*zp^2 + 372*zp^3 + 1467*xp*zp^3 - 
        70*xp^2*zp^3 - 2377*xp^3*zp^3 - 1344*xp*zp^4 + 1988*xp^2*zp^4))/
      (9*(xp - zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     delta1mzp*(268/9 - (4*Pi^2)/3)*Dxp[1] + (22*(1 + zp)*Dxp[1])/3 - 
     (22*delta1mzp*Dxp[2])/3 + (268/9 - (4*Pi^2)/3)*Dxp[0]*Dzp[0] - 
     (44*Dxp[1]*Dzp[0])/3 + delta1mxp*(268/9 - (4*Pi^2)/3)*Dzp[1] + 
     (22*(1 + xp)*Dzp[1])/3 - (44*Dxp[0]*Dzp[1])/3 - 
     (22*delta1mxp*Dzp[2])/3 + (2*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) - (4*(8 + 3*xp + 11*xp*zp)*Log[1 - xp])/3 + 
     ((4*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (2*(9*xp^2 + 33*xp^3 + 48*xp^4 + 30*xp^5 - 15*xp^6 - 51*xp^7 - 
          42*xp^8 - 12*xp^9 - 18*xp*zp - 25*xp^2*zp - 140*xp^3*zp - 
          329*xp^4*zp - 491*xp^5*zp - 71*xp^6*zp + 418*xp^7*zp + 
          209*xp^8*zp + 15*xp^9*zp + 9*zp^2 - 37*xp*zp^2 + 5*xp^2*zp^2 - 
          91*xp^3*zp^2 + 1093*xp^4*zp^2 + 2282*xp^5*zp^2 + 287*xp^6*zp^2 - 
          1343*xp^7*zp^2 - 74*xp^8*zp^2 + 29*xp^9*zp^2 + 35*zp^3 + 
          218*xp*zp^3 + 968*xp^2*zp^3 + 789*xp^3*zp^3 - 1742*xp^4*zp^3 - 
          5704*xp^5*zp^3 + 1364*xp^6*zp^3 + 1009*xp^7*zp^3 - 297*xp^8*zp^3 - 
          137*zp^4 - 743*xp*zp^4 - 2518*xp^2*zp^4 - 2991*xp^3*zp^4 + 
          4239*xp^4*zp^4 + 4631*xp^5*zp^4 - 2536*xp^6*zp^4 + 535*xp^7*zp^4 + 
          93*zp^5 + 1310*xp*zp^5 + 3347*xp^2*zp^5 + 3596*xp^3*zp^5 - 
          5541*xp^4*zp^5 + 758*xp^5*zp^5 + 37*xp^6*zp^5 - 696*xp*zp^6 - 
          3568*xp^2*zp^6 + 320*xp^3*zp^6 + 992*xp^4*zp^6 - 456*xp^5*zp^6 + 
          1584*xp^2*zp^7 - 992*xp^3*zp^7 + 368*xp^4*zp^7))/
        (3*(-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] - 
     (2*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - (2*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(1 + xp^2 + 3*zp - 2*xp*zp + 2*xp^2*zp - 2*zp^2 + 2*xp*zp^2 - 
        2*xp^2*zp^2 + zp^3 - 2*xp*zp^3 + 2*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*(-1 + zp)*zp) + 
     ((-2*(-2 + 2*xp + 4*xp^3 + 13*zp - xp*zp + 4*xp^2*zp - 6*xp^3*zp - 
          12*zp^2 + 2*xp*zp^2 - 2*xp^2*zp^2 + 8*xp^3*zp^2 + 7*zp^3 - 
          xp*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
       (2*(-1 + 2*zp)*(3 + 14*xp + 29*xp^2 + 36*xp^3 + 29*xp^4 + 14*xp^5 + 
          3*xp^6 - 4*zp - 48*xp*zp - 128*xp^2*zp - 168*xp^3*zp - 
          128*xp^4*zp - 48*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 60*xp*zp^2 + 
          272*xp^2*zp^2 + 360*xp^3*zp^2 + 272*xp^4*zp^2 + 60*xp^5*zp^2 + 
          4*xp^6*zp^2 - 40*xp*zp^3 - 288*xp^2*zp^3 - 480*xp^3*zp^3 - 
          288*xp^4*zp^3 - 40*xp^5*zp^3 + 144*xp^2*zp^4 + 360*xp^3*zp^4 + 
          144*xp^4*zp^4 - 144*xp^3*zp^5))/((-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
     Dzp[0]*((2*Pi^2*(1 + xp))/3 - (4*(-10 + 77*xp))/9 + 
       (22*(1 + xp)*Log[1 - xp])/3 - (8*(7 + 4*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) + 
     (8*(1 + xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp])/zp - 
     (4*(-8 + 11*xp + 8*zp - 11*xp*zp + 11*xp^2*zp + 11*xp*zp^2)*Log[1 - zp])/
      (3*(-1 + xp + zp)) - (4*(1 + zp)*Log[xp]*Log[1 - zp])/(-1 + xp) + 
     ((-4*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (2*(2*xp^2 + 10*xp^3 + 22*xp^4 + 28*xp^5 + 22*xp^6 + 10*xp^7 + 
          2*xp^8 - 4*xp*zp + 3*xp^2*zp - 6*xp^3*zp - 85*xp^4*zp - 
          144*xp^5*zp - 79*xp^6*zp + 10*xp^7*zp + 17*xp^8*zp + 2*zp^2 - 
          40*xp*zp^2 - 86*xp^2*zp^2 - 134*xp^3*zp^2 + 148*xp^4*zp^2 + 
          412*xp^5*zp^2 + 2*xp^6*zp^2 - 190*xp^7*zp^2 - 18*xp^8*zp^2 + 
          25*zp^3 + 96*xp*zp^3 + 460*xp^2*zp^3 + 216*xp^3*zp^3 - 
          234*xp^4*zp^3 - 896*xp^5*zp^3 + 660*xp^6*zp^3 + 152*xp^7*zp^3 + 
          xp^8*zp^3 - 26*zp^4 - 248*xp*zp^4 - 450*xp^2*zp^4 - 670*xp^3*zp^4 + 
          1570*xp^4*zp^4 - 44*xp^5*zp^4 - 614*xp^6*zp^4 + 2*xp^7*zp^4 + 
          zp^5 + 172*xp*zp^5 + 511*xp^2*zp^5 - 56*xp^3*zp^5 - 
          1473*xp^4*zp^5 + 684*xp^5*zp^5 + 65*xp^6*zp^5 + 8*xp*zp^6 - 
          432*xp^2*zp^6 + 720*xp^3*zp^6 + 144*xp^4*zp^6 - 152*xp^5*zp^6 + 
          48*xp^2*zp^7 - 192*xp^3*zp^7 + 48*xp^4*zp^7))/
        ((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*
      Log[zp] + (2*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     (2*(-xp + 9*zp + 9*xp^2*zp - 5*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + (4*(-1 + xp)*(-1 + 2*zp)*Log[1 - xp]*
       Log[zp])/(-1 + zp) + (4*(3 + xp + xp^2 - xp^3 - 3*zp + xp*zp + 
        8*xp^3*zp + 2*zp^2 - 2*xp*zp^2 - 8*xp^3*zp^2 - zp^3 + xp*zp^3 + 
        2*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) - 
     (4*(-1 - xp^2 - zp - xp^2*zp + 2*xp*zp^2 + 2*zp^3 - xp*zp^3 + xp^2*zp^3)*
       Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
     Dxp[0]*((2*Pi^2*(1 + zp))/3 - (4*(-10 + 77*zp))/9 + 
       (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
       (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) - 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp^3*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
        2*xp^3*zp^2)*Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) + 
     (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) + 
     (4*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-3 - 14*xp - 29*xp^2 - 
        36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 48*xp*zp + 
        128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 4*xp^6*zp - 
        4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 272*xp^4*zp^2 - 
        60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 288*xp^2*zp^3 + 
        480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 144*xp^2*zp^4 - 
        360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (8*(1 + xp + xp^2 + 3*zp - 3*xp*zp + 3*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) + 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) + 
     (8*(1 + xp)*(-1 + 2*zp)*PolyLog[2, -xp])/zp + 
     (4*(1 + xp^2 + 2*zp - 2*xp*zp + 2*xp^2*zp - 2*zp^2 + 2*xp*zp^2 - 
        2*xp^2*zp^2 + 2*zp^3 - 2*xp*zp^3 + 2*xp^2*zp^3)*PolyLog[2, xp])/
      ((-1 + xp)*(-1 + zp)*zp) + 
     ((4*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
          4*xp^2*zp^2))/((-1 + xp)*(-1 + zp)) - 
       (4*(-1 + 2*zp)*(3 + 14*xp + 29*xp^2 + 36*xp^3 + 29*xp^4 + 14*xp^5 + 
          3*xp^6 - 4*zp - 48*xp*zp - 128*xp^2*zp - 168*xp^3*zp - 
          128*xp^4*zp - 48*xp^5*zp - 4*xp^6*zp + 4*zp^2 + 60*xp*zp^2 + 
          272*xp^2*zp^2 + 360*xp^3*zp^2 + 272*xp^4*zp^2 + 60*xp^5*zp^2 + 
          4*xp^6*zp^2 - 40*xp*zp^3 - 288*xp^2*zp^3 - 480*xp^3*zp^3 - 
          288*xp^4*zp^3 - 40*xp^5*zp^3 + 144*xp^2*zp^4 + 360*xp^3*zp^4 + 
          144*xp^4*zp^4 - 144*xp^3*zp^5))/((-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*PolyLog[2, 1 - zp] - 
     (4*(1 - 2*xp + xp^2 - 2*zp + 4*xp*zp - 2*xp^2*zp + 4*zp^2 - 4*xp*zp^2 + 
        4*xp^2*zp^2)*PolyLog[2, (xp - zp)/xp])/((-1 + xp)*(-1 + zp)) + 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp^3*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
       PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) - 
     (4*(1 + zp)*PolyLog[2, (-1 + xp + zp)/zp])/(-1 + xp) + 
     (4*(1 + zp)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/(-1 + xp) + 
     (8*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-3 - 14*xp - 29*xp^2 - 
        36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 48*xp*zp + 
        128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 4*xp^6*zp - 
        4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 272*xp^4*zp^2 - 
        60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 288*xp^2*zp^3 + 
        480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 144*xp^2*zp^4 - 
        360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*(-1 + 2*zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(-3 - 14*xp - 29*xp^2 - 
        36*xp^3 - 29*xp^4 - 14*xp^5 - 3*xp^6 + 4*zp + 48*xp*zp + 
        128*xp^2*zp + 168*xp^3*zp + 128*xp^4*zp + 48*xp^5*zp + 4*xp^6*zp - 
        4*zp^2 - 60*xp*zp^2 - 272*xp^2*zp^2 - 360*xp^3*zp^2 - 272*xp^4*zp^2 - 
        60*xp^5*zp^2 - 4*xp^6*zp^2 + 40*xp*zp^3 + 288*xp^2*zp^3 + 
        480*xp^3*zp^3 + 288*xp^4*zp^3 + 40*xp^5*zp^3 - 144*xp^2*zp^4 - 
        360*xp^3*zp^4 - 144*xp^4*zp^4 + 144*xp^3*zp^5)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 2*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 + 2*zp + 2*xp^2*zp + 2*zp^2 - 2*xp*zp^2 + 
        2*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) + delta1mzp*Dxp[0]*(-808/27 + (22*Pi^2)/9 + 
       28*Zeta[3]) + delta1mxp*Dzp[0]*(-808/27 + (22*Pi^2)/9 + 28*Zeta[3]) + 
     delta1mxp*delta1mzp*(-1535/12 - (269*Pi^2)/27 + (17*Pi^4)/45 + 
       (172*Zeta[3])/3) + delta1mzp*((4*(173 + 2*xp))/27 - 
       (Pi^2*(3 + 6*xp + 13*xp^2))/(9*(-1 + xp)) - (4*Pi^2*Log[1 - xp])/
        (3*(-1 + xp)) - (10*(-4 + 29*xp)*Log[1 - xp])/9 + 
       (11*(1 + xp)*Log[1 - xp]^2)/3 - (4*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(-1 + xp)) + (2*(38 - 47*xp + 79*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (22*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(-1 + xp) + 
       ((55 + 36*xp + 19*xp^2)*Log[xp]^2)/(6*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       ((1 + xp^2)*Log[xp]^3)/(-1 + xp) + (2*(17 + 5*xp^2)*PolyLog[2, xp])/
        (3*(-1 + xp)) + (4*(1 + xp^2)*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) + 
       (8*(1 + xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) + 
       (16*(1 + xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) - 
       (4*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (2*(-9 + 5*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*((-2*Pi^2*(7 + 4*zp))/9 + 
       (2*(85 + 319*zp))/27 + (2*Pi^2*(1 + zp)*Log[1 - zp])/3 - 
       (22*(-1 + 14*zp)*Log[1 - zp])/9 + (11*(1 + zp)*Log[1 - zp]^2)/3 + 
       (4*Pi^2*(1 + zp^2)*Log[zp])/(3*(-1 + zp)) - 
       (2*(107 - 129*zp + 80*zp^2)*Log[zp])/(9*(-1 + zp)) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + ((-35 + 12*zp + zp^2)*Log[zp]^2)/
        (6*(-1 + zp)) - (4*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(-1 + zp)) + 
       4*(1 + zp)*PolyLog[2, 1 - zp] + (4*(1 + zp^2)*Log[1 - zp]*
         PolyLog[2, 1 - zp])/(-1 + zp) - (4*(1 + zp^2)*Log[zp]*
         PolyLog[2, 1 - zp])/(-1 + zp) - (12*(1 + zp^2)*PolyLog[3, 1 - zp])/
        (-1 + zp) - (8*(1 + zp^2)*PolyLog[3, zp])/(-1 + zp) - 
       (2*(-11 + 3*zp^2)*Zeta[3])/(-1 + zp))), 
 "Subscript[C^(2,0),{1,qq,PS}]" -> 
  Cf*((-5*(-1 + xp)*(-1 + zp)*(xp + zp + 8*xp*zp + xp^2*zp + xp*zp^2))/
     (2*xp*zp^2) - ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 52*xp^2*zp^2 + 
       5*xp^4*zp^2 + 18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*
      (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
     (4*xp^(3/2)*zp^(5/2)) - ((1 + xp)*(-1 + zp)*(-5*xp + 5*zp - 44*xp*zp + 
       5*xp^2*zp - 5*xp*zp^2)*Log[xp])/(4*xp*zp^2) + 
    ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 52*xp^2*zp^2 + 5*xp^4*zp^2 + 
       18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
      Log[xp])/(4*xp^(3/2)*zp^(5/2)) + 
    ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 52*xp^2*zp^2 + 5*xp^4*zp^2 + 
       18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[xp])/(4*xp^(3/2)*zp^(5/2)) + 
    ((-1 + xp)*(1 + zp)*(-5*xp + 5*zp + 44*xp*zp + 5*xp^2*zp - 5*xp*zp^2)*
      Log[zp])/(4*xp*zp^2) - ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 
       52*xp^2*zp^2 + 5*xp^4*zp^2 + 18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(4*xp^(3/2)*zp^(5/2)) + 
    ((5*xp^2 + 18*xp*zp + 18*xp^3*zp + 5*zp^2 + 52*xp^2*zp^2 + 5*xp^4*zp^2 + 
       18*xp*zp^3 + 18*xp^3*zp^3 + 5*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[zp])/(4*xp^(3/2)*zp^(5/2)) - (8*(1 + xp)*(1 + zp)*Log[xp]*Log[zp])/
     zp), "Subscript[C^(2,0),{2,q OverBar[q]}]" -> 
  Cf*lqf^2*(delta1mzp*(-1/3*((-1 + xp)*(4 + 7*xp + 4*xp^2))/xp + 
       2*(1 + xp)*Log[xp]) + delta1mxp*
      (-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 2*(1 + zp)*Log[zp])) + 
   Cf*lqf*((2*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 27*xp^2*zp + 
        24*xp^3*zp + 9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 20*xp^2*zp^3))/
      (3*xp*zp) - (4*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp])/zp + 
     Dzp[0]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) - 4*(1 + 3*xp + 6*xp*zp)*Log[zp] + 
     Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) + delta1mzp*((2*Pi^2*(1 + xp))/3 - 
       (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Cf^2*lqf*(delta1mzp*(-16*(-1 + xp) - (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       8*(1 + xp)*Log[xp] + (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Ca*Cf*lqf*(delta1mzp*(8*(-1 + xp) + (2*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       4*(1 + xp)*Log[xp] - (2*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (8*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (8*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     delta1mxp*(8*(-1 + zp) + (2*Pi^2*(1 + zp^2))/(3*(1 + zp)) - 
       4*(1 + zp)*Log[zp] - (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp))) + 
   Cf*((52 - 71*xp + 121*xp^2 - 88*xp^3 - 24*zp - 1128*xp*zp + 636*xp^2*zp + 
       528*xp^3*zp + 1335*xp*zp^2 - 1149*xp^2*zp^2 + 158*xp*zp^3 - 
       406*xp^2*zp^3)/(9*xp*zp) + (2*Pi^2*(-1 + xp^2 + 2*zp + 2*xp^2*zp + 
        12*zp^2 - 8*xp*zp^2 + 12*xp^2*zp^2 + 8*zp^3 - 24*xp*zp^3 + 
        24*xp^2*zp^3))/(3*(-1 + xp)*zp) + 
     (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (2*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 
        27*xp^2*zp + 24*xp^3*zp + 9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 
        20*xp^2*zp^3)*Log[1 - xp])/(3*xp*zp) + 
     ((12*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (2*(2*xp + 16*xp^2 + 16*xp^3 - 20*xp^4 - 34*xp^5 - 12*xp^6 - 2*zp - 
          49*xp*zp - 162*xp^2*zp - 199*xp^3*zp + 134*xp^4*zp + 258*xp^5*zp + 
          72*xp^6*zp + 27*zp^2 + 242*xp*zp^2 + 585*xp^2*zp^2 + 95*xp^3*zp^2 - 
          504*xp^4*zp^2 - 465*xp^5*zp^2 - 66*zp^3 - 320*xp*zp^3 - 
          757*xp^2*zp^3 + 410*xp^3*zp^3 + 737*xp^4*zp^3 + 40*xp^5*zp^3 - 
          16*zp^4 + 328*xp*zp^4 + 72*xp^2*zp^4 - 260*xp^3*zp^4 - 
          200*xp^4*zp^4 + 64*xp*zp^5 - 192*xp^2*zp^5 + 160*xp^3*zp^5))/
        (3*(-1 + xp)*(xp - zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[xp] - 
     (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (16*(1 - 2*xp + 3*xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
     ((-4*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
          24*xp*zp^3))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (2*(-2 - 2*xp + 2*xp^2 + 2*xp^3 - zp + 9*xp*zp - 2*xp^2*zp - 
          4*xp^3*zp + 6*zp^2 + 18*xp*zp^2 - 8*xp^2*zp^2 - 36*xp^3*zp^2 - 
          8*zp^3 - 16*xp*zp^3 + 24*xp^3*zp^3))/((-1 + xp)*(1 + xp)*zp))*
      Log[xp]^2 + Dzp[1]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) - 16*(1 + 3*xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
     (2*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 27*xp^2*zp + 24*xp^3*zp + 
        9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 20*xp^2*zp^3)*Log[1 - zp])/
      (3*xp*zp) - (4*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((-12*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (2*(4*xp + 5*xp^2 - 8*xp^3 - 14*xp^4 + 9*xp^6 + 4*xp^7 - 4*zp - 
          5*xp*zp - 90*xp^2*zp - 48*xp^3*zp + 156*xp^4*zp + 121*xp^5*zp - 
          34*xp^6*zp - 24*xp^7*zp + 104*xp*zp^2 + 185*xp^2*zp^2 + 
          310*xp^3*zp^2 - 634*xp^4*zp^2 - 322*xp^5*zp^2 + 189*xp^6*zp^2 + 
          24*xp^7*zp^2 - 159*xp*zp^3 - 548*xp^2*zp^3 + 34*xp^3*zp^3 + 
          958*xp^4*zp^3 - 79*xp^5*zp^3 - 206*xp^6*zp^3 + 82*xp*zp^4 + 
          738*xp^2*zp^4 - 768*xp^3*zp^4 - 362*xp^4*zp^4 + 434*xp^5*zp^4 + 
          20*xp^6*zp^4 - 4*xp*zp^5 - 360*xp^2*zp^5 + 656*xp^3*zp^5 - 
          264*xp^4*zp^5 - 100*xp^5*zp^5 + 16*xp^2*zp^6 - 96*xp^3*zp^6 + 
          80*xp^4*zp^6))/(3*(-1 + xp)*xp*(xp - zp)*(-1 + zp)*zp*
         (1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] + 
     (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     4*(1 + 3*xp + 6*xp*zp)*Log[1 - xp]*Log[zp] - 
     (4*(1 + xp - xp^2 - xp^3 - 3*zp - 5*xp*zp - xp^2*zp + 5*xp^3*zp - zp^2 + 
        19*xp*zp^2 + 4*xp^2*zp^2 - 24*xp^3*zp^2 - 16*xp*zp^3 + 24*xp^3*zp^3)*
       Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*zp) - 4*(1 + 3*xp + 6*xp*zp)*
      Log[1 - zp]*Log[zp] - (8*(-xp + 2*xp^2 + zp - 5*xp*zp + 6*xp^2*zp + 
        2*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) - (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*
       Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) + 
     (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
        12*xp^3*zp^2)*Log[xp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) + 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[zp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (8*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
        24*xp*zp^3)*Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (8*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) - (8*(-1 + 2*xp + 6*zp - 12*xp*zp + 12*xp^2*zp)*
       Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) + (8*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) + 
     (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) - 
     16*(1 + 3*xp)*(-1 + 2*zp)*PolyLog[2, -xp] - 
     (4*(-1 + xp^2 + 2*zp + 4*xp*zp - 6*xp^2*zp + 4*zp^2 - 8*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) + 
     Dzp[0]*((2*Pi^2*(1 + xp))/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/
        (9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + 
     ((4*(8*xp - 9*xp^2 + 2*zp - 6*xp*zp + 6*xp^2*zp))/(-1 + xp) + 
       (8*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
          24*xp*zp^3))/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))*
      PolyLog[2, 1 - zp] + Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/
        (9*zp) - (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) - (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) + 
     (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
        12*xp^3*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (16*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
        24*xp*zp^3)*PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      (1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
     (16*xp*(1 + 2*xp + xp^2 + 8*zp + 8*xp*zp - 8*zp^2 - 36*xp*zp^2 + 
        24*xp*zp^3)*PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (2*xp)])/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
     (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) - (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 
        4*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     delta1mzp*((2*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       ((-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - ((-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]^2)/
        (3*xp) - (4*Pi^2*(1 + xp)*Log[xp])/3 + 
       (2*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       2*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        6 + (5*(1 + xp)*Log[xp]^3)/3 - (2*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       4*(1 + xp)*Log[xp]*PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])) + 
   Ca*Cf*((-2*(-8 + 7*xp + 40*zp - 38*xp*zp - 60*zp^2 + 59*xp*zp^2))/zp + 
     (2*Pi^2*(1 + xp + xp^2 + xp^3 - 5*zp + xp*zp - 4*xp^2*zp - 6*xp^3*zp + 
        2*zp^2 - 6*xp*zp^2 - xp^2*zp^2 + 11*xp^3*zp^2 - 9*zp^3 + 13*xp*zp^3 + 
        4*xp^2*zp^3 - 18*xp^3*zp^3 + 7*zp^4 - 17*xp*zp^4 + 24*xp^3*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) - 
     48*Sqrt[xp]*zp^(3/2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     ((4*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (2*(-5 + 2*xp^2 + 16*zp - 12*xp^2*zp - 25*zp^2 + 24*xp^2*zp^2))/
        ((-1 + xp)*zp))*Log[xp] + 48*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] + 48*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] - 
     (4*(-1 - xp^2 + 2*zp - 4*xp*zp + 5*xp^2*zp + 2*xp*zp^2 + zp^3 - 
        6*xp*zp^3 + 6*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*zp*(1 + zp)) + (2*(1 + xp + xp^2 + xp^3 - 2*zp - 6*xp^3*zp + 
        3*zp^2 - xp*zp^2 - xp^2*zp^2 - xp^3*zp^2 - 2*zp^3 + 6*xp^3*zp^3 - 
        4*zp^4 - 8*xp*zp^4 + 12*xp^3*zp^4)*Log[xp]^2)/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     (16*(-xp + zp + 4*xp*zp + 3*xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + ((-4*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
        (-1 + xp) - (4*(1 - 4*xp + 2*xp^2 - 7*zp + 14*xp*zp - 7*xp^2*zp + 
          7*zp^2 - 12*xp*zp^2 + 6*xp^2*zp^2))/((-1 + xp)*(-1 + zp)))*
      Log[zp] - 48*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] + 
     48*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] + 
     (4*(1 + 2*xp + xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + 2*zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) - 
     (4*(1 + 3*zp^2 - 9*xp*zp^2 + 9*xp^2*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) + (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      ((-1 + xp)*(1 + zp)) - (16*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[xp]*
       Log[xp + zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (16*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (16*(-2*xp + 3*xp^3 - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (16*(-2*xp + 3*xp^3 - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) - 
     (8*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (8*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) + (16*(-xp + zp + 4*xp*zp + 3*xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(8*(-1 + xp) + (2*Pi^2*(1 + xp^2))/(3*(1 + xp)) - 
       4*(1 + xp)*Log[xp] - (2*(1 + xp^2)*Log[xp]^2)/(1 + xp) + 
       (8*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) + 
       (8*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) - 
     (4*(-1 - xp^2 + 2*zp - 4*xp*zp + 5*xp^2*zp + 2*xp*zp^2 + zp^3 - 
        6*xp*zp^3 + 6*xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) + 
     (8*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(8*(-1 + zp) + (2*Pi^2*(1 + zp^2))/(3*(1 + zp)) - 
       4*(1 + zp)*Log[zp] - (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       (8*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) + 
     (16*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (16*(-2*xp + 3*xp^3 - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (8*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (8*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*((Pi^2*(-1 - xp))/3 + 15*(-1 + xp) + 
       8*(-1 + xp)*Log[1 - xp] + (2*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) + (-3 - 19*xp)*Log[xp] - (4*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) + 4*xp*Log[xp]^2 + ((1 + xp^2)*Log[xp]^3)/(1 + xp) + 
       4*(1 + xp)*Log[xp]*Log[1 + xp] + (8*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) - (8*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) + 4*(1 + xp)*PolyLog[2, -xp] + 
       (8*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) - 
       (8*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) + 
       4*(1 + xp)*PolyLog[2, xp] + (8*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) + (4*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) - 
       (8*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) + 
       (8*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) - 
       (4*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(1 - zp + (Pi^2*(1 + zp))/3 + 8*(-1 + zp)*Log[1 - zp] + 
       (2*Pi^2*(1 + zp^2)*Log[1 - zp])/(3*(1 + zp)) + (-7 + zp)*Log[zp] - 
       4*(1 + zp)*Log[1 - zp]*Log[zp] - 4*(1 + zp)*Log[zp]^2 - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + 
       (2*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) + 
       4*(1 + zp)*Log[zp]*Log[1 + zp] + (8*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) + (6*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) - (4*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) - 
       4*(1 + zp)*PolyLog[2, 1 - zp] + 4*(1 + zp)*PolyLog[2, -zp] + 
       (8*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) + 
       (4*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) + 
       (8*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) - 
       (8*(1 + zp^2)*Zeta[3])/(1 + zp))) + 
   Cf^2*((4*(-8 + 7*xp + 40*zp - 38*xp*zp - 60*zp^2 + 59*xp*zp^2))/zp - 
     (4*Pi^2*(1 + xp + xp^2 + xp^3 - 5*zp + xp*zp - 4*xp^2*zp - 6*xp^3*zp + 
        2*zp^2 - 6*xp*zp^2 - xp^2*zp^2 + 11*xp^3*zp^2 - 9*zp^3 + 13*xp*zp^3 + 
        4*xp^2*zp^3 - 18*xp^3*zp^3 + 7*zp^4 - 17*xp*zp^4 + 24*xp^3*zp^4))/
      (3*(-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     96*Sqrt[xp]*zp^(3/2)*(InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
       InvTanInt[Sqrt[zp]/Sqrt[xp]] - InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
       InvTanInt[Sqrt[xp]*Sqrt[zp]]) + 
     ((-8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (4*(-5 + 2*xp^2 + 16*zp - 12*xp^2*zp - 25*zp^2 + 24*xp^2*zp^2))/
        ((-1 + xp)*zp))*Log[xp] - 96*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp] - 96*Sqrt[xp]*zp^(3/2)*
      ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp] + 
     (8*(-1 - xp^2 + 2*zp - 4*xp*zp + 5*xp^2*zp + 2*xp*zp^2 + zp^3 - 
        6*xp*zp^3 + 6*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*zp*(1 + zp)) - (4*(1 + xp + xp^2 + xp^3 - 2*zp - 6*xp^3*zp + 
        3*zp^2 - xp*zp^2 - xp^2*zp^2 - xp^3*zp^2 - 2*zp^3 + 6*xp^3*zp^3 - 
        4*zp^4 - 8*xp*zp^4 + 12*xp^3*zp^4)*Log[xp]^2)/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) - 
     (32*(-xp + zp + 4*xp*zp + 3*xp^2*zp)*Log[xp]*Log[1 + xp])/
      ((1 + xp)*(-1 + zp)) + ((8*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (8*(1 - 4*xp + 2*xp^2 - 7*zp + 14*xp*zp - 7*xp^2*zp + 7*zp^2 - 
          12*xp*zp^2 + 6*xp^2*zp^2))/((-1 + xp)*(-1 + zp)))*Log[zp] + 
     96*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp] - 
     96*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[zp] - 
     (8*(1 + 2*xp + xp^2 - 2*zp - 8*xp*zp - 6*xp^2*zp + 2*zp^2 + 6*xp*zp^2 + 
        6*xp^2*zp^2)*Log[xp]*Log[zp])/((1 + xp)*(-1 + zp)) + 
     (8*(1 + 3*zp^2 - 9*xp*zp^2 + 9*xp^2*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) - (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/
      ((-1 + xp)*(1 + zp)) + (32*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[xp]*
       Log[xp + zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (32*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[zp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*(-2*xp + 3*xp^3 - zp)*zp^2*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*(-2*xp + 3*xp^3 - zp)*zp^2*Log[zp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (16*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) - (16*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/
      ((-1 + xp)*(1 + zp)) - (32*(-xp + zp + 4*xp*zp + 3*xp^2*zp)*
       PolyLog[2, -xp])/((1 + xp)*(-1 + zp)) + 
     Dzp[0]*(-16*(-1 + xp) - (4*Pi^2*(1 + xp^2))/(3*(1 + xp)) + 
       8*(1 + xp)*Log[xp] + (4*(1 + xp^2)*Log[xp]^2)/(1 + xp) - 
       (16*(1 + xp^2)*Log[xp]*Log[1 + xp])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[2, -xp])/(1 + xp)) + 
     (8*(-1 - xp^2 + 2*zp - 4*xp*zp + 5*xp^2*zp + 2*xp*zp^2 + zp^3 - 
        6*xp*zp^3 + 6*xp^2*zp^3)*PolyLog[2, xp])/((-1 + xp)*zp*(1 + zp)) - 
     (16*(1 + zp^2)*PolyLog[2, -zp])/((-1 + xp)*(1 + zp)) + 
     Dxp[0]*(-16*(-1 + zp) - (4*Pi^2*(1 + zp^2))/(3*(1 + zp)) + 
       8*(1 + zp)*Log[zp] + (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*Log[1 + zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[2, -zp])/(1 + zp)) - 
     (32*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*(-2*xp + 3*xp^3 - zp)*zp^2*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (16*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + (16*(1 + 3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*
       PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*(1 + zp)) + delta1mzp*(-30*(-1 + xp) + (2*Pi^2*(1 + xp))/3 - 
       16*(-1 + xp)*Log[1 - xp] - (4*Pi^2*(1 + xp^2)*Log[1 - xp])/
        (3*(1 + xp)) + 2*(3 + 19*xp)*Log[xp] + (8*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(1 + xp)) - 8*xp*Log[xp]^2 - (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) - 
       8*(1 + xp)*Log[xp]*Log[1 + xp] - (16*(1 + xp^2)*Log[1 - xp]*Log[xp]*
         Log[1 + xp])/(1 + xp) + (16*(1 + xp^2)*Log[xp]^2*Log[1 + xp])/
        (1 + xp) - 8*(1 + xp)*PolyLog[2, -xp] - 
       (16*(1 + xp^2)*Log[1 - xp]*PolyLog[2, -xp])/(1 + xp) + 
       (16*(1 + xp^2)*Log[xp]*PolyLog[2, -xp])/(1 + xp) - 
       8*(1 + xp)*PolyLog[2, xp] - (16*(1 + xp^2)*PolyLog[3, 1 - xp])/
        (1 + xp) - (8*(1 + xp^2)*PolyLog[3, xp])/(1 + xp) + 
       (16*(1 + xp^2)*PolyLog[3, -((-1 + xp)/(1 + xp))])/(1 + xp) - 
       (16*(1 + xp^2)*PolyLog[3, (-1 + xp)/(1 + xp)])/(1 + xp) + 
       (8*(1 + xp^2)*Zeta[3])/(1 + xp)) + 
     delta1mxp*(2*(-1 + zp) - (2*Pi^2*(1 + zp))/3 - 
       16*(-1 + zp)*Log[1 - zp] - (4*Pi^2*(1 + zp^2)*Log[1 - zp])/
        (3*(1 + zp)) - 2*(-7 + zp)*Log[zp] + 8*(1 + zp)*Log[1 - zp]*Log[zp] + 
       8*(1 + zp)*Log[zp]^2 + (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) - 
       (4*Pi^2*(1 + zp^2)*Log[1 + zp])/(3*(1 + zp)) - 
       8*(1 + zp)*Log[zp]*Log[1 + zp] - (16*(1 + zp^2)*Log[1 - zp]*Log[zp]*
         Log[1 + zp])/(1 + zp) - (12*(1 + zp^2)*Log[zp]^2*Log[1 + zp])/
        (1 + zp) + (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       8*(1 + zp)*PolyLog[2, 1 - zp] - 8*(1 + zp)*PolyLog[2, -zp] - 
       (16*(1 + zp^2)*Log[1 - zp]*PolyLog[2, -zp])/(1 + zp) - 
       (8*(1 + zp^2)*Log[zp]*PolyLog[2, -zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, 1 - zp])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, -zp])/(1 + zp) - 
       (8*(1 + zp^2)*PolyLog[3, zp])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, (1 + zp)^(-1)])/(1 + zp) + 
       (16*(1 + zp^2)*PolyLog[3, -((-1 + zp)/(1 + zp))])/(1 + zp) - 
       (16*(1 + zp^2)*PolyLog[3, (-1 + zp)/(1 + zp)])/(1 + zp) + 
       (16*(1 + zp^2)*Zeta[3])/(1 + zp))), 
 "Subscript[C^(2,0),{2,qq,NS}]" -> Ca*Cf*lqf^2*(-11*delta1mxp*delta1mzp + 
     (11*delta1mzp*(1 + xp))/3 + (11*delta1mxp*(1 + zp))/3 - 
     (22*delta1mzp*Dxp[0])/3 - (22*delta1mxp*Dzp[0])/3) + 
   Cf*lqf^2*nf*(2*delta1mxp*delta1mzp - (2*delta1mzp*(1 + xp))/3 - 
     (2*delta1mxp*(1 + zp))/3 + (4*delta1mzp*Dxp[0])/3 + 
     (4*delta1mxp*Dzp[0])/3) + Cf*lqf*nf*
    (delta1mxp*delta1mzp*(-34/3 - (8*Pi^2)/9) + (8*(1 + 3*xp*zp))/3 - 
     (40*delta1mzp*Dxp[0])/9 - (4*(1 + zp)*Dxp[0])/3 + 
     (8*delta1mzp*Dxp[1])/3 - (40*delta1mxp*Dzp[0])/9 - 
     (4*(1 + xp)*Dzp[0])/3 + (8*Dxp[0]*Dzp[0])/3 + (8*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((8*(1 + 4*xp))/9 - (4*(1 + xp)*Log[1 - xp])/3 + 
       (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     delta1mxp*((8*(1 + 4*zp))/9 - (4*(1 + zp)*Log[1 - zp])/3)) + 
   Cf*lqf^2*(delta1mzp*(-1/3*((-1 + xp)*(4 + 7*xp + 4*xp^2))/xp + 
       2*(1 + xp)*Log[xp]) + delta1mxp*
      (-1/3*((-1 + zp)*(4 + 7*zp + 4*zp^2))/zp + 2*(1 + zp)*Log[zp])) + 
   Cf^2*lqf^2*(delta1mxp*delta1mzp*(18 - (8*Pi^2)/3) + 4*(1 + xp)*(1 + zp) + 
     24*delta1mzp*Dxp[0] - 8*(1 + zp)*Dxp[0] + 16*delta1mzp*Dxp[1] + 
     24*delta1mxp*Dzp[0] - 8*(1 + xp)*Dzp[0] + 16*Dxp[0]*Dzp[0] + 
     16*delta1mxp*Dzp[1] + delta1mzp*(-8*(2 + xp) - 8*(1 + xp)*Log[1 - xp] + 
       (2*(1 + 3*xp^2)*Log[xp])/(-1 + xp)) + 
     delta1mxp*(-8*(2 + zp) - 8*(1 + zp)*Log[1 - zp] + 
       (2*(1 + 3*zp^2)*Log[zp])/(-1 + zp))) + 
   Cf*lqf*((2*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 27*xp^2*zp + 
        24*xp^3*zp + 9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 20*xp^2*zp^3))/
      (3*xp*zp) - (4*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp])/zp + 
     Dzp[0]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) - 4*(1 + 3*xp + 6*xp*zp)*Log[zp] + 
     Dxp[0]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(3*zp) + 
       4*(1 + zp)*Log[zp]) + delta1mzp*((2*Pi^2*(1 + xp))/3 - 
       (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/(9*xp) - 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*
      ((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp])) + 
   Ca*Cf*lqf*((-44*(1 + 3*xp*zp))/3 + delta1mzp*(268/9 - (4*Pi^2)/3)*Dxp[0] + 
     (22*(1 + zp)*Dxp[0])/3 - (44*delta1mzp*Dxp[1])/3 + 
     delta1mxp*(268/9 - (4*Pi^2)/3)*Dzp[0] + (22*(1 + xp)*Dzp[0])/3 - 
     (44*Dxp[0]*Dzp[0])/3 - (44*delta1mxp*Dzp[1])/3 + 
     delta1mzp*((2*Pi^2*(1 + xp))/3 - (4*(-10 + 77*xp))/9 + 
       (22*(1 + xp)*Log[1 - xp])/3 - (8*(7 + 4*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) + 
     delta1mxp*((2*Pi^2*(1 + zp))/3 - (4*(-10 + 77*zp))/9 + 
       (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
       (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) + delta1mxp*delta1mzp*
      (193/3 + (44*Pi^2)/9 - 24*Zeta[3])) + 
   Cf*nf*((-8*(5 - 9*zp + 24*xp*zp))/9 + delta1mzp*(112/27 - (4*Pi^2)/9)*
      Dxp[0] - (40*delta1mzp*Dxp[1])/9 - (4*(1 + zp)*Dxp[1])/3 + 
     (4*delta1mzp*Dxp[2])/3 + delta1mxp*(112/27 - (4*Pi^2)/9)*Dzp[0] - 
     (40*Dxp[0]*Dzp[0])/9 + (8*Dxp[1]*Dzp[0])/3 - (40*delta1mxp*Dzp[1])/9 - 
     (4*(1 + xp)*Dzp[1])/3 + (8*Dxp[0]*Dzp[1])/3 + (4*delta1mxp*Dzp[2])/3 + 
     (8*(1 + 3*xp*zp)*Log[1 - xp])/3 - 
     (4*(-1 + 4*xp + 3*zp - 12*xp*zp + 12*xp^2*zp)*Log[xp])/(3*(-1 + xp)) + 
     Dzp[0]*((8*(1 + 4*xp))/9 - (4*(1 + xp)*Log[1 - xp])/3 + 
       (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + (8*(1 + 3*xp*zp)*Log[1 - zp])/
      3 + Dxp[0]*((8*(1 + 4*zp))/9 - (4*(1 + zp)*Log[1 - zp])/3) + 
     delta1mxp*((2*Pi^2*(1 + zp))/9 - (2*(19 + 37*zp))/27 + 
       (8*(1 + 4*zp)*Log[1 - zp])/9 - (2*(1 + zp)*Log[1 - zp]^2)/3 + 
       (2*(11 - 12*zp + 11*zp^2)*Log[zp])/(9*(-1 + zp)) + 
       ((1 + zp^2)*Log[zp]^2)/(3*(-1 + zp))) + 
     delta1mzp*((4*Pi^2*xp^2)/(9*(-1 + xp)) - (2*(37 + 19*xp))/27 + 
       (8*(1 + 4*xp)*Log[1 - xp])/9 - (2*(1 + xp)*Log[1 - xp]^2)/3 - 
       (2*(5 - 2*xp + 7*xp^2)*Log[xp])/(3*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) - 
       (5*(1 + xp^2)*Log[xp]^2)/(3*(-1 + xp)) - (4*(1 + xp^2)*PolyLog[2, xp])/
        (3*(-1 + xp))) + delta1mxp*delta1mzp*(127/6 + (38*Pi^2)/27 + 
       (8*Zeta[3])/3)) + Cf^2*lqf*(8*(1 + 4*xp + 4*zp + 3*xp*zp) + 
     delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[0] + 24*delta1mzp*Dxp[1] - 
     24*(1 + zp)*Dxp[1] + 24*delta1mzp*Dxp[2] + delta1mxp*(-64 - (16*Pi^2)/3)*
      Dzp[0] + 24*Dxp[0]*Dzp[0] + 48*Dxp[1]*Dzp[0] + 24*delta1mxp*Dzp[1] - 
     24*(1 + xp)*Dzp[1] + 48*Dxp[0]*Dzp[1] + 24*delta1mxp*Dzp[2] + 
     8*(3 + xp + zp + 7*xp*zp)*Log[1 - xp] - 
     (8*(xp + xp^2 + zp - 3*xp*zp + 4*xp^2*zp)*Log[xp])/(-1 + xp) + 
     Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
       (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 8*(3 + xp + zp + 7*xp*zp)*
      Log[1 - zp] - 8*(1 + 3*xp*zp)*Log[zp] + 
     Dxp[0]*(-12*(1 + zp) - 24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     delta1mzp*((10*Pi^2*(1 + xp))/3 + 4*(5 + 11*xp) - 
       12*(1 + xp)*Log[1 - xp] - 12*(1 + xp)*Log[1 - xp]^2 + 
       (12*(2 + xp)*Log[xp])/(-1 + xp) + (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/
        (-1 + xp) - (8*xp^2*Log[xp]^2)/(-1 + xp) - 
       4*(1 + xp)*PolyLog[2, xp]) + delta1mxp*((8*Pi^2*(1 + zp))/3 + 
       4*(5 + 11*zp) - 12*(1 + zp)*Log[1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
       (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + delta1mxp*delta1mzp*(-93 - 4*Pi^2 + 
       80*Zeta[3])) + Cf*((52 - 71*xp + 121*xp^2 - 88*xp^3 - 24*zp - 
       552*xp*zp + 420*xp^2*zp + 528*xp^3*zp + 831*xp*zp^2 - 933*xp^2*zp^2 + 
       158*xp*zp^3 - 406*xp^2*zp^3)/(9*xp*zp) - 
     (2*Pi^2*(1 - xp^2 - 2*zp - 8*xp*zp + 14*xp^2*zp + 12*zp^2 - 8*xp*zp^2 + 
        12*xp^2*zp^2 + 8*zp^3 - 24*xp*zp^3 + 24*xp^2*zp^3))/
      (3*(-1 + xp)*zp) - (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) + (2*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 
        27*xp^2*zp + 24*xp^3*zp + 9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 
        20*xp^2*zp^3)*Log[1 - xp])/(3*xp*zp) + 
     ((-12*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) - 
       (2*(2*xp + 12*xp^2 - 10*xp^3 - 12*xp^4 - 2*zp - 63*xp*zp - 
          38*xp^2*zp + 12*xp^3*zp + 72*xp^4*zp + 57*zp^2 + 102*xp*zp^2 + 
          24*xp^2*zp^2 - 123*xp^3*zp^2 - 96*zp^3 + 64*xp*zp^3 - 
          33*xp^2*zp^3 + 40*xp^3*zp^3 - 16*zp^4 + 48*xp*zp^4 - 40*xp^2*zp^4))/
        (3*(-1 + xp)*(xp - zp)*zp))*Log[xp] + 
     (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       ArcTan[Sqrt[xp]*Sqrt[zp]]*Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
     (16*(1 - 2*xp + 3*xp^2)*zp*Log[1 - xp]*Log[xp])/(-1 + xp) + 
     ((-4*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2))/
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (2*(2 + 2*xp - 2*xp^2 - 2*xp^3 - 9*zp - 15*xp*zp + 6*xp^2*zp + 
          20*xp^3*zp + 6*zp^2 + 18*xp*zp^2 - 8*xp^2*zp^2 - 36*xp^3*zp^2 - 
          8*zp^3 - 16*xp*zp^3 + 24*xp^3*zp^3))/((-1 + xp)*(1 + xp)*zp))*
      Log[xp]^2 + Dzp[1]*((-2*(-1 + xp)*(4 + 7*xp + 4*xp^2))/(3*xp) + 
       4*(1 + xp)*Log[xp]) + 16*(1 + 3*xp)*(-1 + 2*zp)*Log[xp]*Log[1 + xp] + 
     (2*(4 + xp - 5*xp^2 - 4*xp^3 - 33*xp*zp - 27*xp^2*zp + 24*xp^3*zp + 
        9*xp*zp^2 + 15*xp^2*zp^2 - 4*xp*zp^3 + 20*xp^2*zp^3)*Log[1 - zp])/
      (3*xp*zp) - (4*(-1 - xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 - zp])/zp + 
     ((12*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(-1 + xp) + 
       (2*(4*xp - 3*xp^2 - 6*xp^3 + xp^4 + 4*xp^5 - 4*zp + 3*xp*zp - 
          58*xp^2*zp + 89*xp^3*zp - 24*xp^4*zp - 24*xp^5*zp + 58*xp*zp^2 + 
          45*xp^2*zp^2 - 154*xp^3*zp^2 + 45*xp^4*zp^2 + 24*xp^5*zp^2 - 
          87*xp*zp^3 + 20*xp^2*zp^3 + 141*xp^3*zp^3 - 56*xp^4*zp^3 + 
          40*xp*zp^4 - 50*xp^2*zp^4 - 28*xp^3*zp^4 + 20*xp^4*zp^4 - 
          4*xp*zp^5 + 24*xp^2*zp^5 - 20*xp^3*zp^5))/(3*(-1 + xp)*xp*(xp - zp)*
         (-1 + zp)*zp))*Log[zp] - (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
     (2*(-xp + zp + 9*xp^2*zp - 69*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 4*(1 + 3*xp + 6*xp*zp)*Log[1 - xp]*
      Log[zp] + (4*(-1 - xp + xp^2 + xp^3 + zp - 5*xp*zp + xp^2*zp + 
        11*xp^3*zp + 5*zp^2 + xp*zp^2 + 4*xp^2*zp^2 - 16*xp*zp^3 + 
        24*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*zp) - 
     4*(1 + 3*xp + 6*xp*zp)*Log[1 - zp]*Log[zp] + 
     (8*(1 + xp - xp^2 + zp + xp*zp + 2*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[zp]^2)/(-1 + xp) + Dxp[1]*((-2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/
        (3*zp) + 4*(1 + zp)*Log[zp]) + 
     (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[xp]*Log[xp + zp])/
      ((-1 + xp)*(1 + xp)) - (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*
       Log[zp]*Log[xp + zp])/((-1 + xp)*(1 + xp)) - 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[xp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 12*xp^3*zp^2)*Log[zp]*
       Log[1 + xp*zp])/((-1 + xp)*(1 + xp)) - 
     (8*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2)*
       Log[xp]*Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (24*(1 - 2*xp + 2*xp^2)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     (8*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*Log[xp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + (8*(-1 + 2*xp + 6*zp - 12*xp*zp + 12*xp^2*zp)*
       Log[zp]*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      (-1 + xp) - (8*(2 - 2*xp + xp^2 - 4*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
        12*xp*zp^2 + 12*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]^2)/(-1 + xp) - 
     (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/(-1 + xp) + 
     16*(1 + 3*xp)*(-1 + 2*zp)*PolyLog[2, -xp] + 
     (4*(1 - xp^2 - 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 8*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, xp])/((-1 + xp)*zp) + 
     Dzp[0]*((2*Pi^2*(1 + xp))/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2))/
        (9*xp) - (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp])/(3*xp) + 
       4*(1 + xp)*(1 + 2*xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2 - 
       4*(1 + xp)*PolyLog[2, xp]) + 
     ((-4*(-2 + 4*xp - 3*xp^2 + 2*zp - 18*xp*zp + 18*xp^2*zp))/(-1 + xp) + 
       (8*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2))/
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*PolyLog[2, 1 - zp] + 
     Dxp[0]*((2*(-1 + zp)*(7 + 67*zp + 25*zp^2))/(9*zp) - 
       (2*(-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp])/(3*zp) - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       4*(1 + zp)*PolyLog[2, 1 - zp]) + (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*
       PolyLog[2, (xp - zp)/xp])/(-1 + xp) - 
     (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*PolyLog[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)) - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
        12*xp^3*zp^2)*PolyLog[2, -(xp*zp)])/((-1 + xp)*(1 + xp)) - 
     (16*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (16*(-2 - 5*xp - 6*xp^2 + 4*zp + 24*xp*zp + 12*xp^2*zp - 24*xp*zp^2)*
       PolyLog[2, (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 4*zp^2 - 12*xp*zp^2 + 
        12*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/(-1 + xp) + (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 
        4*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, 
        (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/(-1 + xp) + 
     delta1mzp*((2*Pi^2*(1 + xp)*(1 + 2*xp))/3 - 
       ((-1 + xp)*(208 + 85*xp + 136*xp^2))/(27*xp) + 
       (2*Pi^2*(1 + xp)*Log[1 - xp])/3 - (2*(-1 + xp)*(26 - 7*xp + 44*xp^2)*
         Log[1 - xp])/(9*xp) - ((-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]^2)/
        (3*xp) - (4*Pi^2*(1 + xp)*Log[xp])/3 + 
       (2*(69 - 15*xp + 76*xp^2)*Log[xp])/9 + 
       (2*(-1 + xp)*(4 + 7*xp + 4*xp^2)*Log[1 - xp]*Log[xp])/(3*xp) - 
       2*(1 + xp)*Log[1 - xp]^2*Log[xp] + ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/
        6 + (5*(1 + xp)*Log[xp]^3)/3 - (2*(4 + 9*xp + 15*xp^2 + 8*xp^3)*
         PolyLog[2, xp])/(3*xp) - 4*(1 + xp)*Log[1 - xp]*PolyLog[2, xp] + 
       4*(1 + xp)*Log[xp]*PolyLog[2, xp] - 4*(1 + xp)*PolyLog[3, 1 - xp]) + 
     delta1mxp*((Pi^2*(-1 + zp)*(4 + 7*zp + 4*zp^2))/(9*zp) + 
       ((-1 + zp)*(107 + 239*zp + 287*zp^2))/(27*zp) + 
       (2*(-1 + zp)*(7 + 67*zp + 25*zp^2)*Log[1 - zp])/(9*zp) - 
       ((-1 + zp)*(4 + 7*zp + 4*zp^2)*Log[1 - zp]^2)/(3*zp) + 
       (2*Pi^2*(1 + zp)*Log[zp])/3 - (2*(7 + 90*zp + 81*zp^2 + 31*zp^3)*
         Log[zp])/(9*zp) - (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*Log[1 - zp]*
         Log[zp])/(3*zp) + 2*(1 + zp)*Log[1 - zp]^2*Log[zp] - 
       ((-8 + 3*zp + 15*zp^2)*Log[zp]^2)/(6*zp) + (5*(1 + zp)*Log[zp]^3)/3 - 
       (2*(-4 + 3*zp + 12*zp^2 + 4*zp^3)*PolyLog[2, 1 - zp])/(3*zp) + 
       4*(1 + zp)*Log[1 - zp]*PolyLog[2, 1 - zp] - 
       4*(1 + zp)*PolyLog[3, 1 - zp] - 8*(1 + zp)*PolyLog[3, zp] + 
       8*(1 + zp)*Zeta[3])) + 
   Cf^2*((-4*Pi^2*(-4 - 4*xp + 2*xp^2 + zp + 21*xp*zp - 28*xp^2*zp - zp^2 - 
        2*xp*zp^2 + 9*xp^2*zp^2 + zp^3 - 9*xp*zp^3 + 10*xp^2*zp^3))/
      (3*(-1 + xp)*(-1 + zp)*zp) - 
     (4*(-xp^2 - xp^3 + xp^4 + xp^5 - 70*xp*zp - 13*xp^2*zp + 136*xp^3*zp + 
        19*xp^4*zp - 68*xp^5*zp + 72*zp^2 + 181*xp*zp^2 + 196*xp^2*zp^2 - 
        851*xp^3*zp^2 + 278*xp^4*zp^2 + 164*xp^5*zp^2 - 173*zp^3 - 
        434*xp*zp^3 + 109*xp^2*zp^3 + 1232*xp^3*zp^3 - 614*xp^4*zp^3 + 
        100*zp^4 + 770*xp*zp^4 - 1104*xp^2*zp^4 - 146*xp^3*zp^4 - 
        416*xp*zp^5 + 632*xp^2*zp^5))/((xp - zp)*zp*(-1 + xp + zp)*
       (1 + 2*xp + xp^2 - 4*xp*zp)) + delta1mzp*(-64 - (16*Pi^2)/3)*Dxp[1] - 
     12*(1 + zp)*Dxp[2] + 8*delta1mzp*Dxp[3] + (-64 - (16*Pi^2)/3)*Dxp[0]*
      Dzp[0] + 24*Dxp[2]*Dzp[0] + delta1mxp*(-64 - (16*Pi^2)/3)*Dzp[1] + 
     48*Dxp[1]*Dzp[1] - 12*(1 + xp)*Dzp[2] + 24*Dxp[0]*Dzp[2] + 
     8*delta1mxp*Dzp[3] - (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) - 4*(3 - 7*xp - 5*zp + xp*zp)*Log[1 - xp] + 
     4*(3 + xp + zp + 7*xp*zp)*Log[1 - xp]^2 + 
     ((-8*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (4*(3*xp^2 + 4*xp^3 + xp^4 + 6*xp^5 - 3*xp^6 - 24*xp^7 - 9*xp^8 + 
          14*xp^9 + 8*xp^10 - 6*xp*zp + 16*xp^2*zp + 18*xp^3*zp - 
          78*xp^4*zp - 244*xp^5*zp + 68*xp^6*zp + 338*xp^7*zp + 10*xp^8*zp - 
          106*xp^9*zp - 16*xp^10*zp + 3*zp^2 - 42*xp*zp^2 - 141*xp^2*zp^2 - 
          366*xp^3*zp^2 + 786*xp^4*zp^2 + 1180*xp^5*zp^2 - 139*xp^6*zp^2 - 
          1770*xp^7*zp^2 + 469*xp^8*zp^2 + 142*xp^9*zp^2 + 22*xp^10*zp^2 + 
          23*zp^3 + 208*xp*zp^3 + 1024*xp^2*zp^3 + 614*xp^3*zp^3 - 
          1615*xp^4*zp^3 - 4576*xp^5*zp^3 + 2274*xp^6*zp^3 + 2274*xp^7*zp^3 - 
          690*xp^8*zp^3 - 128*xp^9*zp^3 - 93*zp^4 - 696*xp*zp^4 - 
          2340*xp^2*zp^4 - 1850*xp^3*zp^4 + 4477*xp^4*zp^4 + 6064*xp^5*zp^4 - 
          3874*xp^6*zp^4 - 1318*xp^7*zp^4 + 398*xp^8*zp^4 + 108*zp^5 + 
          1332*xp*zp^5 + 3214*xp^2*zp^5 + 2980*xp^3*zp^5 - 6944*xp^4*zp^5 - 
          3644*xp^5*zp^5 + 2678*xp^6*zp^5 + 292*xp^7*zp^5 - 41*zp^6 - 
          1176*xp*zp^6 - 3646*xp^2*zp^6 - 1148*xp^3*zp^6 + 4543*xp^4*zp^6 + 
          1452*xp^5*zp^6 - 880*xp^6*zp^6 + 376*xp*zp^7 + 2640*xp^2*zp^7 - 
          472*xp^3*zp^7 - 1504*xp^4*zp^7 - 272*xp^5*zp^7 - 752*xp^2*zp^8 + 
          192*xp^3*zp^8 + 352*xp^4*zp^8))/((-1 + xp)*(xp - zp)^2*zp*
         (-1 + xp + zp)^2*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] + 
     (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (8*(1 + xp^2 + zp - 6*xp*zp + 4*xp^2*zp - 2*zp^2 + 6*xp*zp^2 - 
        6*xp^2*zp^2 + 2*zp^3 - 6*xp*zp^3 + 7*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*(-1 + zp)*zp) + 
     ((4*(-2 - 2*xp + 8*xp^3 + 12*zp + 10*xp*zp + 2*xp^2*zp - 20*xp^3*zp - 
          12*zp^2 - 14*xp*zp^2 - 2*xp^2*zp^2 + 24*xp^3*zp^2 + 7*zp^3 - 
          xp*zp^3 + xp^2*zp^3 + xp^3*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*
         zp) - (4*(-3 - 18*xp - 49*xp^2 - 76*xp^3 - 69*xp^4 - 34*xp^5 - 
          7*xp^6 + 10*zp + 100*xp*zp + 330*xp^2*zp + 544*xp^3*zp + 
          474*xp^4*zp + 196*xp^5*zp + 26*xp^6*zp - 12*zp^2 - 228*xp*zp^2 - 
          984*xp^2*zp^2 - 1736*xp^3*zp^2 - 1440*xp^4*zp^2 - 436*xp^5*zp^2 - 
          36*xp^6*zp^2 + 8*zp^3 + 256*xp*zp^3 + 1616*xp^2*zp^3 + 
          3248*xp^3*zp^3 + 2400*xp^4*zp^3 + 480*xp^5*zp^3 + 24*xp^6*zp^3 - 
          128*xp*zp^4 - 1440*xp^2*zp^4 - 3784*xp^3*zp^4 - 2160*xp^4*zp^4 - 
          240*xp^5*zp^4 + 576*xp^2*zp^5 + 2592*xp^3*zp^5 + 864*xp^4*zp^5 - 
          864*xp^3*zp^6))/((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
      Log[xp]^2 + Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/
        (-1 + xp)) - (16*(-1 - 5*xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 + xp])/
      zp - (4*(3 - 15*xp + 20*xp^2 - 8*xp^3 - 17*zp + 55*xp*zp - 48*xp^2*zp + 
        12*xp^3*zp + 22*zp^2 - 48*xp*zp^2 + 24*xp^2*zp^2 - 8*zp^3 + 
        12*xp*zp^3)*Log[1 - zp])/(-1 + xp + zp)^2 + 
     8*(3 + xp + zp + 7*xp*zp)*Log[1 - xp]*Log[1 - zp] - 
     (8*(-1 + xp + xp^2 - 3*xp*zp + 4*xp^2*zp)*Log[xp]*Log[1 - zp])/
      (-1 + xp) + 4*(3 + xp + zp + 7*xp*zp)*Log[1 - zp]^2 + 
     ((8*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (4*(-2*xp^2 - 6*xp^3 - 10*xp^4 - 20*xp^5 - 30*xp^6 - 22*xp^7 - 
          6*xp^8 + 4*xp*zp - 29*xp^2*zp - 36*xp^3*zp + 109*xp^4*zp + 
          236*xp^5*zp + 117*xp^6*zp - 60*xp^7*zp - 53*xp^8*zp - 2*zp^2 + 
          78*xp*zp^2 + 152*xp^2*zp^2 + 296*xp^3*zp^2 - 494*xp^4*zp^2 - 
          930*xp^5*zp^2 + 188*xp^6*zp^2 + 572*xp^7*zp^2 + 44*xp^8*zp^2 - 
          42*zp^3 - 164*xp*zp^3 - 901*xp^2*zp^3 - 100*xp^3*zp^3 + 
          887*xp^4*zp^3 + 2044*xp^5*zp^3 - 1927*xp^6*zp^3 - 292*xp^7*zp^3 + 
          15*xp^8*zp^3 + 54*zp^4 + 514*xp*zp^4 + 1016*xp^2*zp^4 + 
          990*xp^3*zp^4 - 3594*xp^4*zp^4 + 550*xp^5*zp^4 + 1148*xp^6*zp^4 - 
          198*xp^7*zp^4 - 13*zp^5 - 566*xp*zp^5 - 1193*xp^2*zp^5 - 
          28*xp^3*zp^5 + 2753*xp^4*zp^5 - 1358*xp^5*zp^5 + 501*xp^6*zp^5 + 
          152*xp*zp^6 + 1216*xp^2*zp^6 - 1216*xp^3*zp^6 + 64*xp^4*zp^6 - 
          504*xp^5*zp^6 - 304*xp^2*zp^7 + 160*xp^3*zp^7 + 240*xp^4*zp^7))/
        ((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*
      Log[zp] - (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) - (8*(-xp - zp + 3*xp*zp + 3*xp*zp^2)*
       Log[1 - xp]*Log[zp])/(-1 + zp) - 
     (4*(6 + 10*xp + 2*xp^2 - 10*xp^3 - 3*zp - 29*xp*zp + 50*xp^3*zp + 
        2*zp^2 + 34*xp*zp^2 + 2*xp^2*zp^2 - 54*xp^3*zp^2 - zp^3 - 
        11*xp*zp^3 + 18*xp^3*zp^3)*Log[xp]*Log[zp])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*zp) + (8*(xp + zp - 3*xp*zp + 3*xp*zp^2)*Log[1 - zp]*
       Log[zp])/(-1 + zp) - (4*(2 + 2*xp^2 + 3*zp - 10*xp*zp + 11*xp^2*zp - 
        2*zp^2 + 4*xp*zp^2 - 6*xp^2*zp^2 - 5*zp^3 + xp^2*zp^3)*Log[zp]^2)/
      ((-1 + xp)*(-1 + zp)*zp) + Dxp[1]*(-24*(1 + zp)*Log[1 - zp] + 
       4*(1 + zp)*Log[zp]) + (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 
        6*xp^3*zp^2)*Log[xp]*Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 6*xp^3*zp^2)*Log[zp]*
       Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) - (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
        69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
        544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
        228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
        436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 
        1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 
        24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 
        2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 
        864*xp^4*zp^5 + 864*xp^3*zp^6)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (16*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) - 
     (16*(-1 - 5*xp + 2*zp + 6*xp*zp)*PolyLog[2, -xp])/zp - 
     (8*(1 + xp^2 + zp - 5*xp*zp + 6*xp^2*zp - zp^2 + 2*xp*zp^2 - 
        3*xp^2*zp^2 + 2*zp^3 - 3*xp*zp^3 + 3*xp^2*zp^3)*PolyLog[2, xp])/
      ((-1 + xp)*(-1 + zp)*zp) + Dzp[0]*((10*Pi^2*(1 + xp))/3 + 
       8*(1 + 7*xp) - 12*(1 + xp)*Log[1 - xp]^2 - 
       (12*(-1 - xp + xp^2)*Log[xp])/(-1 + xp) + 
       (24*(1 + xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (8*xp^2*Log[xp]^2)/(-1 + xp) - 4*(1 + xp)*PolyLog[2, xp]) + 
     ((-8*(2 - 3*xp - 3*zp + 12*xp*zp - 9*xp^2*zp + 3*zp^2 - 15*xp*zp^2 + 
          15*xp^2*zp^2))/((-1 + xp)*(-1 + zp)) + 
       (8*(-3 - 18*xp - 49*xp^2 - 76*xp^3 - 69*xp^4 - 34*xp^5 - 7*xp^6 + 
          10*zp + 100*xp*zp + 330*xp^2*zp + 544*xp^3*zp + 474*xp^4*zp + 
          196*xp^5*zp + 26*xp^6*zp - 12*zp^2 - 228*xp*zp^2 - 984*xp^2*zp^2 - 
          1736*xp^3*zp^2 - 1440*xp^4*zp^2 - 436*xp^5*zp^2 - 36*xp^6*zp^2 + 
          8*zp^3 + 256*xp*zp^3 + 1616*xp^2*zp^3 + 3248*xp^3*zp^3 + 
          2400*xp^4*zp^3 + 480*xp^5*zp^3 + 24*xp^6*zp^3 - 128*xp*zp^4 - 
          1440*xp^2*zp^4 - 3784*xp^3*zp^4 - 2160*xp^4*zp^4 - 240*xp^5*zp^4 + 
          576*xp^2*zp^5 + 2592*xp^3*zp^5 + 864*xp^4*zp^5 - 864*xp^3*zp^6))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
      PolyLog[2, 1 - zp] + Dxp[0]*((8*Pi^2*(1 + zp))/3 + 8*(1 + 7*zp) - 
       12*(1 + zp)*Log[1 - zp]^2 - (4*(-4 + 5*zp + 2*zp^2)*Log[zp])/
        (-1 + zp) - (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + 4*(1 + zp)*
        PolyLog[2, 1 - zp]) + (8*(1 - 2*xp - 2*zp + 8*xp*zp - 6*xp^2*zp + 
        3*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, (xp - zp)/xp])/
      ((-1 + xp)*(-1 + zp)) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 
        6*xp^3*zp^2)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(1 - 2*xp + xp^2 - 2*zp + 8*xp*zp - 
        6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 6*xp^2*zp^2)*
       PolyLog[2, (-1 + xp + zp)/zp])/((-1 + xp)*(-1 + zp)) - 
     (8*(1 - 2*xp + xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/
      ((-1 + xp)*(-1 + zp)) - (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*
       (3 + 18*xp + 49*xp^2 + 76*xp^3 + 69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 
        100*xp*zp - 330*xp^2*zp - 544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 
        26*xp^6*zp + 12*zp^2 + 228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 
        1440*xp^4*zp^2 + 436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 
        256*xp*zp^3 - 1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 
        480*xp^5*zp^3 - 24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 
        3784*xp^3*zp^4 + 2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 
        2592*xp^3*zp^5 - 864*xp^4*zp^5 + 864*xp^3*zp^6)*
       PolyLog[2, (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
        69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
        544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
        228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
        436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 
        1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 
        24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 
        2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 
        864*xp^4*zp^5 + 864*xp^3*zp^6)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) + 
     (16*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) + delta1mxp*delta1mzp*
      (511/4 + (29*Pi^2)/3 - (14*Pi^4)/45 - 60*Zeta[3]) + 
     32*delta1mzp*Dxp[0]*Zeta[3] + 32*delta1mxp*Dzp[0]*Zeta[3] + 
     delta1mzp*(2*(-29 + 31*xp) - (2*Pi^2*(-1 - 7*xp + 5*xp^2))/
        (3*(-1 + xp)) + 2*(4 + 27*xp)*Log[1 - xp] + 
       (4*Pi^2*(-2 + 3*xp^2)*Log[1 - xp])/(3*(-1 + xp)) - 
       4*(1 + xp)*Log[1 - xp]^3 - (8*Pi^2*(1 + 2*xp^2)*Log[xp])/
        (3*(-1 + xp)) - (2*(19 - 23*xp + 44*xp^2)*Log[xp])/(-1 + xp) + 
       4*(-1 + xp)*Log[1 - xp]*Log[xp] + (4*(3 + 2*xp^2)*Log[1 - xp]^2*
         Log[xp])/(-1 + xp) + ((-7 - 14*xp + 12*xp^2)*Log[xp]^2)/(-1 + xp) - 
       (18*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       (5*(1 + xp)*Log[xp]^3)/3 + (12*(-1 - xp + xp^2)*PolyLog[2, xp])/
        (-1 + xp) - (8*xp^2*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) - 
       (8*(3 + 2*xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) - 
       (8*(1 + 2*xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) + 
       (28*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (4*(3 + 11*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*(-2*(-1 + zp) - (4*Pi^2*(-1 + zp))/3 + 
       (8*Pi^2*(1 + zp)*Log[1 - zp])/3 + 2*(5 + 28*zp)*Log[1 - zp] - 
       4*(1 + zp)*Log[1 - zp]^3 + (4*Pi^2*(3 + 4*zp^2)*Log[zp])/
        (3*(-1 + zp)) + (2*(23 - 14*zp + 29*zp^2)*Log[zp])/(-1 + zp) - 
       (12*(-1 + zp + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) - 
       (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) - 
       ((-12 + 14*zp + 7*zp^2)*Log[zp]^2)/(-1 + zp) - 
       (14*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) + 
       (5*(3 + 5*zp^2)*Log[zp]^3)/(3*(-1 + zp)) - 
       (12*(-2 + 3*zp)*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (8*Log[1 - zp]*PolyLog[2, 1 - zp])/(-1 + zp) - 
       (16*(1 + zp^2)*Log[zp]*PolyLog[2, 1 - zp])/(-1 + zp) + 
       (8*(2 + zp^2)*PolyLog[3, 1 - zp])/(-1 + zp) - 
       (16*(2 + 3*zp^2)*PolyLog[3, zp])/(-1 + zp) + (16*(3 + 2*zp^2)*Zeta[3])/
        (-1 + zp))) + 
   Ca*Cf*((2*Pi^2*(-4 - 4*xp + 2*xp^2 - 3*zp + 24*xp*zp - 27*xp^2*zp + 
        2*zp^2 - 14*xp*zp^2 + 18*xp^2*zp^2 + 2*zp^3))/
      (3*(-1 + xp)*(-1 + zp)*zp) + 
     (2*(9*xp^2 + 18*xp^3 + 9*xp^4 + 647*xp*zp + 826*xp^2*zp - 361*xp^3*zp - 
        576*xp^4*zp - 674*zp^2 - 1744*xp*zp^2 - 2797*xp^2*zp^2 + 
        4458*xp^3*zp^2 + 1509*xp^4*zp^2 + 972*zp^3 + 3311*xp*zp^3 - 
        390*xp^2*zp^3 - 7221*xp^3*zp^3 - 4032*xp*zp^4 + 6036*xp^2*zp^4))/
      (9*(xp - zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     delta1mzp*(268/9 - (4*Pi^2)/3)*Dxp[1] + (22*(1 + zp)*Dxp[1])/3 - 
     (22*delta1mzp*Dxp[2])/3 + (268/9 - (4*Pi^2)/3)*Dxp[0]*Dzp[0] - 
     (44*Dxp[1]*Dzp[0])/3 + delta1mxp*(268/9 - (4*Pi^2)/3)*Dzp[1] + 
     (22*(1 + xp)*Dzp[1])/3 - (44*Dxp[0]*Dzp[1])/3 - 
     (22*delta1mxp*Dzp[2])/3 + (2*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*
       (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
        InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
      (Sqrt[xp]*Sqrt[zp]) - (4*(8 + 3*xp + 33*xp*zp)*Log[1 - xp])/3 + 
     ((4*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (2*(9*xp^2 + 21*xp^3 + 24*xp^4 + 42*xp^5 + 33*xp^6 - 39*xp^7 - 
          66*xp^8 - 24*xp^9 - 18*xp*zp + 41*xp^2*zp + 70*xp^3*zp - 
          227*xp^4*zp - 845*xp^5*zp - 425*xp^6*zp + 544*xp^7*zp + 
          395*xp^8*zp + 33*xp^9*zp + 9*zp^2 - 133*xp*zp^2 - 475*xp^2*zp^2 - 
          1221*xp^3*zp^2 + 1629*xp^4*zp^2 + 3736*xp^5*zp^2 + 1423*xp^6*zp^2 - 
          2781*xp^7*zp^2 - 114*xp^8*zp^2 + 87*xp^9*zp^2 + 77*zp^3 + 
          596*xp*zp^3 + 2892*xp^2*zp^3 + 2383*xp^3*zp^3 - 2726*xp^4*zp^3 - 
          11146*xp^5*zp^3 + 2704*xp^6*zp^3 + 2751*xp^7*zp^3 - 891*xp^8*zp^3 - 
          245*zp^4 - 1717*xp*zp^4 - 5466*xp^2*zp^4 - 4869*xp^3*zp^4 + 
          7547*xp^4*zp^4 + 11149*xp^5*zp^4 - 7524*xp^6*zp^4 + 
          1605*xp^7*zp^4 + 159*zp^5 + 2746*xp*zp^5 + 5481*xp^2*zp^5 + 
          5732*xp^3*zp^5 - 13191*xp^4*zp^5 + 2562*xp^5*zp^5 + 111*xp^6*zp^5 - 
          1416*xp*zp^6 - 5744*xp^2*zp^6 + 2336*xp^3*zp^6 + 2784*xp^4*zp^6 - 
          1368*xp^5*zp^6 + 2832*xp^2*zp^7 - 2976*xp^3*zp^7 + 1104*xp^4*zp^7))/
        (3*(-1 + xp)*(xp - zp)^2*zp*(-1 + xp + zp)*
         (1 + 2*xp + xp^2 - 4*xp*zp)^2))*Log[xp] - 
     (2*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) - 
     (2*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[xp])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(1 + xp^2 + 3*zp - 6*xp*zp + 6*xp^2*zp - 2*zp^2 + 6*xp*zp^2 - 
        6*xp^2*zp^2 + zp^3 - 6*xp*zp^3 + 6*xp^2*zp^3)*Log[1 - xp]*Log[xp])/
      ((-1 + xp)*(-1 + zp)*zp) + 
     ((-2*(-2 - 2*xp + 8*xp^3 + 13*zp + 11*xp*zp + 4*xp^2*zp - 18*xp^3*zp - 
          12*zp^2 - 14*xp*zp^2 - 2*xp^2*zp^2 + 24*xp^3*zp^2 + 7*zp^3 - 
          xp*zp^3))/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
       (2*(-3 - 18*xp - 49*xp^2 - 76*xp^3 - 69*xp^4 - 34*xp^5 - 7*xp^6 + 
          10*zp + 100*xp*zp + 330*xp^2*zp + 544*xp^3*zp + 474*xp^4*zp + 
          196*xp^5*zp + 26*xp^6*zp - 12*zp^2 - 228*xp*zp^2 - 984*xp^2*zp^2 - 
          1736*xp^3*zp^2 - 1440*xp^4*zp^2 - 436*xp^5*zp^2 - 36*xp^6*zp^2 + 
          8*zp^3 + 256*xp*zp^3 + 1616*xp^2*zp^3 + 3248*xp^3*zp^3 + 
          2400*xp^4*zp^3 + 480*xp^5*zp^3 + 24*xp^6*zp^3 - 128*xp*zp^4 - 
          1440*xp^2*zp^4 - 3784*xp^3*zp^4 - 2160*xp^4*zp^4 - 240*xp^5*zp^4 + 
          576*xp^2*zp^5 + 2592*xp^3*zp^5 + 864*xp^4*zp^5 - 864*xp^3*zp^6))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*Log[xp]^2 + 
     Dzp[0]*((2*Pi^2*(1 + xp))/3 - (4*(-10 + 77*xp))/9 + 
       (22*(1 + xp)*Log[1 - xp])/3 - (8*(7 + 4*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) + 
     (8*(-1 - 5*xp + 2*zp + 6*xp*zp)*Log[xp]*Log[1 + xp])/zp - 
     (4*(-8 + 11*xp + 8*zp - 33*xp*zp + 33*xp^2*zp + 33*xp*zp^2)*Log[1 - zp])/
      (3*(-1 + xp + zp)) - (4*(1 + zp)*Log[xp]*Log[1 - zp])/(-1 + xp) + 
     ((-4*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/((-1 + xp)*zp) + 
       (2*(2*xp^2 + 6*xp^3 + 10*xp^4 + 20*xp^5 + 30*xp^6 + 22*xp^7 + 6*xp^8 - 
          4*xp*zp + 29*xp^2*zp + 42*xp^3*zp - 91*xp^4*zp - 224*xp^5*zp - 
          129*xp^6*zp + 42*xp^7*zp + 47*xp^8*zp + 2*zp^2 - 80*xp*zp^2 - 
          170*xp^2*zp^2 - 326*xp^3*zp^2 + 456*xp^4*zp^2 + 932*xp^5*zp^2 - 
          122*xp^6*zp^2 - 542*xp^7*zp^2 - 54*xp^8*zp^2 + 43*zp^3 + 
          184*xp*zp^3 + 940*xp^2*zp^3 + 136*xp^3*zp^3 - 1038*xp^4*zp^3 - 
          2168*xp^5*zp^3 + 1924*xp^6*zp^3 + 456*xp^7*zp^3 + 3*xp^8*zp^3 - 
          58*zp^4 - 528*xp*zp^4 - 1102*xp^2*zp^4 - 746*xp^3*zp^4 + 
          4058*xp^4*zp^4 - 268*xp^5*zp^4 - 1842*xp^6*zp^4 + 6*xp^7*zp^4 + 
          15*zp^5 + 580*xp*zp^5 + 1125*xp^2*zp^5 - 232*xp^3*zp^5 - 
          3831*xp^4*zp^5 + 2052*xp^5*zp^5 + 195*xp^6*zp^5 - 168*xp*zp^6 - 
          1104*xp^2*zp^6 + 1584*xp^3*zp^6 + 432*xp^4*zp^6 - 456*xp^5*zp^6 + 
          336*xp^2*zp^7 - 576*xp^3*zp^7 + 144*xp^4*zp^7))/
        ((-1 + xp)*(xp - zp)^2*(-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^2))*
      Log[zp] + (2*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*
       ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[zp])/(Sqrt[xp]*Sqrt[zp]) - 
     (2*(-11*xp + 3*zp + 27*xp^2*zp - 15*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
       Log[zp])/(Sqrt[xp]*Sqrt[zp]) + (4*(1 - xp - 2*zp + 6*xp*zp)*
       Log[1 - xp]*Log[zp])/(-1 + zp) + 
     (4*(3 + 5*xp + xp^2 - 5*xp^3 - 3*zp - 15*xp*zp + 24*xp^3*zp + 2*zp^2 + 
        14*xp*zp^2 - 24*xp^3*zp^2 - zp^3 - 3*xp*zp^3 + 6*xp^3*zp^3)*Log[xp]*
       Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) - 
     (4*(-1 - xp^2 - zp + 4*xp*zp - 5*xp^2*zp + 2*xp*zp^2 + 2*zp^3 - 
        3*xp*zp^3 + 3*xp^2*zp^3)*Log[zp]^2)/((-1 + xp)*(-1 + zp)*zp) + 
     Dxp[0]*((2*Pi^2*(1 + zp))/3 - (4*(-10 + 77*zp))/9 + 
       (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
       (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) - 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 6*xp^3*zp^2)*Log[xp]*
       Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) + 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 6*xp^3*zp^2)*Log[zp]*
       Log[xp + zp])/((-1 + xp)*(1 + xp)*zp) + 
     (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Log[xp]*Log[1 + xp*zp])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*
       Log[zp]*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) + 
     (4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
        69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
        544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
        228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
        436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 
        1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 
        24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 
        2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 
        864*xp^4*zp^5 + 864*xp^3*zp^6)*Log[xp]*
       Log[(1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/
         (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) - 
     (8*(1 - xp + 3*xp^2 + 3*zp - 9*xp*zp + 9*xp^2*zp)*
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) - (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*Log[zp]*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)])/
      ((-1 + xp)*zp) + (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 
        6*xp*zp^2 + 6*xp^2*zp^2)*
       Log[(1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp)]*
       Log[(1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/2])/((-1 + xp)*zp) + 
     (8*(-1 - 5*xp + 2*zp + 6*xp*zp)*PolyLog[2, -xp])/zp + 
     (4*(1 + xp^2 + 2*zp - 6*xp*zp + 6*xp^2*zp - 2*zp^2 + 6*xp*zp^2 - 
        6*xp^2*zp^2 + 2*zp^3 - 6*xp*zp^3 + 6*xp^2*zp^3)*PolyLog[2, xp])/
      ((-1 + xp)*(-1 + zp)*zp) + 
     ((4*(1 - 2*xp + xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 4*zp^2 - 
          12*xp*zp^2 + 12*xp^2*zp^2))/((-1 + xp)*(-1 + zp)) - 
       (4*(-3 - 18*xp - 49*xp^2 - 76*xp^3 - 69*xp^4 - 34*xp^5 - 7*xp^6 + 
          10*zp + 100*xp*zp + 330*xp^2*zp + 544*xp^3*zp + 474*xp^4*zp + 
          196*xp^5*zp + 26*xp^6*zp - 12*zp^2 - 228*xp*zp^2 - 984*xp^2*zp^2 - 
          1736*xp^3*zp^2 - 1440*xp^4*zp^2 - 436*xp^5*zp^2 - 36*xp^6*zp^2 + 
          8*zp^3 + 256*xp*zp^3 + 1616*xp^2*zp^3 + 3248*xp^3*zp^3 + 
          2400*xp^4*zp^3 + 480*xp^5*zp^3 + 24*xp^6*zp^3 - 128*xp*zp^4 - 
          1440*xp^2*zp^4 - 3784*xp^3*zp^4 - 2160*xp^4*zp^4 - 240*xp^5*zp^4 + 
          576*xp^2*zp^5 + 2592*xp^3*zp^5 + 864*xp^4*zp^5 - 864*xp^3*zp^6))/
        ((-1 + zp)*zp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)))*
      PolyLog[2, 1 - zp] - (4*(1 - 2*xp + xp^2 - 2*zp + 8*xp*zp - 6*xp^2*zp + 
        4*zp^2 - 12*xp*zp^2 + 12*xp^2*zp^2)*PolyLog[2, (xp - zp)/xp])/
      ((-1 + xp)*(-1 + zp)) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + 
        6*xp^3*zp^2)*PolyLog[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*zp) + 
     (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*PolyLog[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*zp) - (4*(1 + zp)*PolyLog[2, (-1 + xp + zp)/zp])/
      (-1 + xp) + (4*(1 + zp)*PolyLog[2, (-1 + xp + zp)/(xp*zp)])/(-1 + xp) + 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
        69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
        544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
        228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
        436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 
        1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 
        24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 
        2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 
        864*xp^4*zp^5 + 864*xp^3*zp^6)*PolyLog[2, 
        (1 - xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/2])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]*(3 + 18*xp + 49*xp^2 + 76*xp^3 + 
        69*xp^4 + 34*xp^5 + 7*xp^6 - 10*zp - 100*xp*zp - 330*xp^2*zp - 
        544*xp^3*zp - 474*xp^4*zp - 196*xp^5*zp - 26*xp^6*zp + 12*zp^2 + 
        228*xp*zp^2 + 984*xp^2*zp^2 + 1736*xp^3*zp^2 + 1440*xp^4*zp^2 + 
        436*xp^5*zp^2 + 36*xp^6*zp^2 - 8*zp^3 - 256*xp*zp^3 - 
        1616*xp^2*zp^3 - 3248*xp^3*zp^3 - 2400*xp^4*zp^3 - 480*xp^5*zp^3 - 
        24*xp^6*zp^3 + 128*xp*zp^4 + 1440*xp^2*zp^4 + 3784*xp^3*zp^4 + 
        2160*xp^4*zp^4 + 240*xp^5*zp^4 - 576*xp^2*zp^5 - 2592*xp^3*zp^5 - 
        864*xp^4*zp^5 + 864*xp^3*zp^6)*PolyLog[2, 
        (-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)])/
      ((-1 + zp)*zp*(-1 - 2*xp - xp^2 + 4*xp*zp)^3) + 
     (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (-1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) - 
     (8*(1 + xp^2 + 2*zp - 4*xp*zp + 6*xp^2*zp + 2*zp^2 - 6*xp*zp^2 + 
        6*xp^2*zp^2)*PolyLog[2, (1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/
         (2*zp)])/((-1 + xp)*zp) + delta1mzp*Dxp[0]*(-808/27 + (22*Pi^2)/9 + 
       28*Zeta[3]) + delta1mxp*Dzp[0]*(-808/27 + (22*Pi^2)/9 + 28*Zeta[3]) + 
     delta1mxp*delta1mzp*(-1535/12 - (269*Pi^2)/27 + (17*Pi^4)/45 + 
       (172*Zeta[3])/3) + delta1mzp*((4*(173 + 2*xp))/27 - 
       (Pi^2*(3 + 6*xp + 13*xp^2))/(9*(-1 + xp)) - (4*Pi^2*Log[1 - xp])/
        (3*(-1 + xp)) - (10*(-4 + 29*xp)*Log[1 - xp])/9 + 
       (11*(1 + xp)*Log[1 - xp]^2)/3 - (4*Pi^2*(1 + xp^2)*Log[xp])/
        (3*(-1 + xp)) + (2*(38 - 47*xp + 79*xp^2)*Log[xp])/(3*(-1 + xp)) - 
       (22*(1 + xp^2)*Log[1 - xp]*Log[xp])/(3*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(-1 + xp) + 
       ((55 + 36*xp + 19*xp^2)*Log[xp]^2)/(6*(-1 + xp)) + 
       (4*(1 + xp^2)*Log[1 - xp]*Log[xp]^2)/(-1 + xp) + 
       ((1 + xp^2)*Log[xp]^3)/(-1 + xp) + (2*(17 + 5*xp^2)*PolyLog[2, xp])/
        (3*(-1 + xp)) + (4*(1 + xp^2)*Log[1 - xp]*PolyLog[2, xp])/(-1 + xp) + 
       (8*(1 + xp^2)*Log[xp]*PolyLog[2, xp])/(-1 + xp) + 
       (16*(1 + xp^2)*PolyLog[3, 1 - xp])/(-1 + xp) - 
       (4*(1 + xp^2)*PolyLog[3, xp])/(-1 + xp) - (2*(-9 + 5*xp^2)*Zeta[3])/
        (-1 + xp)) + delta1mxp*((-2*Pi^2*(7 + 4*zp))/9 + 
       (2*(85 + 319*zp))/27 + (2*Pi^2*(1 + zp)*Log[1 - zp])/3 - 
       (22*(-1 + 14*zp)*Log[1 - zp])/9 + (11*(1 + zp)*Log[1 - zp]^2)/3 + 
       (4*Pi^2*(1 + zp^2)*Log[zp])/(3*(-1 + zp)) - 
       (2*(107 - 129*zp + 80*zp^2)*Log[zp])/(9*(-1 + zp)) + 
       4*(1 + zp)*Log[1 - zp]*Log[zp] + ((-35 + 12*zp + zp^2)*Log[zp]^2)/
        (6*(-1 + zp)) - (4*(1 + zp^2)*Log[1 - zp]*Log[zp]^2)/(-1 + zp) - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(-1 + zp)) + 
       4*(1 + zp)*PolyLog[2, 1 - zp] + (4*(1 + zp^2)*Log[1 - zp]*
         PolyLog[2, 1 - zp])/(-1 + zp) - (4*(1 + zp^2)*Log[zp]*
         PolyLog[2, 1 - zp])/(-1 + zp) - (12*(1 + zp^2)*PolyLog[3, 1 - zp])/
        (-1 + zp) - (8*(1 + zp^2)*PolyLog[3, zp])/(-1 + zp) - 
       (2*(-11 + 3*zp^2)*Zeta[3])/(-1 + zp))), 
 "Subscript[C^(2,0),{2,qq,PS}]" -> 
  Cf*(-1/2*((-1 + xp)*(-1 + zp)*(-xp - zp + 56*xp*zp + 15*xp^2*zp + 
        15*xp*zp^2))/(xp*zp^2) - 
    ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 15*xp^4*zp^2 + 
       6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*
      (InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + InvTanInt[Sqrt[xp]*Sqrt[zp]]))/
     (4*xp^(3/2)*zp^(5/2)) - ((-1 + zp)*(xp + xp^2 - zp - 37*xp*zp - 
       85*xp^2*zp + 15*xp^3*zp - 15*xp*zp^2 - 15*xp^2*zp^2)*Log[xp])/
     (4*xp*zp^2) + ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 
       15*xp^4*zp^2 + 6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*
      ArcTan[Sqrt[zp]/Sqrt[xp]]*Log[xp])/(4*xp^(3/2)*zp^(5/2)) + 
    ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 15*xp^4*zp^2 + 
       6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[xp])/(4*xp^(3/2)*zp^(5/2)) + 
    ((-1 + xp)*(xp - zp + 37*xp*zp + 15*xp^2*zp - zp^2 + 85*xp*zp^2 + 
       15*xp^2*zp^2 - 15*xp*zp^3)*Log[zp])/(4*xp*zp^2) - 
    ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 15*xp^4*zp^2 + 
       6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*ArcTan[Sqrt[zp]/Sqrt[xp]]*
      Log[zp])/(4*xp^(3/2)*zp^(5/2)) + 
    ((-xp^2 + 22*xp*zp + 6*xp^3*zp - zp^2 + 60*xp^2*zp^2 + 15*xp^4*zp^2 + 
       6*xp*zp^3 + 54*xp^3*zp^3 + 15*xp^2*zp^4)*ArcTan[Sqrt[xp]*Sqrt[zp]]*
      Log[zp])/(4*xp^(3/2)*zp^(5/2)) - (8*(1 + xp + zp + 3*xp*zp)*Log[xp]*
      Log[zp])/zp)};
 
 
 
 
Print[" ---------------------------------------------------------------------- "];
Print[" ---------------------------------------------------------------------- "];
 
 
Print[" Reading the Unpolarised CF, for I = 1: "]
 
 (* LO *)
C1qq00 = "Subscript[C^(0,0),{1,qq}]"/.UnPol;
 
 (* NLO: Pure QCD *)
C1qq10 = "Subscript[C^(1,0),{1,qq}]"/.UnPol;
C1qg10 = "Subscript[C^(1,0),{1,qg}]"/.UnPol;
C1gq10 = "Subscript[C^(1,0),{1,gq}]"/.UnPol;
 (* NLO: Pure QED *)
C1qq01 = "Subscript[C^(0,1),{1,qq}]"/.UnPol;
C1qph01 = "Subscript[C^(0,1),{1,qph}]"/.UnPol;
C1phq01 = "Subscript[C^(0,1),{1,phq}]"/.UnPol;
 
 (* NNLO: Pure QCD*)
C1qq20NS = "Subscript[C^(2,0),{1,qq,NS}]"/.UnPol;
C1qq20PS = "Subscript[C^(2,0),{1,qq,PS}]"/.UnPol;
C1qg20 = "Subscript[C^(2,0),{1,qg}]"/.UnPol;
C1gq20 = "Subscript[C^(2,0),{1,gq}]"/.UnPol;
C1gg20 = "Subscript[C^(2,0),{1,gg}]"/.UnPol;
C1qQ20 = "Subscript[C^(2,0),{1,q OverBar[q]}]"/.UnPol;
C1qqp20C1 = "Subscript[C^(2,0),{1,qq',[1]}]"/.UnPol;
C1qqp20C2 = "Subscript[C^(2,0),{1,qq',[2]}]"/.UnPol;
C1qqp20C3 = "Subscript[C^(2,0),{1,qq',[3]}]"/.UnPol;
 (* NNLO: Pure QED*)
C1qq02C1 = "Subscript[C^(0,2),{1,qq,[1]}]"/.UnPol;
C1qq02C2 = "Subscript[C^(0,2),{1,qq,[2]}]"/.UnPol;
C1qq02C3 = "Subscript[C^(0,2),{1,qq,[3]}]"/.UnPol;
C1qph02 = "Subscript[C^(0,2),{1,qph}]"/.UnPol;
C1phq02 = "Subscript[C^(0,2),{1,phq}]"/.UnPol;
C1phph02 = "Subscript[C^(0,2),{1,phph}]"/.UnPol;
C1qQ02 = "Subscript[C^(0,2),{1,q OverBar[q]}]"/.UnPol;
C1qqp02C1 = "Subscript[C^(0,2),{1,qq',[1]}]"/.UnPol;
C1qqp02C2 = "Subscript[C^(0,2),{1,qq',[2]}]"/.UnPol;
C1qqp02C3 = "Subscript[C^(0,2),{1,qq',[3]}]"/.UnPol;
 (* NNLO: Mix QCD QED*)
C1qq11 = "Subscript[C^(1,1),{1,qq}]"/.UnPol;
C1qg11 = "Subscript[C^(1,1),{1,qg}]"/.UnPol;
C1qph11 = "Subscript[C^(1,1),{1,qph}]"/.UnPol;
C1gq11 = "Subscript[C^(1,1),{1,gq}]"/.UnPol;
C1phq11 = "Subscript[C^(1,1),{1,phq}]"/.UnPol;
C1qQ11 = "Subscript[C^(1,1),{1,q OverBar[q]}]"/.UnPol;
C1gph11 = "Subscript[C^(1,1),{1,gph}]"/.UnPol;
C1phg11 = "Subscript[C^(1,1),{1,phg}]"/.UnPol;
 
 
 
 
Print[" ---------------------------------------------------------------------- "];
Print[" ---------------------------------------------------------------------- "];
 
 
Print[" Reading the Unpolarised CF, for I = 2: "]
 
 (* LO *)
C2qq00 = "Subscript[C^(0,0),{2,qq}]"/.UnPol;
 (* NLO: Pure QCD *)
C2qq10 = "Subscript[C^(1,0),{2,qq}]"/.UnPol;
C2qg10 = "Subscript[C^(1,0),{2,qg}]"/.UnPol;
C2gq10 = "Subscript[C^(1,0),{2,gq}]"/.UnPol;
 (* NLO: Pure QED *)
C2qq01 = "Subscript[C^(0,1),{2,qq}]"/.UnPol;
C2qph01 = "Subscript[C^(0,1),{2,qph}]"/.UnPol;
C2phq01 = "Subscript[C^(0,1),{2,phq}]"/.UnPol;
 
 (* NNLO: Pure QCD*)
C2qq20NS = "Subscript[C^(2,0),{2,qq,NS}]"/.UnPol;
C2qq20PS = "Subscript[C^(2,0),{2,qq,PS}]"/.UnPol;
C2qg20 = "Subscript[C^(2,0),{2,qg}]"/.UnPol;
C2gq20 = "Subscript[C^(2,0),{2,gq}]"/.UnPol;
C2gg20 = "Subscript[C^(2,0),{2,gg}]"/.UnPol;
C2qQ20 = "Subscript[C^(2,0),{2,q OverBar[q]}]"/.UnPol;
C2qqp20C1 = "Subscript[C^(2,0),{2,qq',[1]}]"/.UnPol;
C2qqp20C2 = "Subscript[C^(2,0),{2,qq',[2]}]"/.UnPol;
C2qqp20C3 = "Subscript[C^(2,0),{2,qq',[3]}]"/.UnPol;
 (* NNLO: Pure QED*)
C2qq02C1 = "Subscript[C^(0,2),{2,qq,[1]}]"/.UnPol;
C2qq02C2 = "Subscript[C^(0,2),{2,qq,[2]}]"/.UnPol;
C2qq02C3 = "Subscript[C^(0,2),{2,qq,[3]}]"/.UnPol;
C2qph02 = "Subscript[C^(0,2),{2,qph}]"/.UnPol;
C2phq02 = "Subscript[C^(0,2),{2,phq}]"/.UnPol;
C2phph02 = "Subscript[C^(0,2),{2,phph}]"/.UnPol;
C2qQ02 = "Subscript[C^(0,2),{2,q OverBar[q]}]"/.UnPol;
C2qqp02C1 = "Subscript[C^(0,2),{2,qq',[1]}]"/.UnPol;
C2qqp02C2 = "Subscript[C^(0,2),{2,qq',[2]}]"/.UnPol;
C2qqp02C3 = "Subscript[C^(0,2),{2,qq',[3]}]"/.UnPol;
 (* NNLO: Mix QCD QED*)
C2qq11 = "Subscript[C^(1,1),{2,qq}]"/.UnPol;
C2qg11 = "Subscript[C^(1,1),{2,qg}]"/.UnPol;
C2qph11 = "Subscript[C^(1,1),{2,qph}]"/.UnPol;
C2gq11 = "Subscript[C^(1,1),{2,gq}]"/.UnPol;
C2phq11 = "Subscript[C^(1,1),{2,phq}]"/.UnPol;
C2qQ11 = "Subscript[C^(1,1),{2,q OverBar[q]}]"/.UnPol;
C2gph11 = "Subscript[C^(1,1),{2,gph}]"/.UnPol;
C2phg11 = "Subscript[C^(1,1),{2,phg}]"/.UnPol;
 
 
UnPol[[#,1]]&/@Range[Length[UnPol]];

